Braids of Three Strands and Geodesics Shooting in $SL_2(\mathbb{R})$

We describe in detail and provide computer code for constructing optimal geometric braids of three strands from algebraic data encoding the braiding pattern. Our optimality criterion uses the known interpretation of braids as homotopy classes (rel endpoints) of paths in $SL_2(\mathbb{R})$ joining the identity $I$ to some $A \in SL_2(\mathbb{Z})$, i.e., elements of the fundamental group of $SL_2(\mathbb{R})/SL_2(\mathbb{Z})$, a quotient equivalent to the unit tangent bundle of the classical modular surface $\mathbb{H}/PSL_2(\mathbb{Z})$. The main technical result finds the length minimizing geodesic in a prescribed homotopy class. From another perspective, of independent interest, this amounts to shooting the shortest geodesic that connects, with a prescribed number of spins en route, two given unit tangent vectors to the Poincar\'e (half-)plane $\mathbb{H}$. The length is measured by a Riemannian metric from a family of deformed Sasaki metrics, sometimes called Kaluza-Klein metrics, whereby unit tangent vectors can be interpreted as infinitesimal rotors, called spinners, and the ratio of the mass to the moment of inertia is the deformation parameter. At the universal covering level $\widetilde{SL}_2(\mathbb{R})$, the geometry is one of Thurston's eight model 3D geometries. In the vanishing mass limit, it converges to the better understood Carnot-Carath\'eodory contact geometry, where our geodesic shooting extends known formulas. The finite mass case is more delicate, requiring numerical solution of a targeting equation. The characterization of the length minimizing geodesics (No-multiplicity Theorem) and the resulting targeting equation are the main original contribution. The exposition is complete and multi-pronged, aimed at a broad spectrum of readers. (Numerous figures are the backbone of the narrative and should be viewed in color.)

==> MathematicaCode/colorPalette.wl <==
(* Color Palette — loaded via Get["colorPalette.wl"] *)

(* Grays *)
darkGray  = GrayLevel[0.3];
gray      = GrayLevel[0.4];
midGray   = GrayLevel[0.55];
lightGray = GrayLevel[0.8];

(* Reds and Pinks *)
pureRed    = RGBColor[1,    0,    0   ];
neonRed    = RGBColor[1.00, 0.07, 0.05];
fireRed    = RGBColor[0.96, 0.04, 0.04];
scarlet    = RGBColor[1.00, 0.14, 0.00];
tomato     = RGBColor[1.00, 0.27, 0.15];
ruby       = RGBColor[0.87, 0.04, 0.13];
garnet     = RGBColor[0.70, 0.02, 0.10];
crimson    = RGBColor[0.80, 0.05, 0.18];
vermillion = RGBColor[0.89, 0.26, 0.20];
raspberry  = RGBColor[0.88, 0.07, 0.37];
cerise     = RGBColor[0.87, 0.00, 0.31];
coral      = RGBColor[0.95, 0.35, 0.22];
rose       = RGBColor[0.95, 0.20, 0.45];
hotPink    = RGBColor[1.00, 0.08, 0.58];
flamingo   = RGBColor[0.99, 0.56, 0.67];
bubblegum  = RGBColor[1.00, 0.46, 0.70];
lightPink  = RGBColor[1,    0.82, 0.88];
fuchsia    = RGBColor[1.00, 0.00, 0.50];
magenta    = RGBColor[0.90, 0.00, 0.80];
mulberry   = RGBColor[0.77, 0.09, 0.45];

(* Oranges and Yellows *)
carrot    = RGBColor[0.93, 0.44, 0.10];
pumpkin   = RGBColor[0.96, 0.46, 0.00];
orange    = RGBColor[0.90, 0.50, 0.00];
tangerine = RGBColor[0.98, 0.45, 0.05];
mango     = RGBColor[1.00, 0.65, 0.00];
amber     = RGBColor[0.90, 0.58, 0.04];
gold      = RGBColor[0.88, 0.70, 0.00];
sunflower = RGBColor[1.00, 0.82, 0.00];
lemon      = RGBColor[1.00, 0.97, 0.00];
pureYellow = RGBColor[1,    1,    0   ];
canary     = RGBColor[1.00, 0.94, 0.30];
yellow    = RGBColor[0.96, 0.90, 0.08];

(* Greens and Teals *)
acidGreen   = RGBColor[0.70, 0.98, 0.00];
neonGreen   = RGBColor[0.18, 1.00, 0.06];
pureGreen   = RGBColor[0,    1,    0   ];
chartreuse  = RGBColor[0.60, 0.95, 0.10];
lime        = RGBColor[0.55, 0.95, 0.00];
lightGreen  = RGBColor[0.35, 0.82, 0.30];
mintGreen   = RGBColor[0.55, 0.95, 0.65];
springGreen = RGBColor[0.00, 1.00, 0.50];
green       = RGBColor[0.10, 0.62, 0.15];
jade        = RGBColor[0.00, 0.72, 0.40];
emerald     = RGBColor[0.00, 0.78, 0.35];
forestGreen = RGBColor[0.00, 0.55, 0.15];
teal        = RGBColor[0.00, 0.60, 0.50];
aquamarine  = RGBColor[0.20, 0.95, 0.80];
turquoise   = RGBColor[0.00, 0.80, 0.72];
electricCyan = RGBColor[0.00, 1.00, 1.00];

(* Blues *)
cyan         = RGBColor[0.00, 0.88, 0.92];
cerulean     = RGBColor[0.00, 0.48, 0.65];
skyBlue      = RGBColor[0.20, 0.68, 0.95];
dodgerBlue   = RGBColor[0.12, 0.56, 1.00];
azure        = RGBColor[0.00, 0.50, 1.00];
electricBlue = RGBColor[0.00, 0.40, 1.00];
pureBlue     = RGBColor[0,    0,    1   ];
blue         = RGBColor[0.20, 0.40, 0.80];
royalBlue    = RGBColor[0.25, 0.41, 0.88];
steelBlue    = RGBColor[0.27, 0.51, 0.71];
cobalt       = RGBColor[0.00, 0.28, 0.80];
navyBlue     = RGBColor[0.10, 0.15, 0.55];
slate        = RGBColor[0.32, 0.44, 0.60];

(* Purples *)
orchid         = RGBColor[0.85, 0.44, 0.84];
lavender       = RGBColor[0.62, 0.42, 0.92];
amethyst       = RGBColor[0.60, 0.38, 0.82];
violet         = RGBColor[0.72, 0.10, 0.98];
electricViolet = RGBColor[0.56, 0.00, 1.00];
neonPurple     = RGBColor[0.76, 0.00, 1.00];
purple         = RGBColor[0.55, 0.00, 0.75];
indigo         = RGBColor[0.30, 0.00, 0.60];


==> MathematicaCode/fullStackExamples2.2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     80115,       1943]
NotebookOptionsPosition[     70886,       1796]
NotebookOutlinePosition[     71284,       1812]
CellTagsIndexPosition[     71241,       1809]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Geometric Braids on Three Strands via Geodesics in SL_2(R)  and Weierstrass \
P-function: Examples (part 2)\
\>", "Title",
 CellChangeTimes->{{3.9877168126829653`*^9, 3.98771682082203*^9}, {
  3.9877169547166357`*^9, 3.98771700224636*^9}, {3.98771715102526*^9, 
  3.9877171570847893`*^9}, {3.9880284889340878`*^9, 3.9880284970904617`*^9}, {
  3.988390991568598*^9, 3.988390997452078*^9}, {3.988391144137744*^9, 
  3.9883911844867477`*^9}},ExpressionUUID->"352aaaf1-d40a-4fab-a399-\
0019a6804dd8"],

Cell["by Jarek Kwapisz (14 Aug 2026)", "Subtitle",
 CellChangeTimes->{{3.98771701362004*^9, 3.987717026847683*^9}, {
  3.995721029351851*^9, 
  3.995721033650971*^9}},ExpressionUUID->"b4376c1e-b40b-4281-a93e-\
86ea99d1983d"],

Cell[CellGroupData[{

Cell["Initialization", "Section",
 CellChangeTimes->{{3.9895388302619333`*^9, 
  3.989538832894669*^9}},ExpressionUUID->"cbbc824f-d625-4c81-9714-\
f03ef059544e"],

Cell[CellGroupData[{

Cell["Mass Initialization", "Subsubsection",
 CellChangeTimes->{{3.989538839394479*^9, 
  3.9895388434780407`*^9}},ExpressionUUID->"743e54a7-924b-4073-a7cf-\
45f794388166"],

Cell["\<\
Set the desired mass. 
NOTE: For now moved to fullStackFunctionDefs3.2.nb and .wl so I commented it \
out \
\>", "Text",
 CellChangeTimes->{{3.989538855609148*^9, 3.989538918800931*^9}, {
  3.989538953280114*^9, 3.989539010588985*^9}, {3.995720522663269*^9, 
  3.9957205237872467`*^9}, {3.995722352408308*^9, 
  3.995722356091579*^9}},ExpressionUUID->"baf0b886-771e-4669-8eee-\
dc29ed07002f"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"MassTest", "=", "1"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "mass", " ", "parameter", " ", "neded", " ", "for", " ", "the", " ", 
    "library", " ", "below"}], " ", "*)"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9895390133000593`*^9, 3.98953901675589*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"3b866754-5f01-470b-9bfa-15957d1ce032"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9880387485408792`*^9, 3.988038748542*^9}, {
  3.9883912560872793`*^9, 3.988391259751601*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"cfe53483-8cef-42dc-940c-a563c4a4c637"],

Cell["Let us fetch all the needed functions: ", "Text",
 CellChangeTimes->{{3.988391385453101*^9, 
  3.988391394437105*^9}},ExpressionUUID->"55e99b27-4ec5-4805-b21e-\
6e8e185bcf91"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Get", "[", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], ",", 
       "\"\<colorPalette.wl\>\""}], "}"}], "]"}], "]"}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"NOTE", ":", " ", 
     RowBox[{
      RowBox[{".", "wl"}], " ", 
      RowBox[{"not", " ", ".", "nb"}], " ", "because", " ", "Get", " ", "on", 
      " ", "a", " ", "package", " ", "evaluates", " ", "all", " ", "code"}]}],
     ";", " ", 
    RowBox[{
    "Get", " ", "on", " ", "a", " ", "notebook", " ", "runs", " ", "only", 
     " ", "InitializationCells"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.98893149048597*^9, 3.9889314992881613`*^9}, {
   3.98898100076019*^9, 3.988981009594591*^9}, {3.989338519871191*^9, 
   3.9893385212605553`*^9}, {3.9895387380978622`*^9, 3.989538750697294*^9}, 
   3.989538801794065*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"d0d2fece-2f56-49a0-8ad5-8d251cee7b06"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Get", "[", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], ",", 
       "\"\<fullStackFunctionDefs3.2.wl\>\""}], "}"}], "]"}], "]"}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
   "load", " ", "the", " ", "algorithm", " ", "function", " ", "definitions", 
    " ", "*", 
    RowBox[{".", "wl"}], " ", "package"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.97818102701154*^9, 3.9781810311823483`*^9}, {
  3.9781832723918543`*^9, 3.978183276036338*^9}, {3.9876785677296743`*^9, 
  3.9876785936157503`*^9}, {3.987678715078944*^9, 3.987678729356752*^9}, {
  3.9883912963826323`*^9, 3.988391323247177*^9}, {3.9883913759384127`*^9, 
  3.9883914008368*^9}, {3.988503157515555*^9, 3.988503158746993*^9}, {
  3.988503226886969*^9, 3.98850323189886*^9}, {3.988535380623233*^9, 
  3.9885353907034693`*^9}, {3.988537959716807*^9, 3.988537961779405*^9}, {
  3.988630472390016*^9, 3.98863047454816*^9}, {3.989538690734408*^9, 
  3.989538700990387*^9}, {3.9895387829193277`*^9, 3.989538792202189*^9}, {
  3.9957223663009853`*^9, 3.995722366368029*^9}},
 CellLabel->"In[4]:=",
 CellID->110022785,ExpressionUUID->"7f101915-c949-4597-92dd-fc9d5bd0fe14"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["First Test", "Section",
 CellChangeTimes->{{3.988397873250506*^9, 
  3.9883978752119007`*^9}},ExpressionUUID->"c3b5b29c-899d-49ca-a410-\
5f34e84e6e18"],

Cell["\<\
Let us stress the code a bit and start with a non-trivial example: a \
non-symmetric Anosov. This ensures that the sasaki geodesic will not be of \
Teichmuller type. We also add extra twist by setting the spin number k=1.\
\>", "Text",
 CellChangeTimes->{{3.989541451727832*^9, 3.989541514596434*^9}, {
  3.989541565000784*^9, 
  3.989541591124411*^9}},ExpressionUUID->"c529f2d0-b025-436a-b8d6-\
0883525d785b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"resetExampleDefaults", "[", "]"}], ";"}], " ", 
  RowBox[{"(*", "  ", 
   RowBox[{
   "reset", " ", "dynamical", " ", "flags", " ", "for", " ", "this", " ", 
    "example"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{3.995720642250721*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"410639f0-b833-471d-a7f6-9307c46b9ce9"],

Cell[CellGroupData[{

Cell["Testing and Usage", "Subsubsection",
 CellChangeTimes->{{3.9784536495332937`*^9, 
  3.978453654520864*^9}},ExpressionUUID->"e92e0236-2abc-49f1-ba70-\
308e8a6e25e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Aend", "=", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"3", "2"},
        {"1", "1"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}]}], ";"}], " ", "*)"}], " ", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Aend", "=", 
     RowBox[{"Inverse", "[", 
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"2", "1"},
         {"1", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}], "]"}]}], ";", 
    RowBox[{"kSpin", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fullBraidAnalysisFromAkFancyCompiled", "[", 
     RowBox[{"Aend", ",", "kSpin", ",", "MassTest"}], "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.978455520580772*^9, 3.978455521746965*^9}, {
   3.978455936560451*^9, 3.978455937373933*^9}, {3.978456385803801*^9, 
   3.978456386150251*^9}, {3.988107275356718*^9, 3.988107282188004*^9}, 
   3.988107324808902*^9, {3.988108700777494*^9, 3.9881087404122066`*^9}, {
   3.988110003004397*^9, 3.988110003289809*^9}, {3.988110101434298*^9, 
   3.988110101495813*^9}, {3.988112245683525*^9, 3.9881122459833403`*^9}, {
   3.9881223778126383`*^9, 3.988122377870014*^9}, {3.9881224771407833`*^9, 
   3.988122486779786*^9}, {3.988476176926738*^9, 3.988476184576221*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"39cef119-38b9-4ad9-821e-dc383a495bfa"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Detwisting (aka Teichmuller ization) Function", "Section",
 CellChangeTimes->{{3.978797186529232*^9, 3.9787972008272047`*^9}, {
  3.978797789439824*^9, 3.978797793745283*^9}, {3.988391484908908*^9, 
  3.988391488041836*^9}, {3.989541965635364*^9, 
  3.989541989989113*^9}},ExpressionUUID->"8da26dda-4d02-4201-80ba-\
546918056b39"],

Cell["\<\
To relax the braid a bit we allow it to not quite be a braid: the points do \
not quite return to where they started ... \
\>", "Text",
 CellChangeTimes->{{3.989541997942028*^9, 3.9895420425534563`*^9}, 
   3.995720578005972*^9},ExpressionUUID->"bac2df7d-1e39-48fd-92bd-\
2712ffd06296"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"resetExampleDefaults", "[", "]"}], ";"}], " ", 
  RowBox[{"(*", "  ", 
   RowBox[{
   "reset", " ", "dynamical", " ", "flags", " ", "for", " ", "this", " ", 
    "example"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{3.9957206454334517`*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"1c8c7644-f3a0-449d-bf1d-2df38ca38ee2"],

Cell["\<\
This section ads polar decomposition to detwist the braids [WRITEUP MORE]\
\>", "Text",
 CellChangeTimes->{{3.978807966433874*^9, 
  3.9788079979585867`*^9}},ExpressionUUID->"abb95bc3-be7f-4c8a-bfb8-\
57ef7a110a6c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"polarDecomposition", "[", "m_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"#1", ".", "#2", ".", 
        RowBox[{"#1", "\[ConjugateTranspose]"}]}], ",", 
       RowBox[{"#1", ".", 
        RowBox[{"#3", "\[ConjugateTranspose]"}]}]}], "}"}], "&"}], "@@", 
    RowBox[{"SingularValueDecomposition", "[", "m", "]"}]}]}], ";", 
  RowBox[{"Acase", "=", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"3", "2"},
      {"1", "1"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}]}], ";", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"S", ",", "R"}], "}"}], "=", 
   RowBox[{
    RowBox[{"polarDecomposition", "[", "Acase", "]"}], "//", " ", "N"}]}], 
  ";", " ", 
  RowBox[{"Print", "[", 
   RowBox[{"\"\<A=SR with S=\>\"", ",", " ", 
    RowBox[{"MatrixForm", "[", "S", "]"}], ",", " ", "\"\<  R = \>\"", ",", 
    " ", 
    RowBox[{"MatrixForm", "[", "R", "]"}], ",", " ", 
    RowBox[{"\"\< and  SR = \>\"", "   ", 
     RowBox[{"MatrixForm", "[", 
      RowBox[{"S", ".", "R"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.978797538427209*^9, 3.97879757117531*^9}, {
  3.978797715164796*^9, 3.978797715228351*^9}, {3.978797780055315*^9, 
  3.978797785278719*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"dc7376df-f69d-410f-8861-005a18bd6de0"],

Cell[BoxData[
 RowBox[{"fullBraidAnalysisFromAkFancyCompiled", "[", "\[InvisibleSpace]", 
  RowBox[{"S", ",", "0", ",", "MassTest"}], "]"}]], "Input",
 CellChangeTimes->{{3.9787972582889137`*^9, 3.9787972624108152`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"a01bafcf-f847-4529-8965-d164d37616ae"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Interesting Braids ", "Chapter",
 CellChangeTimes->{{3.978804233826852*^9, 
  3.97880423780089*^9}},ExpressionUUID->"3ed7af6b-4845-4f17-a77b-\
f15c704df9ba"],

Cell[CellGroupData[{

Cell["Aux", "Section",
 CellChangeTimes->{{3.9788054302972*^9, 
  3.978805431299904*^9}},ExpressionUUID->"c7d97f0f-28c8-4aba-a7d2-\
2e7b7693366a"],

Cell["\<\
Because some code glitches on trivial cases, let us introduce a small \
perturbation matrix:\
\>", "Text",
 CellChangeTimes->{{3.978805438120525*^9, 
  3.978805470569234*^9}},ExpressionUUID->"f95444d3-745d-4eb7-a2df-\
a579e0bc5c8f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ialmost", "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", "=", "0.001"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Cos", "[", "\[Epsilon]", "]"}], ",", 
         RowBox[{"Sin", "[", "\[Epsilon]", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Sin", "[", "\[Epsilon]", "]"}]}], ",", 
         RowBox[{"Cos", "[", "\[Epsilon]", "]"}]}], "}"}]}], "}"}]}], "]"}]}],
   " ", ";", " ", 
  RowBox[{"Print", "[", 
   RowBox[{"MatrixForm", "[", "Ialmost", "]"}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.97880547574931*^9, 3.97880564520824*^9}, {
   3.978805702762611*^9, 3.978805729257565*^9}, 3.97880576900878*^9, 
   3.978806324064878*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"ddbd11a1-9f0c-405b-bf6a-98fb9c665433"],

Cell[CellGroupData[{

Cell["Artin\[CloseCurlyQuote]s generators", "Subsection",
 CellChangeTimes->{{3.9788034578961363`*^9, 
  3.9788034764662437`*^9}},ExpressionUUID->"d60eb969-dd92-409a-8442-\
82fe278d2b24"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"resetExampleDefaults", "[", "]"}], ";"}], " ", 
  RowBox[{"(*", "  ", 
   RowBox[{
   "reset", " ", "dynamical", " ", "flags", " ", "for", " ", "this", " ", 
    "example"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{3.9957206473417673`*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"d963d07b-db83-4a21-b6eb-300e46df71c5"],

Cell["\<\
We visualize the standard generators of the braid group Br_3, which come from \
the base Dehn twists: \
\>", "Text",
 CellChangeTimes->{{3.9788043009230757`*^9, 
  3.978804333115808*^9}},ExpressionUUID->"fb90bb47-3d33-488c-9dbe-\
cbd2ad6ec850"],

Cell[TextData[StyleBox["NOTE: We did not put Inverse[A] as inputs so the \
braids should be viewed top to bottom not bottom to top. FIX 22 May 2026 ",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.988476372633808*^9, 
  3.988476418611072*^9}},ExpressionUUID->"cbddf5b7-aac6-46f9-aefb-\
28682be4c048"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Artin", "'"}], "s", " ", 
    RowBox[{"generators", ":"}]}], " ", "*)"}], " ", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Al", "=", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"1", "1"},
        {"0", "1"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"left", " ", "pair", " ", "counter"}], "-", 
     RowBox[{"clockwise", " ", "twist"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ar", "=", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"1", "0"},
        {
         RowBox[{"-", "1"}], "1"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"right", " ", "pair", " ", "counter"}], "-", 
     RowBox[{"clockwise", " ", "twist"}]}], " ", "*)"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"inverses", " ", "of", " ", 
     RowBox[{"Artin", "'"}], "s", " ", 
     RowBox[{"generators", ":"}]}], " ", "*)"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ali", "=", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"1", 
         RowBox[{"-", "1"}]},
        {"0", "1"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"left", " ", "pair", " ", "clockwise", " ", "twist"}], " ", 
    "*)"}], "  ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ari", "=", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"1", "0"},
        {"1", "1"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"right", " ", "pair", " ", "clockwise", " ", "twist"}], " ", 
    "*)"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "fullBraidAnalysisFromAkFancyCompiled", "[", "\[InvisibleSpace]", 
     RowBox[{
      RowBox[{"Inverse", "[", "Al", "]"}], ",", "0", ",", "MassTest"}], "]"}],
     ";", 
    RowBox[{
    "fullBraidAnalysisFromAkFancyCompiled", "[", "\[InvisibleSpace]", 
     RowBox[{
      RowBox[{"Inverse", "[", "Ar", "]"}], ",", "0", ",", "MassTest"}], "]"}],
     ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.9788024184055157`*^9, {3.978802457305811*^9, 3.978802462820962*^9}, {
   3.978802497156493*^9, 3.978802500697178*^9}, {3.9788025803419523`*^9, 
   3.9788026150353394`*^9}, {3.978802710560048*^9, 3.9788027139576817`*^9}, {
   3.978802939504108*^9, 3.978802955480743*^9}, {3.978803332922173*^9, 
   3.978803335826578*^9}, {3.978803373331415*^9, 3.978803409610862*^9}, {
   3.978803500253681*^9, 3.978803648482143*^9}, {3.9788044773619967`*^9, 
   3.97880449968784*^9}, {3.988476275993869*^9, 3.988476287329667*^9}, {
   3.988476333156262*^9, 3.988476347041706*^9}, {3.988825177219871*^9, 
   3.988825187485429*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"481bcc08-4c09-49ad-bc62-c43a8cd8974e"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9885867945795307`*^9, 3.988586804330735*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"1a0e0a87-9d0c-4aff-a796-baf1e144b417"],

Cell[CellGroupData[{

Cell["Opt: Derotated/Relaxed Generators ", "Subsubsection",
 CellChangeTimes->{{3.978803753180561*^9, 3.9788037643085823`*^9}, {
  3.978803855790881*^9, 
  3.9788038848954678`*^9}},ExpressionUUID->"42653ddd-d8ea-4210-aba5-\
0e44e813de42"],

Cell["\<\
Let\[CloseCurlyQuote]s derotate the generators by taking only the symmetric \
part of their polar decomposition: \
\>", "Text",
 CellChangeTimes->{{3.978804041569272*^9, 
  3.9788040701491013`*^9}},ExpressionUUID->"d673868e-47d3-44a6-b9bd-\
f4d4bb631956"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Acase", "=", 
    RowBox[{"Inverse", "[", "Al", "]"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"S", ",", "R"}], "}"}], "=", 
   RowBox[{
    RowBox[{"polarDecomposition", "[", "Acase", "]"}], "//", " ", "N"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"\"\<A= \>\"", " ", ",", "  ", 
     RowBox[{"MatrixForm", "[", "Acase", "]"}], ",", " ", 
     "\"\< decomposes A=SR with S=\>\"", ",", " ", 
     RowBox[{"MatrixForm", "[", "S", "]"}], ",", " ", "\"\<   and  R = \>\"", 
     ",", " ", 
     RowBox[{"MatrixForm", "[", "R", "]"}]}], "]"}], ";", 
   RowBox[{"fullBraidAnalysisFromAkFancyCompiled", "[", "\[InvisibleSpace]", 
    RowBox[{"S", ",", "0", ",", "MassTest"}], "]"}], ";"}]}]}], "Input",
 CellChangeTimes->{
  3.9788024184055157`*^9, {3.978802457305811*^9, 3.978802462820962*^9}, {
   3.978802497156493*^9, 3.978802500697178*^9}, {3.9788025803419523`*^9, 
   3.9788026150353394`*^9}, {3.978802710560048*^9, 3.9788027139576817`*^9}, {
   3.978802939504108*^9, 3.978802955480743*^9}, {3.978803332922173*^9, 
   3.978803335826578*^9}, {3.978803373331415*^9, 3.978803409610862*^9}, {
   3.978803500253681*^9, 3.978803648482143*^9}, {3.978803779522874*^9, 
   3.978803832573344*^9}, {3.9788039006207123`*^9, 3.9788039755106697`*^9}, {
   3.9788040172576923`*^9, 3.97880402412808*^9}, {3.988826088189803*^9, 
   3.988826091079126*^9}, {3.988827201293496*^9, 3.988827214215741*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"408d0280-16a6-4f2e-8d01-e3e92f1cf59e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fundamental Relation", "Subsection",
 CellChangeTimes->{{3.978803844246447*^9, 3.978803845786456*^9}, {
  3.978804659445157*^9, 
  3.978804672215515*^9}},ExpressionUUID->"e9a3b73e-8d1e-4dae-baa9-\
90eb2e85ccbc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"resetExampleDefaults", "[", "]"}], ";"}], " ", 
  RowBox[{"(*", "  ", 
   RowBox[{
   "reset", " ", "dynamical", " ", "flags", " ", "for", " ", "this", " ", 
    "example"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{3.9957206480688877`*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"b3aa9acb-0e63-4838-aaa2-53aca374dd64"],

Cell["\<\
Let\[CloseCurlyQuote]s check Al Ar Al = Ar Al Ar .  
NOTE: This is actually pre-central element R180 whose square will be the \
center. It is 90 deg rotation in the plane of the torus and 180 deg  rotation \
in the sphere of punctures.  \
\>", "Text",
 CellChangeTimes->{
  3.978804612763299*^9, {3.978804677259101*^9, 3.978804683371685*^9}, {
   3.978805161043551*^9, 3.978805197097847*^9}, {3.978805254690394*^9, 
   3.978805276235856*^9}},ExpressionUUID->"125c23e2-a824-4a3c-85af-\
bec7c45a7677"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R180", " ", "=", " ", 
    RowBox[{"Al", ".", " ", "Ar", ".", " ", "Al"}]}], ";", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\< Al Ar Al = Ar Al Ar  reads: \>\"", ",", " ", 
     RowBox[{"MatrixForm", "[", 
      RowBox[{"Al", " ", ".", "Ar", ".", " ", "Al"}], " ", "]"}], ",", " ", 
     "\"\< = \>\"", ",", " ", 
     RowBox[{"MatrixForm", "[", 
      RowBox[{"Ar", ".", "Al", ".", "Ar"}], "]"}]}], "]"}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "fullBraidAnalysisFromAkFancyCompiled", "[", "\[InvisibleSpace]", 
     RowBox[{"R180", ",", "0"}], "]"}], ";"}], " ", "*)"}], "  ", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.978804525848063*^9, 3.978804600248548*^9}, {
   3.9788052109946527`*^9, 3.978805245830926*^9}, 3.978805288983654*^9, {
   3.97880534818649*^9, 3.978805353873249*^9}, 3.995720919284514*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"b1a299e2-75d6-4384-bf63-8d7b6a185b61"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fullBraidAnalysisFromAkFancyCompiled", "[", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"Inverse", "[", 
     RowBox[{"Ialmost", ".", "R180"}], "]"}], ",", "0"}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9788056673011*^9, 3.9788056695015097`*^9}, {
  3.988827271754726*^9, 3.988827275975759*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"f77b9282-b3ff-4339-ae1a-77439aa50b84"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Central Element ", "Subsection",
 CellChangeTimes->{{3.978804704133505*^9, 
  3.978804709115065*^9}},ExpressionUUID->"07b408c3-0ccc-4bb8-bf28-\
dfcca3cfa95d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"resetExampleDefaults", "[", "]"}], ";"}], " ", 
  RowBox[{"(*", "  ", 
   RowBox[{
   "reset", " ", "dynamical", " ", "flags", " ", "for", " ", "this", " ", 
    "example"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{3.995720648644692*^9},
 CellLabel->"In[25]:=",ExpressionUUID->"6f5a6952-fc1d-4fd1-8c5e-ecbd27429404"],

Cell["\<\
The center of Br_3 is generated by the global 360 deg twist  as generated by \
the -I matrix, which is 180 deg rotation in the plane of the torus and 360 \
rotation in the sphere of punctures.  In terms of the generators we have 
Al . Ar . Al . Ar . Al . Ar  =  -I\
\>", "Text",
 CellChangeTimes->{{3.978804863743758*^9, 
  3.9788050196052847`*^9}},ExpressionUUID->"dfdb689c-5c78-44e0-a6da-\
251321eae237"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Acase", "=", 
    RowBox[{"Inverse", "[", 
     RowBox[{"Al", ".", "Ar", ".", "Al", ".", "Ar", ".", "Al", ".", "Ar"}], 
     "]"}]}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "fullBraidAnalysisFromAkFancyCompiled", "[", "\[InvisibleSpace]", 
     RowBox[{"Acase", ",", "0"}], "]"}], ";"}], " ", "*)"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"FIX", " ", "GLITCHES"}], " ", "*)"}], 
  "\[InvisibleSpace]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"\"\<Al Ar Al Ar Al Ar = \>\"", ",", " ", 
     RowBox[{"MatrixForm", "[", 
      RowBox[{"Al", ".", "Ar", ".", "Al", ".", "Ar", ".", "Al", ".", "Ar"}], 
      " ", "]"}]}], "]"}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "fullBraidAnalysisFromAkFancyCompiled", "[", "\[InvisibleSpace]", 
     RowBox[{"R180", ",", "0"}], "]"}], ";"}], " ", "*)"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"FIX", " ", "GLITCHES"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.978804731303872*^9, 3.978804759940469*^9}, {
   3.978804790393936*^9, 3.978804852267694*^9}, 3.978805369181159*^9, {
   3.9788057988223047`*^9, 3.978805808139758*^9}, {3.978805903201357*^9, 
   3.978805928160282*^9}, 3.978805991357161*^9, {3.978806095561995*^9, 
   3.978806095685788*^9}, 3.978806163394418*^9, {3.9788062009038553`*^9, 
   3.9788062463873653`*^9}, {3.988827283827302*^9, 3.9888272876685343`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"b45939b5-2249-4d44-8500-5322c2e85b3d"],

Cell[TextData[StyleBox["The geometric rendering below is TEMPORARY [FIX] of a \
small perturbation to avoid the singularity: ",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.978806258532806*^9, 
  3.978806303626025*^9}},ExpressionUUID->"f4b42814-cad2-428f-907e-\
45b43396cbd1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Aperturbed", "=", 
   RowBox[{"Ialmost", ".", "Acase"}]}], ";", 
  RowBox[{"fullBraidAnalysisFromAkFancyCompiled", "[", "\[InvisibleSpace]", 
   RowBox[{"Aperturbed", ",", "1", ",", "MassTest"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.988826119237225*^9, 3.9888261239101*^9}, {
  3.988827326503196*^9, 3.988827330457724*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"0cad5a2f-834a-4dee-974f-d67805f040cc"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Simplest Anosov Element [is untorqued]", "Subsection",
 CellChangeTimes->{{3.978804704133505*^9, 3.978804709115065*^9}, {
  3.9788050759775*^9, 3.978805077474147*^9}, {3.9788064118632107`*^9, 
  3.978806422852594*^9}, {3.9788067983755627`*^9, 
  3.97880681193664*^9}},ExpressionUUID->"f0dd1460-6b02-4c01-864f-\
b5d7f0e43cc4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"resetExampleDefaults", "[", "]"}], ";"}], " ", 
  RowBox[{"(*", "  ", 
   RowBox[{
   "reset", " ", "dynamical", " ", "flags", " ", "for", " ", "this", " ", 
    "example"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{3.995720649220645*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"0c8d1a8a-c0e1-4a41-9b12-7645e846b1c4"],

Cell[TextData[{
 "The simplest hyperbolic matrix gives the simplest Anosov braid:\nAl . Ari \
",
 Cell[BoxData[
  RowBox[{"\<\" =\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"2", "1"},
       {"1", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}]], "Print",
  GeneratedCell->False,
  CellAutoOverwrite->False,
  CellChangeTimes->{
   3.978804399597212*^9, {3.9788047166902523`*^9, 3.9788047608668118`*^9}, 
    3.9788047943118143`*^9, {3.978804833737102*^9, 3.978804852669984*^9}, {
    3.978805087826613*^9, 3.9788050977811947`*^9}, 3.97880514074334*^9, 
    3.9788053269046*^9, {3.978805378927681*^9, 3.978805385711152*^9}, {
    3.978806482099578*^9, 3.978806508206565*^9}, 3.978806557671548*^9},
  ExpressionUUID->"1b0f1cf6-ec96-41c7-b26a-9c8b7b8399ac"],
 " \nThis is luckily symmetric, so an  untorqued Anosov and does not require \
relaxing derotation to look good: "
}], "Text",
 CellChangeTimes->{{3.978804863743758*^9, 3.9788050196052847`*^9}, {
  3.978806513858807*^9, 3.9788065548001423`*^9}, {3.9788066950847473`*^9, 
  3.978806782492992*^9}},ExpressionUUID->"f6d74c83-7481-4022-87a0-\
20913b7d855c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Acase", "=", 
    RowBox[{"Inverse", "[", 
     RowBox[{"Al", ".", "Ari"}], "]"}]}], ";", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"S", ",", "R"}], "}"}], "=", 
    RowBox[{
     RowBox[{"polarDecomposition", "[", "Acase", "]"}], "//", " ", "N"}]}], 
   ";", " ", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<A= \>\"", ",", " ", 
     RowBox[{"MatrixForm", "[", "Acase", "]"}], ",", " ", 
     "\"\< decomposes A = SR with S=\>\"", ",", " ", 
     RowBox[{"MatrixForm", "[", "S", "]"}], ",", " ", "\"\<  R = \>\"", ",", 
     " ", 
     RowBox[{"MatrixForm", "[", "R", "]"}], ",", " ", 
     RowBox[{"\"\< and  SR = \>\"", "   ", 
      RowBox[{"MatrixForm", "[", 
       RowBox[{"S", ".", "R"}], "]"}]}]}], "]"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"fullBraidAnalysisFromAkFancyCompiled", "[", 
    RowBox[{"Acase", ",", "0", ",", "MassTest"}], "]"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"FIX", " ", "GLITCHES"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.978804731303872*^9, 3.978804759940469*^9}, {
  3.978804790393896*^9, 3.978804852267694*^9}, {3.97880508679993*^9, 
  3.978805132806279*^9}, {3.9788053204339323`*^9, 3.978805326155877*^9}, {
  3.9788053816080637`*^9, 3.978805385240384*^9}, {3.978806476493832*^9, 
  3.978806507737849*^9}, {3.988826295839851*^9, 3.988826299598529*^9}, {
  3.988827346237455*^9, 3.988827361580222*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"ff4d9c3b-ad6d-48d1-a229-9c5c36014112"]
}, Open  ]],

Cell[CellGroupData[{

Cell["High Power of Simplest Anosov Element ", "Subsection",
 CellChangeTimes->{{3.978804704133505*^9, 3.978804709115065*^9}, {
  3.9788050759775*^9, 3.978805077474147*^9}, {3.9788064118632107`*^9, 
  3.978806422852594*^9}, {3.9788067983755627`*^9, 3.97880681193664*^9}, {
  3.988829262634515*^9, 
  3.988829275338591*^9}},ExpressionUUID->"035b7a87-0326-4a4c-aa25-\
ced9e45ef9a6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"resetExampleDefaults", "[", "]"}], ";"}], " ", 
  RowBox[{"(*", "  ", 
   RowBox[{
   "reset", " ", "dynamical", " ", "flags", " ", "for", " ", "this", " ", 
    "example"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{3.995720649778718*^9},
 CellLabel->"In[32]:=",ExpressionUUID->"9e2b3b38-9eca-418f-8bbd-11d93697bcc6"],

Cell[TextData[{
 "The simplest hyperbolic matrix gives the simplest Anosov braid:\n",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"Al", " ", ".", " ", "Ari"}], " ", ")"}], "n"], 
   TraditionalForm]],ExpressionUUID->"feb08da1-b992-4257-8c3c-3c57229a9220"],
 Cell[BoxData[
  RowBox[{"\<\" = \"\>", "\[InvisibleSpace]", 
   SuperscriptBox[
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"2", "1"},
        {"1", "1"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "n"]}]], "Print",
  GeneratedCell->False,
  CellAutoOverwrite->False,
  CellChangeTimes->{
   3.978804399597212*^9, {3.9788047166902523`*^9, 3.9788047608668118`*^9}, 
    3.9788047943118143`*^9, {3.978804833737102*^9, 3.978804852669984*^9}, {
    3.978805087826613*^9, 3.9788050977811947`*^9}, 3.97880514074334*^9, 
    3.9788053269046*^9, {3.978805378927681*^9, 3.978805385711152*^9}, {
    3.978806482099578*^9, 3.978806508206565*^9}, 3.978806557671548*^9},
  ExpressionUUID->"71ccd6b9-ed9b-4381-b3a2-4dfba709cebb"],
 " \nThis is luckily symmetric, so an  untorqued Anosov and does not require \
relaxing derotation to look good: "
}], "Text",
 CellChangeTimes->{{3.978804863743758*^9, 3.9788050196052847`*^9}, {
  3.978806513858807*^9, 3.9788065548001423`*^9}, {3.9788066950847473`*^9, 
  3.978806782492992*^9}, {3.9888293412292624`*^9, 
  3.9888293718344107`*^9}},ExpressionUUID->"8854e0ca-fa26-4ade-ae27-\
4f54a183fb31"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Acase", "=", 
   RowBox[{"Inverse", "[", 
    RowBox[{"Al", ".", "Ari"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Acase", "=", 
    RowBox[{
    "Acase", ".", "Acase", ".", "Acase", ".", "Acase", ".", "Acase", ".", 
     "Acase"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"n", "=", " ", "6"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"S", ",", "R"}], "}"}], "=", 
    RowBox[{
     RowBox[{"polarDecomposition", "[", "Acase", "]"}], "//", " ", "N"}]}], 
   ";", " ", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<A= \>\"", ",", " ", 
     RowBox[{"MatrixForm", "[", "Acase", "]"}], ",", " ", 
     "\"\< decomposes A = SR with S=\>\"", ",", " ", 
     RowBox[{"MatrixForm", "[", "S", "]"}], ",", " ", "\"\<  R = \>\"", ",", 
     " ", 
     RowBox[{"MatrixForm", "[", "R", "]"}], ",", " ", 
     RowBox[{"\"\< and  SR = \>\"", "   ", 
      RowBox[{"MatrixForm", "[", 
       RowBox[{"S", ".", "R"}], "]"}]}]}], "]"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"fullBraidAnalysisFromAkFancyCompiled", "[", 
    RowBox[{"Acase", ",", "0", ",", "MassTest"}], "]"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"FIX", " ", "GLITCHES"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.978804731303872*^9, 3.978804759940469*^9}, {
  3.978804790393896*^9, 3.978804852267694*^9}, {3.97880508679993*^9, 
  3.978805132806279*^9}, {3.9788053204339323`*^9, 3.978805326155877*^9}, {
  3.9788053816080637`*^9, 3.978805385240384*^9}, {3.978806476493832*^9, 
  3.978806507737849*^9}, {3.988826295839851*^9, 3.988826299598529*^9}, {
  3.988827346237455*^9, 3.988827361580222*^9}, {3.9888292831624928`*^9, 
  3.98882931463652*^9}, {3.9888293808832293`*^9, 3.98882938557684*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"0b10e694-5bc3-469e-88f9-f6247d067ec5"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Simplest Non-symmetric Hyperbolic is a torqued Anosov \
\[LineSeparator]", "Subsection",
 CellChangeTimes->{{3.978804704133505*^9, 3.978804709115065*^9}, {
  3.9788050759775*^9, 3.978805077474147*^9}, {3.9788064118632107`*^9, 
  3.978806422852594*^9}, {3.9788068638335333`*^9, 3.978806901897311*^9}, {
  3.978807157607313*^9, 
  3.978807159806636*^9}},ExpressionUUID->"2d8a4dc1-c692-4387-bf47-\
3ff94f717a30"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"resetExampleDefaults", "[", "]"}], ";"}], " ", 
  RowBox[{"(*", "  ", 
   RowBox[{
   "reset", " ", "dynamical", " ", "flags", " ", "for", " ", "this", " ", 
    "example"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{3.99572065047643*^9},
 CellLabel->"In[37]:=",ExpressionUUID->"e45a502a-9a21-4068-9a7a-015670ae9fe6"],

Cell[TextData[{
 "The simplest non-symmetric hyperbolic matrix gives torqued-Anosov braid:\n\
Al .Al . Ari ",
 Cell[BoxData[
  RowBox[{"\<\"= \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"3", "2"},
       {"1", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}]], "Print",
  CellChangeTimes->{
   3.978804399597212*^9, {3.9788047166902523`*^9, 3.9788047608668118`*^9}, 
    3.9788047943118143`*^9, {3.978804833737102*^9, 3.978804852669984*^9}, {
    3.978805087826613*^9, 3.9788050977811947`*^9}, 3.97880514074334*^9, 
    3.9788053269046*^9, {3.978805378927681*^9, 3.978805385711152*^9}, {
    3.978806482099578*^9, 3.978806508206565*^9}, 3.978806557671548*^9, 
    3.978806596087715*^9},ExpressionUUID->
  "b3ff56cf-1a3d-4849-ad55-e52cfcd97930"],
 "\nWe render it as-is (Teichmuller-Sasaki) and in the relaxed (Teichmuller) \
form.\nAs-is uses the Teichmuller-Sasaki flow  and in the relaxed  uses pure \
Teichmuller flow."
}], "Text",
 CellChangeTimes->{{3.978804863743758*^9, 3.9788050196052847`*^9}, {
   3.978806513858807*^9, 3.9788065548001423`*^9}, {3.978806633110764*^9, 
   3.978806687997488*^9}, {3.978806907865223*^9, 3.978806919614102*^9}, {
   3.9788069875535*^9, 3.978807100133024*^9}, 
   3.988460833336803*^9},ExpressionUUID->"d837cf5b-a067-45d6-be5a-\
0d17c94a9b03"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Clear", "[", 
    RowBox[{"{", 
     RowBox[{"Acase", ",", "S", ",", "R"}], "}"}], "]"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Acase", "=", 
    RowBox[{"Inverse", "[", 
     RowBox[{"Al", ".", "Al", ".", "Ari"}], "]"}]}], ";", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"S", ",", "R"}], "}"}], "=", 
    RowBox[{
     RowBox[{"polarDecomposition", "[", "Acase", "]"}], "//", " ", "N"}]}], 
   ";", " ", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<A= \>\"", ",", " ", 
     RowBox[{"MatrixForm", "[", "Acase", "]"}], ",", " ", 
     "\"\< decomposes A = SR with S=\>\"", ",", " ", 
     RowBox[{"MatrixForm", "[", "S", "]"}], ",", " ", "\"\<  R = \>\"", ",", 
     " ", 
     RowBox[{"MatrixForm", "[", "R", "]"}], ",", " ", 
     RowBox[{"\"\< and  SR = \>\"", "   ", 
      RowBox[{"MatrixForm", "[", 
       RowBox[{"S", ".", "R"}], "]"}]}]}], "]"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Mass = \>\"", ",", " ", "MassTest"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"fullBraidAnalysisFromAkFancyCompiled", "[", "\[InvisibleSpace]", 
    RowBox[{"Acase", ",", "0", ",", "MassTest"}], "]"}], ";"}], 
  "  "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fullBraidAnalysisFromAkFancyCompiled", "[", "\[InvisibleSpace]", 
    RowBox[{"S", ",", "0", ",", "MassTest"}], "]"}], ";"}], " "}]}], "Input",
 CellChangeTimes->{{3.978804731303872*^9, 3.978804759940469*^9}, {
  3.978804790393936*^9, 3.978804852267694*^9}, {3.97880508679993*^9, 
  3.978805132806279*^9}, {3.9788053204339323`*^9, 3.978805326155877*^9}, {
  3.9788053816080637`*^9, 3.978805385240384*^9}, {3.978806476493832*^9, 
  3.978806507737849*^9}, {3.97880659484266*^9, 3.978806595693713*^9}, {
  3.978806970650581*^9, 3.978806979934507*^9}, {3.988398333272814*^9, 
  3.98839834889524*^9}, {3.988406101438581*^9, 3.988406111096492*^9}, {
  3.988826445796926*^9, 3.9888264579367447`*^9}, {3.98882738151956*^9, 
  3.9888274092440577`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"77713836-7545-474f-a895-39fca1abaa8d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Power of Simplest Non-symmetric Hyperbolic Anosov ", "Subsection",
 CellChangeTimes->{{3.978804704133505*^9, 3.978804709115065*^9}, {
   3.9788050759775*^9, 3.978805077474147*^9}, {3.9788064118632107`*^9, 
   3.978806422852594*^9}, {3.9788068638335333`*^9, 3.978806901897311*^9}, {
   3.978807157607313*^9, 3.978807159806636*^9}, {3.988829501900209*^9, 
   3.988829518183577*^9}, 
   3.989541803356435*^9},ExpressionUUID->"80456e0f-9b54-46c2-804d-\
4ceffa59358d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"resetExampleDefaults", "[", "]"}], ";"}], " ", 
  RowBox[{"(*", "  ", 
   RowBox[{
   "reset", " ", "dynamical", " ", "flags", " ", "for", " ", "this", " ", 
    "example"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{3.995720651050704*^9},
 CellLabel->"In[43]:=",ExpressionUUID->"0bd3375f-4b88-4af5-b5fe-6dc77e87c1e1"],

Cell[TextData[{
 "We now consider \n",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"Al", " ", ".", "Al", " ", ".", " ", "Ari"}], ")"}], "n"], 
   TraditionalForm]],ExpressionUUID->"b1677298-4691-47c9-90fb-950469f9f417"],
 " ",
 Cell[BoxData[
  RowBox[{"\<\"= \"\>", "\[InvisibleSpace]", 
   SuperscriptBox[
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"3", "2"},
        {"1", "1"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "n"]}]], "Print",
  GeneratedCell->False,
  CellAutoOverwrite->False,
  CellChangeTimes->{
   3.978804399597212*^9, {3.9788047166902523`*^9, 3.9788047608668118`*^9}, 
    3.9788047943118143`*^9, {3.978804833737102*^9, 3.978804852669984*^9}, {
    3.978805087826613*^9, 3.9788050977811947`*^9}, 3.97880514074334*^9, 
    3.9788053269046*^9, {3.978805378927681*^9, 3.978805385711152*^9}, {
    3.978806482099578*^9, 3.978806508206565*^9}, 3.978806557671548*^9, 
    3.978806596087715*^9},ExpressionUUID->
  "b946800e-b1f3-446f-a80f-cdfc80009665"],
 "\nWe render it as-is (Teichmuller-Sasaki) and in the relaxed (Teichmuller) \
form.\nAs-is uses the Teichmuller-Sasaki flow  and in the relaxed  uses pure \
Teichmuller flow."
}], "Text",
 CellChangeTimes->{{3.978804863743758*^9, 3.9788050196052847`*^9}, {
   3.978806513858807*^9, 3.9788065548001423`*^9}, {3.978806633110764*^9, 
   3.978806687997488*^9}, {3.978806907865223*^9, 3.978806919614102*^9}, {
   3.9788069875535*^9, 3.978807100133024*^9}, 3.988460833336803*^9, {
   3.988829535107744*^9, 
   3.9888295760236588`*^9}},ExpressionUUID->"ba933f42-ef27-44f0-b277-\
22e027af34a0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Clear", "[", 
    RowBox[{"{", 
     RowBox[{"Acase", ",", "S", ",", "R"}], "}"}], "]"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Acase", "=", 
    RowBox[{"Inverse", "[", 
     RowBox[{"Al", ".", "Al", ".", "Ari"}], "]"}]}], ";", 
   RowBox[{"Acase", "=", 
    RowBox[{"Acase", ".", "Acase", ".", "Acase"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"n", "=", "3"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"S", ",", "R"}], "}"}], "=", 
    RowBox[{
     RowBox[{"polarDecomposition", "[", "Acase", "]"}], "//", " ", "N"}]}], 
   ";", " ", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<A= \>\"", ",", " ", 
     RowBox[{"MatrixForm", "[", "Acase", "]"}], ",", " ", 
     "\"\< decomposes A = SR with S=\>\"", ",", " ", 
     RowBox[{"MatrixForm", "[", "S", "]"}], ",", " ", "\"\<  R = \>\"", ",", 
     " ", 
     RowBox[{"MatrixForm", "[", "R", "]"}], ",", " ", 
     RowBox[{"\"\< and  SR = \>\"", "   ", 
      RowBox[{"MatrixForm", "[", 
       RowBox[{"S", ".", "R"}], "]"}]}]}], "]"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Mass = \>\"", ",", " ", "MassTest"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"fullBraidAnalysisFromAkFancyCompiled", "[", "\[InvisibleSpace]", 
    RowBox[{"Acase", ",", "0", ",", "MassTest"}], "]"}], ";"}], 
  "  "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fullBraidAnalysisFromAkFancyCompiled", "[", "\[InvisibleSpace]", 
    RowBox[{"S", ",", "0", ",", "MassTest"}], "]"}], ";"}], " "}]}], "Input",
 CellChangeTimes->{{3.978804731303872*^9, 3.978804759940469*^9}, {
   3.978804790393936*^9, 3.978804852267694*^9}, {3.97880508679993*^9, 
   3.978805132806279*^9}, {3.9788053204339323`*^9, 3.978805326155877*^9}, {
   3.9788053816080637`*^9, 3.978805385240384*^9}, {3.978806476493832*^9, 
   3.978806507737849*^9}, {3.97880659484266*^9, 3.978806595693713*^9}, {
   3.978806970650581*^9, 3.978806979934507*^9}, {3.988398333272814*^9, 
   3.98839834889524*^9}, {3.988406101438581*^9, 3.988406111096492*^9}, {
   3.988826445796926*^9, 3.9888264579367447`*^9}, {3.98882738151956*^9, 
   3.9888274092440577`*^9}, {3.988829582493387*^9, 3.988829608800672*^9}, {
   3.988829919166847*^9, 3.988829920933384*^9}, 3.988830070680318*^9},
 CellLabel->"In[44]:=",ExpressionUUID->"fa47b7e7-f46d-4fdf-9193-5b1c8e332361"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Zoo of Examples", "Section",
 CellChangeTimes->{{3.97880714536705*^9, 
  3.97880714907192*^9}},ExpressionUUID->"6097678b-943d-409c-82fa-\
15c15e995670"],

Cell[CellGroupData[{

Cell["Twist-baby-twist", "Subsection",
 CellChangeTimes->{{3.978804704133505*^9, 3.978804709115065*^9}, {
  3.9788050759775*^9, 3.978805077474147*^9}, {3.9788064118632107`*^9, 
  3.978806422852594*^9}, {3.9788068638335333`*^9, 3.978806901897311*^9}, {
  3.978807154328223*^9, 3.978807174803315*^9}, {3.9788075002738037`*^9, 
  3.9788075226225863`*^9}},ExpressionUUID->"b5b9451c-1955-4c8a-a84d-\
9dd3d5210509"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"resetExampleDefaults", "[", "]"}], ";"}], " ", 
  RowBox[{"(*", "  ", 
   RowBox[{
   "reset", " ", "dynamical", " ", "flags", " ", "for", " ", "this", " ", 
    "example"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{3.995720651603737*^9},
 CellLabel->"In[50]:=",ExpressionUUID->"ef2db010-41c4-4e99-9fce-9a783a80f5d8"],

Cell[TextData[{
 "The simplest non-symmetric hyperbolic matrix gives torqued-Anosov braid:\n\
Al . Al .Al . Ari ",
 Cell[BoxData["\<\"\"\>"], "Print",
  GeneratedCell->False,
  CellAutoOverwrite->False,
  CellChangeTimes->{
   3.978804399597212*^9, {3.9788047166902523`*^9, 3.9788047608668118`*^9}, 
    3.9788047943118143`*^9, {3.978804833737102*^9, 3.978804852669984*^9}, {
    3.978805087826613*^9, 3.9788050977811947`*^9}, 3.97880514074334*^9, 
    3.9788053269046*^9, {3.978805378927681*^9, 3.978805385711152*^9}, {
    3.978806482099578*^9, 3.978806508206565*^9}, 3.978806557671548*^9, 
    3.978806596087715*^9},ExpressionUUID->
  "66554ad2-5ca8-45da-82f6-25f80b8685f4"],
 "\nWe render it as-is (Teichmuller-Sasaki) and in the relaxed (Teichmuller) \
form."
}], "Text",
 CellChangeTimes->{{3.978804863743758*^9, 3.9788050196052847`*^9}, {
  3.978806513858807*^9, 3.9788065548001423`*^9}, {3.978806633110764*^9, 
  3.978806687997488*^9}, {3.978806907865223*^9, 3.978806919614102*^9}, {
  3.9788069875535*^9, 3.978807100133024*^9}, {3.978807240702154*^9, 
  3.978807369429862*^9}, {3.978807472640849*^9, 3.9788074877789803`*^9}, {
  3.9885343065916653`*^9, 
  3.988534306591988*^9}},ExpressionUUID->"e26d1b17-fbb9-4fc1-9f29-\
40231550e808"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Acase", "=", 
    RowBox[{"Inverse", "[", 
     RowBox[{"Al", ".", "Al", ".", "Al", ".", "Ari"}], "]"}]}], ";", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"S", ",", "R"}], "}"}], "=", 
    RowBox[{
     RowBox[{"polarDecomposition", "[", "Acase", "]"}], "//", " ", "N"}]}], 
   ";", " ", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<A= \>\"", ",", " ", 
     RowBox[{"MatrixForm", "[", "Acase", "]"}], ",", " ", 
     "\"\< decomposes A = SR with S=\>\"", ",", " ", 
     RowBox[{"MatrixForm", "[", "S", "]"}], ",", " ", "\"\<  R = \>\"", ",", 
     " ", 
     RowBox[{"MatrixForm", "[", "R", "]"}], ",", " ", 
     RowBox[{"\"\< and  SR = \>\"", "   ", 
      RowBox[{"MatrixForm", "[", 
       RowBox[{"S", ".", "R"}], "]"}]}]}], "]"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"fullBraidAnalysisFromAkFancyCompiled", "[", 
    RowBox[{"Acase", ",", "0", ",", "MassTest"}], "]"}], ";"}], 
  "  "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fullBraidAnalysisFromAkFancyCompiled", "[", "\[InvisibleSpace]", 
    RowBox[{"S", ",", "0", ",", "MassTest"}], "]"}], ";"}], " "}]}], "Input",
 CellChangeTimes->{{3.978804731303872*^9, 3.978804759940469*^9}, {
  3.978804790393936*^9, 3.978804852267694*^9}, {3.97880508679993*^9, 
  3.978805132806279*^9}, {3.9788053204339323`*^9, 3.978805326155877*^9}, {
  3.9788053816080637`*^9, 3.978805385240384*^9}, {3.978806476493832*^9, 
  3.978806507737849*^9}, {3.97880659484266*^9, 3.978806595693713*^9}, {
  3.978806970650581*^9, 3.978806979934507*^9}, {3.978807179789988*^9, 
  3.9788071810865173`*^9}, {3.97880735636047*^9, 3.9788073588058777`*^9}, {
  3.9788074756758547`*^9, 3.978807475980133*^9}, {3.988826877548614*^9, 
  3.988826888898303*^9}, {3.988827077144806*^9, 3.988827096868166*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"7b5842ba-5f12-4fe7-ae07-724f3b6ad7fc"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Twist-baby-twist more (really close kiss) \[LineSeparator]", \
"Subsection",
 CellChangeTimes->{{3.978804704133505*^9, 3.978804709115065*^9}, {
  3.9788050759775*^9, 3.978805077474147*^9}, {3.9788064118632107`*^9, 
  3.978806422852594*^9}, {3.9788068638335333`*^9, 3.978806901897311*^9}, {
  3.978807154328223*^9, 3.978807174803315*^9}, {3.978807533576264*^9, 
  3.9788075415435*^9}, {3.988828339596305*^9, 
  3.988828348019669*^9}},ExpressionUUID->"8a6bd3ca-8f49-400d-ba3b-\
f727870e1272"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"resetExampleDefaults", "[", "]"}], ";"}], " ", 
  RowBox[{"(*", "  ", 
   RowBox[{
   "reset", " ", "dynamical", " ", "flags", " ", "for", " ", "this", " ", 
    "example"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{3.995720652187209*^9},
 CellLabel->"In[54]:=",ExpressionUUID->"529dedd6-e922-4aee-801b-d8656d55b252"],

Cell[TextData[{
 "The simplest non-symmetric hyperbolic matrix gives torqued-Anosov braid:\n\
Al . Al .Al .Al . Ari ",
 Cell[BoxData[
  RowBox[{"\<\"\"\>", "=", "\[InvisibleSpace]", 
   RowBox[{
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"5", "4"},
        {"1", "1"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], " ", "\"\<\[InvisibleSpace] \>"}]}]], "Print",
  
  GeneratedCell->False,
  CellAutoOverwrite->False,
  CellChangeTimes->{
   3.978804399597212*^9, {3.9788047166902523`*^9, 3.9788047608668118`*^9}, 
    3.9788047943118143`*^9, {3.978804833737102*^9, 3.978804852669984*^9}, {
    3.978805087826613*^9, 3.9788050977811947`*^9}, 3.97880514074334*^9, 
    3.9788053269046*^9, {3.978805378927681*^9, 3.978805385711152*^9}, {
    3.978806482099578*^9, 3.978806508206565*^9}, 3.978806557671548*^9, 
    3.978806596087715*^9},ExpressionUUID->
  "81af40db-95b6-4771-95af-d6c9aec64dd8"],
 "\nWe render it as-is (Teichmuller-Sasaki) and in the relaxed (Teichmuller) \
form."
}], "Text",
 CellChangeTimes->{{3.978804863743758*^9, 3.9788050196052847`*^9}, {
  3.978806513858807*^9, 3.9788065548001423`*^9}, {3.978806633110764*^9, 
  3.978806687997488*^9}, {3.978806907865223*^9, 3.978806919614102*^9}, {
  3.9788069875535*^9, 3.978807100133024*^9}, {3.978807240702154*^9, 
  3.978807369429862*^9}},ExpressionUUID->"f8e2ae8a-8439-4064-8319-\
2ae4d4d42f78"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Acase", "=", 
    RowBox[{"Inverse", "[", 
     RowBox[{"Al", ".", "Al", ".", "Al", ".", "Al", ".", "Ari"}], "]"}]}], 
   ";", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"S", ",", "R"}], "}"}], "=", 
    RowBox[{
     RowBox[{"polarDecomposition", "[", "Acase", "]"}], "//", " ", "N"}]}], 
   ";", " ", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<A= \>\"", ",", " ", 
     RowBox[{"MatrixForm", "[", "Acase", "]"}], ",", " ", 
     "\"\< decomposes A = SR with S=\>\"", ",", " ", 
     RowBox[{"MatrixForm", "[", "S", "]"}], ",", " ", "\"\<  R = \>\"", ",", 
     " ", 
     RowBox[{"MatrixForm", "[", "R", "]"}], ",", " ", 
     RowBox[{"\"\< and  SR = \>\"", "   ", 
      RowBox[{"MatrixForm", "[", 
       RowBox[{"S", ".", "R"}], "]"}]}]}], "]"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"fullBraidAnalysisFromAkFancyCompiled", "[", "\[InvisibleSpace]", 
    RowBox[{"Acase", ",", "0", ",", "MassTest"}], "]"}], ";"}], 
  "  "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fullBraidAnalysisFromAkFancyCompiled", "[", "\[InvisibleSpace]", 
    RowBox[{"S", ",", "0", ",", "MassTest"}], "]"}], ";"}], " "}]}], "Input",
 CellChangeTimes->{{3.978804731303872*^9, 3.978804759940469*^9}, {
  3.978804790393936*^9, 3.978804852267694*^9}, {3.97880508679993*^9, 
  3.978805132806279*^9}, {3.9788053204339323`*^9, 3.978805326155877*^9}, {
  3.9788053816080637`*^9, 3.978805385240384*^9}, {3.978806476493832*^9, 
  3.978806507737849*^9}, {3.97880659484266*^9, 3.978806595693713*^9}, {
  3.978806970650581*^9, 3.978806979934507*^9}, {3.978807179789988*^9, 
  3.9788071810865173`*^9}, {3.97880735636047*^9, 3.9788073588058777`*^9}, {
  3.98882793407053*^9, 3.988827938584434*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"a1c3fb80-2d9a-4ee6-9a4d-df9082bc1f97"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Good Examples", "Section",
 CellChangeTimes->{{3.978807688179653*^9, 
  3.978807690692853*^9}},ExpressionUUID->"75c728fe-44fa-4ab2-a82c-\
7e49280317c3"],

Cell[CellGroupData[{

Cell["Nearly Symmetric Larger Anosov  \[LineSeparator]", "Subsection",
 CellChangeTimes->{{3.978804704133505*^9, 3.978804709115065*^9}, {
  3.9788050759775*^9, 3.978805077474147*^9}, {3.9788064118632107`*^9, 
  3.978806422852594*^9}, {3.9788068638335333`*^9, 3.978806901897311*^9}, {
  3.978807154328223*^9, 3.978807174803315*^9}, {3.978807533576264*^9, 
  3.9788075415435*^9}, {3.978807793306127*^9, 3.978807816397159*^9}, {
  3.988828296110388*^9, 
  3.98882831391753*^9}},ExpressionUUID->"8beed97e-9c04-4f1f-b9d9-\
a9561963d36b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"resetExampleDefaults", "[", "]"}], ";"}], " ", 
  RowBox[{"(*", "  ", 
   RowBox[{
   "reset", " ", "dynamical", " ", "flags", " ", "for", " ", "this", " ", 
    "example"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{3.995720652683695*^9},
 CellLabel->"In[58]:=",ExpressionUUID->"02be8b56-7dc5-4a85-b498-9702a44d3fe7"],

Cell[TextData[{
 "This is almost symmetric hyperbolic and does not suffer from kissing \
strands\nAl . Ari . Al . Al . Ari",
 Cell[BoxData[
  RowBox[{"\<\"\"\>", "=", "\[InvisibleSpace]", 
   RowBox[{
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"7", "5"},
        {"4", "3"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], " ", "\"\<\[InvisibleSpace] \>"}]}]], "Print",
  
  GeneratedCell->False,
  CellAutoOverwrite->False,
  CellChangeTimes->{
   3.978804399597212*^9, {3.9788047166902523`*^9, 3.9788047608668118`*^9}, 
    3.9788047943118143`*^9, {3.978804833737102*^9, 3.978804852669984*^9}, {
    3.978805087826613*^9, 3.9788050977811947`*^9}, 3.97880514074334*^9, 
    3.9788053269046*^9, {3.978805378927681*^9, 3.978805385711152*^9}, {
    3.978806482099578*^9, 3.978806508206565*^9}, 3.978806557671548*^9, 
    3.978806596087715*^9},ExpressionUUID->
  "7e3d68c6-9330-4994-bafd-9b23dc6d4c49"],
 "\nWe render it as-is (Teichmuller-Sasaki) and in the relaxed (Teichmuller) \
form."
}], "Text",
 CellChangeTimes->{{3.978804863743758*^9, 3.9788050196052847`*^9}, {
  3.978806513858807*^9, 3.9788065548001423`*^9}, {3.978806633110764*^9, 
  3.978806687997488*^9}, {3.978806907865223*^9, 3.978806919614102*^9}, {
  3.9788069875535*^9, 3.978807100133024*^9}, {3.978807240702154*^9, 
  3.978807369429862*^9}, {3.978807619466957*^9, 3.978807623572843*^9}, {
  3.978807723897297*^9, 3.9788077248571587`*^9}, {3.978807827275111*^9, 
  3.978807892414011*^9}, {3.988828134121511*^9, 
  3.9888281631714907`*^9}},ExpressionUUID->"69235e56-103c-4e4c-8735-\
be341d66fc3d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Acase", "=", 
    RowBox[{"Inverse", "[", 
     RowBox[{"Al", ".", "Ari", ".", "Al", ".", "Al", ".", "Ari"}], "]"}]}], 
   ";", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"S", ",", "R"}], "}"}], "=", 
    RowBox[{
     RowBox[{"polarDecomposition", "[", "Acase", "]"}], "//", " ", "N"}]}], 
   ";", " ", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<A= \>\"", ",", " ", 
     RowBox[{"MatrixForm", "[", "Acase", "]"}], ",", " ", 
     "\"\< decomposes A = SR with S=\>\"", ",", " ", 
     RowBox[{"MatrixForm", "[", "S", "]"}], ",", " ", "\"\<  R = \>\"", ",", 
     " ", 
     RowBox[{"MatrixForm", "[", "R", "]"}], ",", " ", 
     RowBox[{"\"\< and  SR = \>\"", "   ", 
      RowBox[{"MatrixForm", "[", 
       RowBox[{"S", ".", "R"}], "]"}]}]}], "]"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"fullBraidAnalysisFromAkFancyCompiled", "[", "\[InvisibleSpace]", 
    RowBox[{"Acase", ",", "0", ",", "MassTest"}], "]"}], ";"}], 
  "  "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fullBraidAnalysisFromAkFancyCompiled", "[", "\[InvisibleSpace]", 
    RowBox[{"S", ",", "0", ",", "MassTest"}], "]"}], ";"}], " "}]}], "Input",
 CellChangeTimes->{{3.978804731303872*^9, 3.978804759940469*^9}, {
  3.978804790393936*^9, 3.978804852267694*^9}, {3.97880508679993*^9, 
  3.978805132806279*^9}, {3.9788053204339323`*^9, 3.978805326155877*^9}, {
  3.9788053816080637`*^9, 3.978805385240384*^9}, {3.978806476493832*^9, 
  3.978806507737849*^9}, {3.97880659484266*^9, 3.978806595693713*^9}, {
  3.978806970650581*^9, 3.978806979934507*^9}, {3.978807179789988*^9, 
  3.9788071810865173`*^9}, {3.97880735636047*^9, 3.9788073588058777`*^9}, {
  3.97880762810758*^9, 3.978807629494656*^9}, {3.978807727021372*^9, 
  3.9788077272946997`*^9}, {3.9888280721192102`*^9, 3.988828076701851*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"87738b73-4a91-4796-a2d1-2bb5b56b0f35"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Nearly Symmetric Very Large Anosov  \[LineSeparator]", "Subsection",
 CellChangeTimes->{{3.978804704133505*^9, 3.978804709115065*^9}, {
  3.9788050759775*^9, 3.978805077474147*^9}, {3.9788064118632107`*^9, 
  3.978806422852594*^9}, {3.9788068638335333`*^9, 3.978806901897311*^9}, {
  3.978807154328223*^9, 3.978807174803315*^9}, {3.978807533576264*^9, 
  3.9788075415435*^9}, {3.978807793306127*^9, 3.978807816397159*^9}, {
  3.988828296110388*^9, 3.98882831391753*^9}, {3.988829000024766*^9, 
  3.988829003382868*^9}},ExpressionUUID->"3054211a-1493-4a1e-9243-\
7e956b102e5a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"resetExampleDefaults", "[", "]"}], ";"}], " ", 
  RowBox[{"(*", "  ", 
   RowBox[{
   "reset", " ", "dynamical", " ", "flags", " ", "for", " ", "this", " ", 
    "example"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{3.995720653220833*^9},
 CellLabel->"In[62]:=",ExpressionUUID->"a1363054-8d7f-47a3-bdcf-00fa8b720f2f"],

Cell[TextData[{
 "This is almost symmetric hyperbolic and does not suffer from kissing \
strands\nAl . Ari . Al . Al . Ari",
 Cell[BoxData[
  RowBox[{"\<\"\"\>", "=", "\[InvisibleSpace]", 
   RowBox[{
    TagBox[
     RowBox[{
      RowBox[{
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"7", "5"},
          {"4", "3"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}], "\[NoBreak]", ")"}], 
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"7", "5"},
          {"4", "3"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}], "\[NoBreak]", ")"}]}], "=", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"69", "50"},
          {"40", "29"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], " ", "\"\<\[InvisibleSpace] \>"}]}]], "Print",
  
  GeneratedCell->False,
  CellAutoOverwrite->False,
  CellChangeTimes->{
   3.978804399597212*^9, {3.9788047166902523`*^9, 3.9788047608668118`*^9}, 
    3.9788047943118143`*^9, {3.978804833737102*^9, 3.978804852669984*^9}, {
    3.978805087826613*^9, 3.9788050977811947`*^9}, 3.97880514074334*^9, 
    3.9788053269046*^9, {3.978805378927681*^9, 3.978805385711152*^9}, {
    3.978806482099578*^9, 3.978806508206565*^9}, 3.978806557671548*^9, 
    3.978806596087715*^9},ExpressionUUID->
  "dd5a3958-b7e0-4cf2-86e6-64d325b0b43b"],
 "\nWe render it as-is (Teichmuller-Sasaki) and in the relaxed (Teichmuller) \
form."
}], "Text",
 CellChangeTimes->{{3.978804863743758*^9, 3.9788050196052847`*^9}, {
  3.978806513858807*^9, 3.9788065548001423`*^9}, {3.978806633110764*^9, 
  3.978806687997488*^9}, {3.978806907865223*^9, 3.978806919614102*^9}, {
  3.9788069875535*^9, 3.978807100133024*^9}, {3.978807240702154*^9, 
  3.978807369429862*^9}, {3.978807619466957*^9, 3.978807623572843*^9}, {
  3.978807723897297*^9, 3.9788077248571587`*^9}, {3.978807827275111*^9, 
  3.978807892414011*^9}, {3.988828134121511*^9, 3.9888281631714907`*^9}, {
  3.988829059338603*^9, 
  3.98882906930766*^9}},ExpressionUUID->"ad038b1e-07d8-4223-a01d-\
13d819e6cee5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Acase", "=", 
   RowBox[{"Inverse", "[", 
    RowBox[{"Al", ".", "Ari", ".", "Al", ".", "Al", ".", "Ari"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Acase", "=", 
    RowBox[{"Acase", ".", "Acase"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"squaring", " ", "it", " ", "now"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"S", ",", "R"}], "}"}], "=", 
    RowBox[{
     RowBox[{"polarDecomposition", "[", "Acase", "]"}], "//", " ", "N"}]}], 
   ";", " ", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<A= \>\"", ",", " ", 
     RowBox[{"MatrixForm", "[", "Acase", "]"}], ",", " ", 
     "\"\< decomposes A = SR with S=\>\"", ",", " ", 
     RowBox[{"MatrixForm", "[", "S", "]"}], ",", " ", "\"\<  R = \>\"", ",", 
     " ", 
     RowBox[{"MatrixForm", "[", "R", "]"}], ",", " ", 
     RowBox[{"\"\< and  SR = \>\"", "   ", 
      RowBox[{"MatrixForm", "[", 
       RowBox[{"S", ".", "R"}], "]"}]}]}], "]"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"fullBraidAnalysisFromAkFancyCompiled", "[", "\[InvisibleSpace]", 
    RowBox[{"Acase", ",", "0", ",", "MassTest"}], "]"}], ";"}], 
  "  "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fullBraidAnalysisFromAkFancyCompiled", "[", "\[InvisibleSpace]", 
    RowBox[{"S", ",", "0", ",", "MassTest"}], "]"}], ";"}], " "}]}], "Input",
 CellChangeTimes->{{3.978804731303872*^9, 3.978804759940469*^9}, {
  3.978804790393936*^9, 3.978804852267694*^9}, {3.97880508679993*^9, 
  3.978805132806279*^9}, {3.9788053204339323`*^9, 3.978805326155877*^9}, {
  3.9788053816080637`*^9, 3.978805385240384*^9}, {3.978806476493832*^9, 
  3.978806507737849*^9}, {3.97880659484266*^9, 3.978806595693713*^9}, {
  3.978806970650581*^9, 3.978806979934507*^9}, {3.978807179789988*^9, 
  3.9788071810865173`*^9}, {3.97880735636047*^9, 3.9788073588058777`*^9}, {
  3.97880762810758*^9, 3.978807629494656*^9}, {3.978807727021372*^9, 
  3.9788077272946997`*^9}, {3.9888280721192102`*^9, 3.988828076701851*^9}, {
  3.9888290114199753`*^9, 3.988829036286495*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"5264c930-4f9b-45c8-81de-ed4cfdabfd71"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Bad Examples", "Section",
 CellChangeTimes->{{3.978807674026627*^9, 
  3.978807677260786*^9}},ExpressionUUID->"d1da0e4f-101b-41fa-87b2-\
e0fd76768009"],

Cell[CellGroupData[{

Cell["Twist-baby-twist more\[LineSeparator]", "Subsection",
 CellChangeTimes->{{3.978804704133505*^9, 3.978804709115065*^9}, {
  3.9788050759775*^9, 3.978805077474147*^9}, {3.9788064118632107`*^9, 
  3.978806422852594*^9}, {3.9788068638335333`*^9, 3.978806901897311*^9}, {
  3.978807154328223*^9, 3.978807174803315*^9}, {3.978807533576264*^9, 
  3.9788075415435*^9}},ExpressionUUID->"9df7175a-7c1b-463e-9ac1-bebf70213704"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"resetExampleDefaults", "[", "]"}], ";"}], " ", 
  RowBox[{"(*", "  ", 
   RowBox[{
   "reset", " ", "dynamical", " ", "flags", " ", "for", " ", "this", " ", 
    "example"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{3.995720653747592*^9},
 CellLabel->"In[68]:=",ExpressionUUID->"64968c1d-277e-4ebf-982f-2f782621126d"],

Cell[TextData[{
 "The simplest non-symmetric hyperbolic matrix gives torqued-Anosov braid:\n\
Al . Al .Al .Al . Ari ",
 Cell[BoxData[
  RowBox[{"\<\"\"\>", "=", "\[InvisibleSpace]", 
   RowBox[{
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"5", "4"},
        {"1", "1"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], " ", "\"\<\[InvisibleSpace] \>"}]}]], "Print",
  
  GeneratedCell->False,
  CellAutoOverwrite->False,
  CellChangeTimes->{
   3.978804399597212*^9, {3.9788047166902523`*^9, 3.9788047608668118`*^9}, 
    3.9788047943118143`*^9, {3.978804833737102*^9, 3.978804852669984*^9}, {
    3.978805087826613*^9, 3.9788050977811947`*^9}, 3.97880514074334*^9, 
    3.9788053269046*^9, {3.978805378927681*^9, 3.978805385711152*^9}, {
    3.978806482099578*^9, 3.978806508206565*^9}, 3.978806557671548*^9, 
    3.978806596087715*^9},ExpressionUUID->
  "af7fe17d-beb2-442b-a109-25d74c6a7d4f"],
 "\nWe render it as-is (Teichmuller-Sasaki) and in the relaxed (Teichmuller) \
form."
}], "Text",
 CellChangeTimes->{{3.978804863743758*^9, 3.9788050196052847`*^9}, {
  3.978806513858807*^9, 3.9788065548001423`*^9}, {3.978806633110764*^9, 
  3.978806687997488*^9}, {3.978806907865223*^9, 3.978806919614102*^9}, {
  3.9788069875535*^9, 3.978807100133024*^9}, {3.978807240702154*^9, 
  3.978807369429862*^9}, {3.978807619466957*^9, 
  3.978807623572843*^9}},ExpressionUUID->"fa83aa28-5b25-4156-9eff-\
3e92c0c0af87"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Acase", "=", 
    RowBox[{"Al", ".", "Al", ".", "Ari", ".", "Al", ".", "Al", ".", "Ari"}]}],
    ";", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"S", ",", "R"}], "}"}], "=", 
    RowBox[{
     RowBox[{"polarDecomposition", "[", "Acase", "]"}], "//", " ", "N"}]}], 
   ";", " ", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<A= \>\"", ",", " ", 
     RowBox[{"MatrixForm", "[", "Acase", "]"}], ",", " ", 
     "\"\< decomposes A = SR with S=\>\"", ",", " ", 
     RowBox[{"MatrixForm", "[", "S", "]"}], ",", " ", "\"\<  R = \>\"", ",", 
     " ", 
     RowBox[{"MatrixForm", "[", "R", "]"}], ",", " ", 
     RowBox[{"\"\< and  SR = \>\"", "   ", 
      RowBox[{"MatrixForm", "[", 
       RowBox[{"S", ".", "R"}], "]"}]}]}], "]"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"fullBraidAnalysisFromAkFancyCompiled", "[", "\[InvisibleSpace]", 
    RowBox[{"Acase", ",", "0", ",", "MassTest"}], "]"}], ";"}], 
  "  "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fullBraidAnalysisFromAkFancyCompiled", "[", "\[InvisibleSpace]", 
    RowBox[{"S", ",", "0", ",", "MassTest"}], "]"}], ";"}], " "}]}], "Input",
 CellChangeTimes->{{3.978804731303872*^9, 3.978804759940469*^9}, {
  3.978804790393936*^9, 3.978804852267694*^9}, {3.97880508679993*^9, 
  3.978805132806279*^9}, {3.9788053204339323`*^9, 3.978805326155877*^9}, {
  3.9788053816080637`*^9, 3.978805385240384*^9}, {3.978806476493832*^9, 
  3.978806507737849*^9}, {3.97880659484266*^9, 3.978806595693713*^9}, {
  3.978806970650581*^9, 3.978806979934507*^9}, {3.978807179789988*^9, 
  3.9788071810865173`*^9}, {3.97880735636047*^9, 3.9788073588058777`*^9}, {
  3.97880762810758*^9, 3.978807629494656*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"02081eec-ff53-4908-a4ca-458f92bb0874"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Acase", "=", 
    RowBox[{"Al", ".", "Al", ".", "Al", ".", "Al", ".", "Ari"}]}], ";", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"S", ",", "R"}], "}"}], "=", 
    RowBox[{
     RowBox[{"polarDecomposition", "[", "Acase", "]"}], "//", " ", "N"}]}], 
   ";", " ", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<A= \>\"", ",", " ", 
     RowBox[{"MatrixForm", "[", "Acase", "]"}], ",", " ", 
     "\"\< decomposes A = SR with S=\>\"", ",", " ", 
     RowBox[{"MatrixForm", "[", "S", "]"}], ",", " ", "\"\<  R = \>\"", ",", 
     " ", 
     RowBox[{"MatrixForm", "[", "R", "]"}], ",", " ", 
     RowBox[{"\"\< and  SR = \>\"", "   ", 
      RowBox[{"MatrixForm", "[", 
       RowBox[{"S", ".", "R"}], "]"}]}]}], "]"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"fullBraidAnalysisFromAkFancyCompiled", "[", "\[InvisibleSpace]", 
    RowBox[{"Acase", ",", "0", ",", "MassTest"}], "]"}], ";"}], 
  "  "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fullBraidAnalysisFromAkFancyCompiled", "[", "\[InvisibleSpace]", 
    RowBox[{"S", ",", "0", ",", "MassTest"}], "]"}], ";"}], " "}]}], "Input",
 CellLabel->"In[72]:=",ExpressionUUID->"13bb73f8-ba77-450d-90af-21bfd79c0e79"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{870, 458.25},
WindowMargins->{{10.5, Automatic}, {-0.75, Automatic}},
FrontEndVersion->"13.3 for Linux x86 (64-bit) (July 24, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"1286409c-7e32-46a3-a86f-4ab567f2f9d9"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 506, 9, 353, "Title",ExpressionUUID->"352aaaf1-d40a-4fab-a399-0019a6804dd8"],
Cell[1089, 33, 224, 4, 66, "Subtitle",ExpressionUUID->"b4376c1e-b40b-4281-a93e-86ea99d1983d"],
Cell[CellGroupData[{
Cell[1338, 41, 161, 3, 83, "Section",ExpressionUUID->"cbbc824f-d625-4c81-9714-f03ef059544e"],
Cell[CellGroupData[{
Cell[1524, 48, 172, 3, 56, "Subsubsection",ExpressionUUID->"743e54a7-924b-4073-a7cf-45f794388166"],
Cell[1699, 53, 402, 9, 72, "Text",ExpressionUUID->"baf0b886-771e-4669-8eee-dc29ed07002f"],
Cell[2104, 64, 412, 9, 36, "Input",ExpressionUUID->"3b866754-5f01-470b-9bfa-15957d1ce032"],
Cell[2519, 75, 305, 5, 36, "Input",ExpressionUUID->"cfe53483-8cef-42dc-940c-a563c4a4c637"],
Cell[2827, 82, 181, 3, 43, "Text",ExpressionUUID->"55e99b27-4ec5-4805-b21e-6e8e185bcf91"],
Cell[3011, 87, 1002, 24, 89, "Input",ExpressionUUID->"d0d2fece-2f56-49a0-8ad5-8d251cee7b06"],
Cell[4016, 113, 1255, 25, 63, "Input",ExpressionUUID->"7f101915-c949-4597-92dd-fc9d5bd0fe14",
 CellID->110022785]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[5320, 144, 157, 3, 83, "Section",ExpressionUUID->"c3b5b29c-899d-49ca-a410-5f34e84e6e18"],
Cell[5480, 149, 420, 8, 101, "Text",ExpressionUUID->"c529f2d0-b025-436a-b8d6-0883525d785b"],
Cell[5903, 159, 366, 9, 36, "Input",ExpressionUUID->"410639f0-b833-471d-a7f6-9307c46b9ce9"],
Cell[CellGroupData[{
Cell[6294, 172, 170, 3, 56, "Subsubsection",ExpressionUUID->"e92e0236-2abc-49f1-ba70-308e8a6e25e4"],
Cell[6467, 177, 1990, 47, 128, "Input",ExpressionUUID->"39cef119-38b9-4ad9-821e-dc383a495bfa"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[8506, 230, 336, 5, 83, "Section",ExpressionUUID->"8da26dda-4d02-4201-80ba-546918056b39"],
Cell[8845, 237, 296, 6, 72, "Text",ExpressionUUID->"bac2df7d-1e39-48fd-92bd-2712ffd06296"],
Cell[9144, 245, 368, 9, 36, "Input",ExpressionUUID->"1c8c7644-f3a0-449d-bf1d-2df38ca38ee2"],
Cell[9515, 256, 225, 5, 43, "Text",ExpressionUUID->"abb95bc3-be7f-4c8a-bfb8-57ef7a110a6c"],
Cell[9743, 263, 1618, 43, 192, "Input",ExpressionUUID->"dc7376df-f69d-410f-8861-005a18bd6de0"],
Cell[11364, 308, 299, 4, 36, "Input",ExpressionUUID->"a01bafcf-f847-4529-8965-d164d37616ae"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11700, 317, 163, 3, 86, "Chapter",ExpressionUUID->"3ed7af6b-4845-4f17-a77b-f15c704df9ba"],
Cell[CellGroupData[{
Cell[11888, 324, 146, 3, 83, "Section",ExpressionUUID->"c7d97f0f-28c8-4aba-a7d2-2e7b7693366a"],
Cell[12037, 329, 242, 6, 43, "Text",ExpressionUUID->"f95444d3-745d-4eb7-a2df-a579e0bc5c8f"],
Cell[12282, 337, 919, 24, 66, "Input",ExpressionUUID->"ddbd11a1-9f0c-405b-bf6a-98fb9c665433"],
Cell[CellGroupData[{
Cell[13226, 365, 187, 3, 67, "Subsection",ExpressionUUID->"d60eb969-dd92-409a-8442-82fe278d2b24"],
Cell[13416, 370, 369, 9, 36, "Input",ExpressionUUID->"d963d07b-db83-4a21-b6eb-300e46df71c5"],
Cell[13788, 381, 254, 6, 72, "Text",ExpressionUUID->"fb90bb47-3d33-488c-9dbe-cbd2ad6ec850"],
Cell[14045, 389, 307, 5, 72, "Text",ExpressionUUID->"cbddf5b7-aac6-46f9-aefb-28682be4c048"],
Cell[14355, 396, 4083, 105, 297, "Input",ExpressionUUID->"481bcc08-4c09-49ad-bc62-c43a8cd8974e"],
Cell[18441, 503, 173, 2, 36, "Input",ExpressionUUID->"1a0e0a87-9d0c-4aff-a796-baf1e144b417"],
Cell[CellGroupData[{
Cell[18639, 509, 238, 4, 56, "Subsubsection",ExpressionUUID->"42653ddd-d8ea-4210-aba5-0e44e813de42"],
Cell[18880, 515, 265, 6, 72, "Text",ExpressionUUID->"d673868e-47d3-44a6-b9bd-f4d4bb631956"],
Cell[19148, 523, 1625, 34, 147, "Input",ExpressionUUID->"408d0280-16a6-4f2e-8d01-e3e92f1cf59e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[20822, 563, 217, 4, 67, "Subsection",ExpressionUUID->"e9a3b73e-8d1e-4dae-baa9-90eb2e85ccbc"],
Cell[21042, 569, 369, 9, 36, "Input",ExpressionUUID->"b3aa9acb-0e63-4838-aaa2-53aca374dd64"],
Cell[21414, 580, 509, 10, 101, "Text",ExpressionUUID->"125c23e2-a824-4a3c-85af-bec7c45a7677"],
Cell[21926, 592, 973, 21, 147, "Input",ExpressionUUID->"b1a299e2-75d6-4384-bf63-8d7b6a185b61"],
Cell[22902, 615, 420, 9, 36, "Input",ExpressionUUID->"f77b9282-b3ff-4339-ae1a-77439aa50b84"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23359, 629, 164, 3, 67, "Subsection",ExpressionUUID->"07b408c3-0ccc-4bb8-bf28-dfcca3cfa95d"],
Cell[23526, 634, 367, 9, 36, "Input",ExpressionUUID->"6f5a6952-fc1d-4fd1-8c5e-ecbd27429404"],
Cell[23896, 645, 416, 8, 130, "Text",ExpressionUUID->"dfdb689c-5c78-44e0-a6da-251321eae237"],
Cell[24315, 655, 1529, 35, 170, "Input",ExpressionUUID->"b45939b5-2249-4d44-8500-5322c2e85b3d"],
Cell[25847, 692, 284, 5, 72, "Text",ExpressionUUID->"f4b42814-cad2-428f-907e-45b43396cbd1"],
Cell[26134, 699, 446, 8, 63, "Input",ExpressionUUID->"0cad5a2f-834a-4dee-974f-d67805f040cc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26617, 712, 331, 5, 67, "Subsection",ExpressionUUID->"f0dd1460-6b02-4c01-864f-b5d7f0e43cc4"],
Cell[26951, 719, 367, 9, 36, "Input",ExpressionUUID->"0c8d1a8a-c0e1-4a41-9b12-7645e846b1c4"],
Cell[27321, 730, 1512, 35, 149, "Text",ExpressionUUID->"f6d74c83-7481-4022-87a0-20913b7d855c"],
Cell[28836, 767, 1528, 35, 199, "Input",ExpressionUUID->"ff4d9c3b-ad6d-48d1-a229-9c5c36014112"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30401, 807, 380, 6, 67, "Subsection",ExpressionUUID->"035b7a87-0326-4a4c-aa25-ced9e45ef9a6"],
Cell[30784, 815, 367, 9, 36, "Input",ExpressionUUID->"9e2b3b38-9eca-418f-8bbd-11d93697bcc6"],
Cell[31154, 826, 1798, 42, 149, "Text",ExpressionUUID->"8854e0ca-fa26-4ade-ae27-4f54a183fb31"],
Cell[32955, 870, 1917, 45, 225, "Input",ExpressionUUID->"0b10e694-5bc3-469e-88f9-f6247d067ec5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34909, 920, 415, 7, 100, "Subsection",ExpressionUUID->"2d8a4dc1-c692-4387-bf47-3ff94f717a30"],
Cell[35327, 929, 366, 9, 36, "Input",ExpressionUUID->"e45a502a-9a21-4068-9a7a-015670ae9fe6"],
Cell[35696, 940, 1682, 37, 149, "Text",ExpressionUUID->"d837cf5b-a067-45d6-be5a-0d17c94a9b03"],
Cell[37381, 979, 2169, 51, 254, "Input",ExpressionUUID->"77713836-7545-474f-a895-39fca1abaa8d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39587, 1035, 469, 7, 67, "Subsection",ExpressionUUID->"80456e0f-9b54-46c2-804d-4ceffa59358d"],
Cell[40059, 1044, 367, 9, 36, "Input",ExpressionUUID->"0bd3375f-4b88-4af5-b5fe-6dc77e87c1e1"],
Cell[40429, 1055, 1975, 47, 149, "Text",ExpressionUUID->"ba933f42-ef27-44f0-b277-22e027af34a0"],
Cell[42407, 1104, 2497, 58, 280, "Input",ExpressionUUID->"fa47b7e7-f46d-4fdf-9193-5b1c8e332361"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[44953, 1168, 158, 3, 83, "Section",ExpressionUUID->"6097678b-943d-409c-82fa-15c15e995670"],
Cell[CellGroupData[{
Cell[45136, 1175, 409, 6, 67, "Subsection",ExpressionUUID->"b5b9451c-1955-4c8a-a84d-9dd3d5210509"],
Cell[45548, 1183, 367, 9, 36, "Input",ExpressionUUID->"ef2db010-41c4-4e99-9fce-9a783a80f5d8"],
Cell[45918, 1194, 1245, 24, 101, "Text",ExpressionUUID->"e26d1b17-fbb9-4fc1-9f29-40231550e808"],
Cell[47166, 1220, 1914, 41, 199, "Input",ExpressionUUID->"7b5842ba-5f12-4fe7-ae07-724f3b6ad7fc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49117, 1266, 496, 8, 100, "Subsection",ExpressionUUID->"8a6bd3ca-8f49-400d-ba3b-f727870e1272"],
Cell[49616, 1276, 367, 9, 36, "Input",ExpressionUUID->"529dedd6-e922-4aee-801b-d8656d55b252"],
Cell[49986, 1287, 1740, 40, 120, "Text",ExpressionUUID->"f8e2ae8a-8439-4064-8319-2ae4d4d42f78"],
Cell[51729, 1329, 1852, 41, 199, "Input",ExpressionUUID->"a1c3fb80-2d9a-4ee6-9a4d-df9082bc1f97"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[53630, 1376, 158, 3, 83, "Section",ExpressionUUID->"75c728fe-44fa-4ab2-a82c-7e49280317c3"],
Cell[CellGroupData[{
Cell[53813, 1383, 532, 8, 100, "Subsection",ExpressionUUID->"8beed97e-9c04-4f1f-b9d9-a9561963d36b"],
Cell[54348, 1393, 367, 9, 36, "Input",ExpressionUUID->"02be8b56-7dc5-4a85-b498-9702a44d3fe7"],
Cell[54718, 1404, 1943, 43, 120, "Text",ExpressionUUID->"69235e56-103c-4e4c-8735-be341d66fc3d"],
Cell[56664, 1449, 1952, 42, 199, "Input",ExpressionUUID->"87738b73-4a91-4796-a2d1-2bb5b56b0f35"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58653, 1496, 582, 8, 100, "Subsection",ExpressionUUID->"3054211a-1493-4a1e-9243-7e956b102e5a"],
Cell[59238, 1506, 367, 9, 36, "Input",ExpressionUUID->"a1363054-8d7f-47a3-bdcf-00fa8b720f2f"],
Cell[59608, 1517, 3069, 73, 120, "Text",ExpressionUUID->"ad038b1e-07d8-4223-a01d-13d819e6cee5"],
Cell[62680, 1592, 2246, 51, 225, "Input",ExpressionUUID->"5264c930-4f9b-45c8-81de-ed4cfdabfd71"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[64975, 1649, 157, 3, 83, "Section",ExpressionUUID->"d1da0e4f-101b-41fa-87b2-e0fd76768009"],
Cell[CellGroupData[{
Cell[65157, 1656, 422, 5, 100, "Subsection",ExpressionUUID->"9df7175a-7c1b-463e-9ac1-bebf70213704"],
Cell[65582, 1663, 367, 9, 36, "Input",ExpressionUUID->"64968c1d-277e-4ebf-982f-2f782621126d"],
Cell[65952, 1674, 1789, 41, 120, "Text",ExpressionUUID->"fa83aa28-5b25-4156-9eff-3e92c0c0af87"],
Cell[67744, 1717, 1827, 40, 199, "Input",ExpressionUUID->"02081eec-ff53-4908-a4ca-458f92bb0874"],
Cell[69574, 1759, 1260, 31, 199, "Input",ExpressionUUID->"13bb73f8-ba77-450d-90af-21bfd79c0e79"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> MathematicaCode/fullStackFunctionDefs3.2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    460175,      10933]
NotebookOptionsPosition[    384272,       9502]
NotebookOutlinePosition[    430551,      10355]
CellTagsIndexPosition[    430508,      10352]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Geometric Braids on Three Strands via Geodesics in SL_2(R)  and Weierstrass \
P-function:  Functions Build-out (part 1)\
\>", "Title",
 InitializationCell->True,
 CellChangeTimes->{{3.9877168126829653`*^9, 3.98771682082203*^9}, {
  3.9877169547166357`*^9, 3.98771700224636*^9}, {3.98771715102526*^9, 
  3.9877171570847893`*^9}, {3.9880284889340878`*^9, 3.9880284970904617`*^9}, {
  3.988390991568598*^9, 3.988390997452078*^9}, {3.988391165462451*^9, 
  3.988391177842271*^9}},ExpressionUUID->"5ed0d981-eeac-4d41-9f28-\
91b0659b1a1a"],

Cell["by Jarek Kwapisz (14 Aug 2026)", "Subtitle",
 InitializationCell->True,
 CellChangeTimes->{{3.98771701362004*^9, 3.987717026847683*^9}, {
  3.995721069194655*^9, 
  3.995721072754613*^9}},ExpressionUUID->"0967420d-25e3-4bfc-adfd-\
06d9a667d285"],

Cell["\<\
Companion to \[OpenCurlyDoubleQuote]Braids of Three Strands and Geodesic \
Shooting in SL_2(R)\[CloseCurlyDoubleQuote] paper.\
\>", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.9894257655220137`*^9, 3.989425801059284*^9}, {
  3.995719395955576*^9, 
  3.995719420219777*^9}},ExpressionUUID->"c7c0e7df-d4b5-49e2-bf15-\
995682e8647f"],

Cell[CellGroupData[{

Cell["Introduction", "Section",
 InitializationCell->True,
 CellChangeTimes->{{3.989425156259555*^9, 
  3.9894251586196413`*^9}},ExpressionUUID->"3fb06956-c35f-4b6e-a90a-\
86619dcae530"],

Cell[TextData[{
 "This notebook is the first of a sequence.  It focuses on building up the \
necessary functions. (The second notebook has complete examples.)\nThis \
notebook loosely traces the development in the manuscript. \nHow to use it: \n\
",
 StyleBox["Method 1 (full value): ",
  FontWeight->"Bold"],
 "Execute sequentially to build up and test functions that culminate with \
Sasaki geodesics and geometric braids  generation. Then open some notebook \
with examples to visualize example braids.\n",
 StyleBox["Method 2 (visuals only): ",
  FontWeight->"Bold"],
 "Do not open and execute this notebook and only execute the examples \
notebooks (which will automatically load the definitions of functions from \
the .wl version of this notebook).\n"
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{
  3.989425213304682*^9, {3.989425298666996*^9, 
   3.989425740169746*^9}},ExpressionUUID->"a18fd0a5-0402-4a67-acc8-\
e15782e90c62"],

Cell[TextData[StyleBox["INTERNAL NOTE: This is a cleaned up and somewhat \
improved version of fullStackFunction3.1.VertIncludedCLAUDEOPTIMIZED.nb.  The \
faster compiled versions of functions were created by Claude Code from the \
originals in the organically grown notebook. ",
 FontSlant->"Italic"]], "Text",
 InitializationCell->True,
 CellChangeTimes->{
  3.989425457156334*^9},ExpressionUUID->"cc5a96c4-b05e-4bdd-bccb-\
99d764476279"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], " ", "*)"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9880387485408792`*^9, 3.988038748542*^9}, {
  3.9883912374722843`*^9, 3.988391244601206*^9}},
 CellLabel->
  "In[383]:=",ExpressionUUID->"b239860f-c482-447a-8748-c751cc6435eb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", " ", "HIGHER"}], " ", "PRECISION", " ", 
    RowBox[{"SETTINGS", ":"}]}], " ", "***)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"$MinPrecision", "=", "30"}], ";"}], "           ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"forces", " ", "arbitrary"}], "-", 
     RowBox[{"precision", " ", "arithmetic"}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"$MaxExtraPrecision", "=", "60"}], ";"}], "     ", 
   RowBox[{"(*", 
    RowBox[{
    "extra", " ", "guard", " ", "against", " ", "precision", " ", "loss"}], 
    "*)"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9883904744151382`*^9, 3.988390483743073*^9}, {
  3.9894258228969584`*^9, 3.989425831901518*^9}, {3.989530518493429*^9, 
  3.9895305276858673`*^9}, {3.989530591848453*^9, 3.98953059607866*^9}, {
  3.989530637081892*^9, 3.98953067237696*^9}, {3.9895386060480537`*^9, 
  3.989538609228094*^9}},
 CellLabel->
  "In[384]:=",ExpressionUUID->"f810e789-47bc-48a8-9c44-99486453dec2"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Mass", "Section",
 InitializationCell->True,
 CellChangeTimes->{{3.987717044125832*^9, 3.9877170467005587`*^9}, {
  3.989263269306012*^9, 
  3.989263269308498*^9}},ExpressionUUID->"ad816421-a09e-4583-8008-\
3b7cf99100a1"],

Cell["Set the desired mass parameter in the Riemannian metric: ", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.989425226173078*^9, 3.989425233667935*^9}, {
  3.989425843014124*^9, 
  3.989425852805694*^9}},ExpressionUUID->"f6c261a0-733e-48d1-bb78-\
983ae1e8cd89"],

Cell[BoxData[
 RowBox[{"MassTest", "=", "2", 
  RowBox[{"(*", " ", 
   RowBox[{
   "remove", " ", "if", " ", "loading", " ", "this", " ", "notebook", " ", 
    "from", " ", "*", "Examples", "*", 
    RowBox[{".", "nb"}]}], " ", "*)"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9892632786590633`*^9, 3.989263305652485*^9}, {
  3.989529454697157*^9, 3.989529455908896*^9}, {3.98953025143904*^9, 
  3.989530252826792*^9}, {3.989530303712001*^9, 3.989530304176005*^9}, {
  3.989530514242004*^9, 3.989530514310822*^9}},
 CellLabel->
  "In[386]:=",ExpressionUUID->"c03551fd-8a70-491d-b23b-68d13b4fc068"],

Cell[TextData[StyleBox["INTERNAL NOTE: \[OpenCurlyDoubleQuote]*Test\
\[CloseCurlyDoubleQuote] in the names is a holdover from naming conventions \
when growing the code interactively. It still indicates the values that are \
instantiated...",
 FontSlant->"Italic"]], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.9894258638649406`*^9, 
  3.989425948603587*^9}},ExpressionUUID->"066c9144-0f9d-4e54-b6a4-\
e649d001af3a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Global Parameters", "Section",
 InitializationCell->True,
 CellChangeTimes->{{3.9873473708368883`*^9, 
  3.987347383468813*^9}},ExpressionUUID->"21258e4a-b345-4cfb-9157-\
04c1617dbf93"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"debugFlag", "=", "False"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"perform", " ", "extra", " ", "diagnostics"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"richOutputFlag", "=", "False"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"print", " ", "extra", " ", "info"}], " ", "*)"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.988458769999454*^9, 3.988458778901125*^9}, 
   3.9884921897187033`*^9},
 CellLabel->
  "In[387]:=",ExpressionUUID->"1fefa9b3-81e4-465b-abd2-ac15778e4b1b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Other Initialization", "Section",
 InitializationCell->True,
 CellChangeTimes->{{3.9877168344473467`*^9, 3.987716837238104*^9}, {
  3.9880287732496758`*^9, 
  3.988028774144807*^9}},ExpressionUUID->"51297747-dc53-4e4f-a10c-\
ea0bbd2c01e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Get", "[", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], ",", 
       "\"\<colorPalette.wl\>\""}], "}"}], "]"}], "]"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"load", " ", "the", " ", "custom", " ", "color", " ", "palette"}], 
   " ", "*)"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.97818102701154*^9, 3.9781810311823483`*^9}, {
  3.9781832723918543`*^9, 3.978183276036338*^9}, {3.9876785677296743`*^9, 
  3.9876785936157503`*^9}, {3.987678715078944*^9, 3.987678729356752*^9}, {
  3.989426171538466*^9, 3.9894261786266527`*^9}},
 CellLabel->"In[389]:=",
 CellID->110022785,ExpressionUUID->"1100fc5b-c935-4c4f-9bf6-6a985b9763cf"],

Cell["\<\
Select (self explanatory) options that will affect the riches and cosmetics \
of the output in examples: \
\>", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.989426573737796*^9, 3.989426615042927*^9}, {
  3.9894266459305143`*^9, 
  3.989426650902906*^9}},ExpressionUUID->"7582593a-f6ed-4ce0-895e-\
c70c8282254d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"resetExampleDefaults", "[", "]"}], ":=", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"**", " ", "default"}], " ", "arrow", " ", "densities", " ", 
      "in", " ", "H", " ", "and", " ", "D", " ", "used", " ", "in", " ", 
      "full", " ", "braid", " ", 
      RowBox[{"analysis", ":"}]}], " ", "***)"}], " ", "\[IndentingNewLine]", 
    
    RowBox[{
     RowBox[{"arrowDensityHdefault", "=", "12"}], ";", " ", 
     "\[IndentingNewLine]", 
     RowBox[{"arrowDensityDdefault", "=", "10"}], ";", " ", 
     RowBox[{"(*", " ", 
      RowBox[{"3.9", " ", "even"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"arrowDensityHdefault", "=", "12"}], ";", " ", 
       "\[IndentingNewLine]", 
       RowBox[{"arrowDensityDdefault", "=", "10"}], ";", " ", 
       RowBox[{"Vanilla", " ", "Legacy", " ", "Values"}]}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"arrowDensityHdefault", "=", "4"}], ";", " ", 
       "\[IndentingNewLine]", 
       RowBox[{"arrowDensityDdefault", "=", "3.6"}], ";", " ", 
       RowBox[{"used", " ", "for", " ", "verticals"}]}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
       "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
        "**", "**", "**"}], "*****)"}], 
     RowBox[{"graphThickness", " ", "=", " ", 
      RowBox[{"AbsoluteThickness", "[", "1.4", "]"}]}], ";", " ", 
     RowBox[{"(*", " ", 
      RowBox[{"thickness", " ", "of", " ", "some", " ", "plots"}], " ", 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{"debugFlag", "=", "False"}], ";", 
     RowBox[{"(*", " ", 
      RowBox[{"debug", " ", "info", " ", "toggle"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"richOutputFlag", "=", "False"}], ";", "\[IndentingNewLine]", 
     RowBox[{"animateFlag", "=", "True"}], ";", "\[IndentingNewLine]", 
     RowBox[{"plotBraidFlag", "=", "True"}], ";", "\[IndentingNewLine]", 
     RowBox[{"showGeodesicFlag", "=", "True"}], ";", "\[IndentingNewLine]", 
     RowBox[{"showBaseWeierstrassSegment", "=", "True"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"viewProj", "=", "\"\<Perspective\>\""}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"viewPoint", "=", 
      RowBox[{"{", 
       RowBox[{"20", ",", 
        RowBox[{"-", "30"}], ",", "8"}], "}"}]}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"curveColor", "=", "pureRed"}], ";"}], "\[IndentingNewLine]", 
    ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"resetExampleDefaults", "[", "]"}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.99000000000001*^9, 3.9894262022332697`*^9}, {
  3.989426518158935*^9, 3.989426549172777*^9}, {3.989529728520452*^9, 
  3.989529883645556*^9}, {3.989529954801991*^9, 3.989529958497892*^9}, {
  3.9895300280775013`*^9, 3.989530030926218*^9}, {3.9895300994626837`*^9, 
  3.989530113199273*^9}, {3.989530715041799*^9, 3.989530718052389*^9}, {
  3.989530748822174*^9, 3.989530749952455*^9}, {3.989530798379377*^9, 
  3.9895308019767447`*^9}, {3.989530840664653*^9, 3.989530928308257*^9}, {
  3.989539340439295*^9, 3.989539344958865*^9}, {3.989539521310925*^9, 
  3.989539544549058*^9}},
 CellLabel->
  "In[390]:=",ExpressionUUID->"de662d53-fb7f-4f85-9301-22deb0658e1d"],

Cell[TextData[StyleBox["INTERNAL NOTE: The helper above, \
resetExampleDefaults[], re-initializes the dynamical flags and view options \
that fullBraidAnalysis*[...] reads implicitly from the global context.  \
Examples in the companion notebooks call it at the top of each section to \
prevent dynamical state from one example bleeding into the next.  ",
 FontSlant->"Italic",
 FontColor->GrayLevel[0]]], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.9894264541781178`*^9, 
  3.989426466245316*^9}},ExpressionUUID->"b7c0fd4d-fc3c-4e73-a01f-\
b23f6f5f372a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["PSL_2(R) and  SH and Weierstrassian Triples", "Chapter",
 InitializationCell->True,
 CellChangeTimes->{{3.977661984155657*^9, 3.977662008016088*^9}, {
  3.977662045644311*^9, 3.977662113731649*^9}, {3.987936277412065*^9, 
  3.987936291355895*^9}, {3.988030303290852*^9, 3.98803031265349*^9}, {
  3.988053984415016*^9, 3.98805399133008*^9}, {3.988054546661132*^9, 
  3.9880545617690277`*^9}, {3.989263097094912*^9, 
  3.989263098694345*^9}},ExpressionUUID->"e9237219-d52a-4d94-8fbb-\
d908e68f18b8"],

Cell[TextData[StyleBox["INTERNAL NOTE: continued on 8 May 2026 (this is based \
on fullStack7.0*.nb started on 4 Mar 2026)",
 FontSlant->"Italic"]], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.9816315307485857`*^9, 3.981631585613468*^9}, {
  3.9872753273242683`*^9, 3.987275337768083*^9}, {3.989425979235217*^9, 
  3.989425983012134*^9}},ExpressionUUID->"19b67dec-c205-4721-9fa3-\
6e6b7e5c9323"],

Cell["\<\
This chapter generates triples of points in Conf_infinity(R^2) from elements \
of the unit tangent bundle  SH to the hyperbolic plane H, which is first \
identified with PSL_2(R).\
\>", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.977662021674757*^9, 3.977662024158633*^9}, {
   3.977662091525599*^9, 3.9776621493668013`*^9}, 3.98734550185128*^9, {
   3.9880287141382113`*^9, 3.988028718242638*^9}, {3.988028802221986*^9, 
   3.988028803322968*^9}, {3.988030352469883*^9, 
   3.988030369763287*^9}},ExpressionUUID->"27e65e1e-6527-449d-84d9-\
cc169dbf9093"],

Cell[TextData[{
 StyleBox["WARNING:",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" Keep in mind that the identification PSL_2(R) with SH is done in \
what I call in the paper the ",
  FontSlant->"Italic"],
 StyleBox["inverse picture",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" where the structural action is on the left and corresponds to the \
Mobius transformations of SH. To produce the latices (pillows ) and then \
triples of points one has to pass to the ",
  FontSlant->"Italic"],
 StyleBox["direct picture",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" by matrix inversion of the matrices. This will necessitate some \
gymnastics: a braid gives A in direct picture, the A is replaced by its \
inverse to produce a geodesic A(t) in SL_2(R), finally A(t) are inverted \
again before making the lattice (pillow) and the triple.",
  FontSlant->"Italic"]
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.988492211700285*^9, 3.9884923625204763`*^9}, {
  3.988494032848868*^9, 3.988494214275899*^9}, {3.989426025696395*^9, 
  3.9894260378357773`*^9}, {3.989426069770151*^9, 
  3.989426096416192*^9}},ExpressionUUID->"c8058bb4-e12f-4182-abd2-\
e5eb2307ffa9"],

Cell[CellGroupData[{

Cell["PSL_2(R) and SH", "Section",
 InitializationCell->True,
 CellChangeTimes->{{3.965567166948831*^9, 3.965567175387286*^9}, {
   3.965569205667446*^9, 3.965569240482128*^9}, {3.9776609426453533`*^9, 
   3.977660964648897*^9}, 3.9880288144434843`*^9, {3.98849290985089*^9, 
   3.98849291276097*^9}},ExpressionUUID->"7952886c-5659-463c-8793-\
1b817762615e"],

Cell[TextData[StyleBox["[borrowed from braidViaUnif4.2sasaki.nb with some \
tweaks of code to avoid side-effects; see there for more narrative]\n[22 May \
2026: tracking through inverse vs direct picture confusion]",
 FontSlant->"Italic"]], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.977659283389642*^9, 3.977659320386394*^9}, {
  3.9884734587351093`*^9, 
  3.988473482646669*^9}},ExpressionUUID->"5dc01c26-ff35-4944-8234-\
e2a4f5eab4ea"],

Cell[CellGroupData[{

Cell["Element of SH from a matrix in SL_2(R) ", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.965685294576432*^9, 3.96568532120612*^9}, {
   3.977661030830724*^9, 3.977661033011736*^9}, {3.988473549037076*^9, 
   3.988473560355795*^9}, 
   3.9884735955338697`*^9},ExpressionUUID->"be296c32-9ecb-46b0-939a-\
74d02b417771"],

Cell[TextData[StyleBox["[borrowed from braidViaUnif4.2sasaki.nb with some \
tweaks of code to avoid side-effects]",
 FontSlant->"Italic"]], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.977659986033804*^9, 3.977659992668024*^9}, 
   3.989426682594982*^9},ExpressionUUID->"a4a80499-cfdc-4cf8-a935-\
49fde2cecf28"],

Cell[TextData[{
 "Given a matrix A in SL_2(R) the corresponding ",
 StyleBox["spinner",
  FontWeight->"Bold"],
 " ",
 Cell[BoxData[
  StyleBox[
   RowBox[{" ", 
    FormBox[
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ImaginaryI]e", "\[ImaginaryI]\[Theta]"], "@", "z"}], 
      "  ", "in", " ", "SH", " "}],
     TraditionalForm]}],
   FontWeight->"Plain"]], "Input",
  CellChangeTimes->{{3.96568533200251*^9, 3.965685552383423*^9}, {
    3.965685586142934*^9, 3.965685621610116*^9}, {3.965685769161668*^9, 
    3.965685772068194*^9}, {3.965685857192216*^9, 3.965685864479157*^9}, {
    3.965830110594863*^9, 3.965830114592244*^9}, {3.9775767535071087`*^9, 
    3.977576784058236*^9}, {3.9776600815182343`*^9, 3.977660085398295*^9}, 
    3.987965142743195*^9, {3.9884924613734922`*^9, 3.9884926052479687`*^9}},
  ExpressionUUID->"da5bf855-c75a-464d-a08a-63a843ea1b60"],
 "is the vector in SH is attached at z=f( \[ImaginaryI]) and rotated from \
straight up by the angle \[Theta] equal to the argument of the complex \
derivative df/dz evaluated at  \[ImaginaryI]. The following function \
generates the spinner from any invertible matrix  with positive determinant. \
\n",
 StyleBox["TECH NOTE: \[Theta]=Arg[...] takes values from (-\[Pi],\[Pi] ] per \
Mathematica\[CloseCurlyQuote]s default",
  FontWeight->"Bold"]
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.965685639800619*^9, 3.965685742206483*^9}, {
   3.9656858724975767`*^9, 3.9656859026732388`*^9}, {3.977590529992228*^9, 
   3.977590576344491*^9}, {3.977660020058999*^9, 3.977660050383998*^9}, {
   3.9776601672108393`*^9, 3.977660169989593*^9}, {3.9873456042344503`*^9, 
   3.98734570729556*^9}, 3.987936328454013*^9, {3.988028839821127*^9, 
   3.9880288443685093`*^9}, {3.988028877441884*^9, 3.988028904818171*^9}, {
   3.988473439522635*^9, 3.988473446925899*^9}, {3.988473600075712*^9, 
   3.988473602487747*^9}, {3.988492399282868*^9, 3.988492410240876*^9}, {
   3.988492690406085*^9, 3.98849272473423*^9}, {3.989426693071022*^9, 
   3.989426721498096*^9}},ExpressionUUID->"9d4cba50-4f0f-4285-9573-\
e7e4bdb8aae6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"z\[Theta]FromA", "[", "A_", "]"}], ":=", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
     "A", " ", "is", " ", "meant", " ", "to", " ", "be", " ", "in", " ", 
      "inverse", " ", "picture"}], " ", "*)"}], "  ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "=", 
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ",", 
        RowBox[{"b", "=", 
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ",", 
        RowBox[{"c", "=", 
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "1"}], "]"}], "]"}]}], ",", " ", 
        RowBox[{"d", "=", 
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "2"}], "]"}], "]"}]}], ",", " ", "z", ",", " ", 
        "\[Theta]", ",", " ", "f"}], "}"}], ",", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", "z_", "]"}], ":=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a", " ", "z"}], "+", "b"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"c", " ", "z"}], "+", "d"}], ")"}]}]}], ";", "  ", 
       RowBox[{"z", "=", 
        RowBox[{"f", "[", "\[ImaginaryI]", "]"}]}], ";", " ", 
       RowBox[{"\[Theta]", "=", " ", 
        RowBox[{"Arg", "[", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"a", " ", "d"}], "-", 
            RowBox[{"b", " ", "c"}]}], ")"}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"c", " ", "\[ImaginaryI]"}], " ", "+", "d"}], ")"}], "^",
            "2"}]}], "]"}]}], ";", " ", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"z", ",", "\[Theta]"}], "}"}]}]}], " ", "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"return", " ", "point"}], "-", 
    RowBox[{
    "angle", " ", "data", " ", "of", " ", "the", " ", "spinner", " ", 
     FormBox[
      RowBox[{
       RowBox[{
        SuperscriptBox["\[ImaginaryI]e", "\[ImaginaryI]\[Theta]"], "@", "z"}],
        " ", "in", " ", "SH", " "}],
      TraditionalForm]}]}], "*)"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.96568533200251*^9, 3.965685552383423*^9}, {
   3.965685586142934*^9, 3.965685621610116*^9}, {3.965685769161668*^9, 
   3.965685772068194*^9}, {3.965685857192216*^9, 3.965685864479157*^9}, {
   3.965830110594863*^9, 3.965830114592244*^9}, {3.9775767535071087`*^9, 
   3.977576784058236*^9}, {3.9776600815182343`*^9, 3.977660085398295*^9}, 
   3.987965142743195*^9, {3.9884924613734922`*^9, 3.9884926052479687`*^9}},
 CellLabel->
  "In[392]:=",ExpressionUUID->"98be2262-1091-4599-b8f4-1dd5d834228a"],

Cell[CellGroupData[{

Cell["Test and Usage", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.965569254795006*^9, 3.965569258998233*^9}, {
  3.977576993518579*^9, 3.9775769958748703`*^9}, {3.987346478364319*^9, 
  3.987346480093172*^9}, {3.988029499522874*^9, 
  3.988029500716754*^9}},ExpressionUUID->"f9241455-2305-48c8-990e-\
9db3d3cec83c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"AtestList", "=", 
    RowBox[{"{", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "t"},
         {"0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], "}"}]}], ";", " ", 
   RowBox[{"(*", " ", 
    RowBox[{
    "list", " ", "of", " ", "matrices", " ", "to", " ", "be", " ", "tested"}],
     " ", "*)"}], 
   RowBox[{
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{
       RowBox[{"MatrixForm", "[", "#", "]"}], " ", ",", " ", 
       "\"\< yields (z,\[Theta])=\>\"", ",", " ", 
       RowBox[{"z\[Theta]FromA", "[", "#", "]"}]}], "]"}], " ", "&"}], " ", "/@",
     " ", "AtestList"}], " ", ";"}], " "}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.987346020596487*^9, 3.9873460262528954`*^9}, 
   3.987965221428987*^9},
 CellLabel->
  "In[393]:=",ExpressionUUID->"8fbd5383-f76c-4d79-82da-968a83bfcab2"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["A matrix in PSL_2(R) from an element of SH", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.977660986598033*^9, 3.97766101918441*^9}, 
   3.988492645745286*^9},ExpressionUUID->"6ffe1826-897b-4b69-8210-\
16d9013d1b36"],

Cell[TextData[{
 "We now make an element of PSL_2(R) generating the  spinner ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["\[ImaginaryI]e", "\[ImaginaryI]\[Theta]"], "@", "z"}], "  ",
     "in", " ", 
    RowBox[{"SH", ".", " ", 
     StyleBox["This",
      FontWeight->"Plain"]}], 
    StyleBox[" ",
     FontWeight->"Plain"], 
    StyleBox["is",
     FontWeight->"Plain"], 
    StyleBox[" ",
     FontWeight->"Plain"], 
    StyleBox["done",
     FontWeight->"Plain"], 
    StyleBox[" ",
     FontWeight->"Plain"], 
    StyleBox["by",
     FontWeight->"Plain"], 
    StyleBox[" ",
     FontWeight->"Plain"], 
    StyleBox["finding",
     FontWeight->"Plain"], 
    StyleBox[" ",
     FontWeight->"Plain"], 
    StyleBox["the",
     FontWeight->"Plain"], " "}], TraditionalForm]], "Input",
  CellChangeTimes->{{3.96568533200251*^9, 3.965685552383423*^9}, {
    3.965685586142934*^9, 3.965685621610116*^9}, {3.965685769161668*^9, 
    3.965685772068194*^9}, {3.965685857192216*^9, 3.965685864479157*^9}, {
    3.965830110594863*^9, 3.965830114592244*^9}, {3.9775767535071087`*^9, 
    3.977576784058236*^9}, {3.9776600815182343`*^9, 3.977660085398295*^9}, 
    3.987965142743195*^9, {3.9884924613734922`*^9, 3.9884926052479687`*^9}},
  ExpressionUUID->"56f75629-bb9d-497d-9b84-282669d886df"],
 "unique Mobius transformation sending  \[ImaginaryI] to z whose differential \
sends the unit tangent vertical vector  \[ImaginaryI] at  \[ImaginaryI] to \
the vector ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[ImaginaryI]e", "\[ImaginaryI]\[Theta]"], 
   TraditionalForm]],ExpressionUUID->"8c38e650-98f3-41ff-8daf-607f6032cfe1"],
 "  at z=r",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["e", "\[ImaginaryI]\[Phi]"], TraditionalForm]],
  ExpressionUUID->"637be9a2-a69f-4b7d-abb2-7a2110351c3f"],
 ".  The function below generates the matrix  AA ",
 Cell[BoxData[
  TagBox[
   RowBox[{"=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {
           RowBox[{"r", " ", 
            RowBox[{"Cos", "[", "\[Alpha]", "]"}]}], 
           RowBox[{"rSin", "[", "\[Alpha]", "]"}]},
          {
           RowBox[{"Cos", "[", "\[Beta]", "]"}], 
           RowBox[{"Cos", "[", "\[Beta]", "]"}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}], "\[NoBreak]", ")"}], " ", "/", 
       SqrtBox[
        RowBox[{"r", " ", 
         RowBox[{"Sin", "[", "\[Phi]", "]"}]}]]}], "with", " ", "\[Alpha]"}], 
     "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Theta]", "+", "\[Pi]"}], ")"}], "/", "2"}], " ", "-", " ", 
      "\[Phi]", " "}]}]}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]], "Output",
  GeneratedCell->False,
  CellAutoOverwrite->False,
  CellChangeTimes->{3.988115596442101*^9, 3.988116028368127*^9, 
   3.988116102651804*^9, 3.988118731580419*^9, 3.988122389447201*^9, 
   3.988130010374494*^9},ExpressionUUID->
  "584e8d76-b1b1-4cdd-8ecd-0172da63977b"],
 "and \[Beta] = (\[Theta] + \[Pi])/2 in SL_2(R) from (z,\[Theta]). Keep in \
mind  that AA is considered up to sign. (Advancing \[Theta] by 2\[Pi]  \
changes \[Alpha] by \[Pi] and thus flips the sign of AA.)"
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.965567201161209*^9, 3.965567246206283*^9}, {
   3.96556736578901*^9, 3.965567397901582*^9}, {3.965567469115213*^9, 
   3.965567511897025*^9}, {3.965567793014905*^9, 3.965567812758706*^9}, {
   3.965567927759132*^9, 3.965567956616003*^9}, 3.965567998320448*^9, {
   3.965568028842082*^9, 3.9655680398597918`*^9}, {3.9655680749157343`*^9, 
   3.965568078879719*^9}, {3.9655682480956783`*^9, 3.965568268898065*^9}, {
   3.965568727905471*^9, 3.965568748023033*^9}, {3.9655687804097767`*^9, 
   3.965568813492173*^9}, {3.965568986353526*^9, 3.965568992385388*^9}, {
   3.965569091450745*^9, 3.965569091450815*^9}, {3.965569153713834*^9, 
   3.965569174116081*^9}, {3.965686190403616*^9, 3.965686193724372*^9}, {
   3.9776592466284847`*^9, 3.977659250544022*^9}, {3.987345277279092*^9, 
   3.9873452793134317`*^9}, {3.987345367397828*^9, 3.987345413424098*^9}, {
   3.988029021015976*^9, 3.988029117000286*^9}, {3.9880291538148117`*^9, 
   3.988029287939004*^9}, {3.988029364138232*^9, 3.988029451250087*^9}, {
   3.988386299189892*^9, 3.988386427284096*^9}, {3.988492656970388*^9, 
   3.9884926617640038`*^9}, {3.9884927703116426`*^9, 
   3.9884928153031483`*^9}},ExpressionUUID->"19492d70-61a9-4598-88b6-\
00c81593f34d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", " ", "from"}], " ", "SH", " ", "to", " ", 
    "PSL_", "2", 
    RowBox[{"(", "R", ")"}], " ", 
    RowBox[{"function", ":"}]}], " ", "******)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"Afromz\[Theta]", "[", 
     RowBox[{"{", 
      RowBox[{"z_", ",", "\[Theta]_"}], "}"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"r", "=", 
         RowBox[{"Abs", "[", "z", "]"}]}], ",", " ", 
        RowBox[{"\[Phi]", "=", 
         RowBox[{"Arg", "[", "z", "]"}]}], ",", " ", "bottom", ",", " ", 
        "top"}], "}"}], ",", " ", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"bottom", "=", 
        RowBox[{"Module", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[Beta]", "=", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Theta]", "+", "\[Pi]"}], ")"}], "/", "2"}]}], "}"}], 
          ",", "  ", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "\[Beta]"}]], " ", "/", 
           SqrtBox[
            RowBox[{"r", " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}]}]]}]}], "]"}]}], ";", " ", 
       "\[IndentingNewLine]", 
       RowBox[{"top", "=", 
        RowBox[{"Module", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[Alpha]", "=", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[Theta]", "+", "\[Pi]"}], ")"}], "/", "2"}], " ", 
             "-", " ", "\[Phi]"}]}], "}"}], ",", " ", 
          RowBox[{"r", " ", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "\[Alpha]"}]], "/", 
            SqrtBox[
             RowBox[{"r", " ", 
              RowBox[{"Sin", "[", "\[Phi]", "]"}]}]]}]}]}], " ", "]"}]}], ";",
        " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", " ", 
          RowBox[{
           RowBox[{"Re", "[", "top", "]"}], ",", 
           RowBox[{"Im", "[", "top", "]"}]}], "}"}], ",", " ", 
         RowBox[{"{", " ", 
          RowBox[{
           RowBox[{"Re", "[", "bottom", "]"}], ",", 
           RowBox[{"Im", "[", "bottom", "]"}]}], "}"}]}], "}"}]}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.965563149167655*^9, 3.965563177571035*^9}, {
   3.965563247131669*^9, 3.965563435695965*^9}, {3.9655634801116333`*^9, 
   3.965563485823955*^9}, {3.965563539564539*^9, 3.965563564203374*^9}, 
   3.965564103926957*^9, {3.965567282645871*^9, 3.9655673455291443`*^9}, {
   3.9655674044178877`*^9, 3.965567462243807*^9}, {3.9655675608127213`*^9, 
   3.965567776543782*^9}, {3.965567838383781*^9, 3.965567838605369*^9}, {
   3.965567985630974*^9, 3.965568014142935*^9}, {3.965568044724783*^9, 
   3.965568050599287*^9}, {3.96556808248387*^9, 3.965568084714699*^9}, {
   3.965568115758624*^9, 3.965568150652289*^9}, {3.965568345196476*^9, 
   3.965568346080452*^9}, {3.965568383568857*^9, 3.965568582346704*^9}, {
   3.965568692490344*^9, 3.965568698316113*^9}, {3.965569108680023*^9, 
   3.9655691231871023`*^9}, {3.9656851695260353`*^9, 
   3.9656851706136637`*^9}, {3.965685206713387*^9, 3.965685251182323*^9}, {
   3.965687875955655*^9, 3.965687902205818*^9}, {3.965688258452876*^9, 
   3.9656882678059196`*^9}, {3.9657375237453537`*^9, 
   3.9657375268727217`*^9}, {3.965818723854268*^9, 3.965818740824489*^9}, {
   3.965828548075437*^9, 3.965828570153577*^9}, {3.9658286197685633`*^9, 
   3.965828689992893*^9}, {3.965828879688978*^9, 3.9658288837569838`*^9}, {
   3.977659386822576*^9, 3.9776594973118353`*^9}, {3.9776595289024763`*^9, 
   3.97765954145257*^9}, {3.977659578999156*^9, 3.977659589803734*^9}, {
   3.977659620871285*^9, 3.977659665043295*^9}, {3.977659888924595*^9, 
   3.9776599306298018`*^9}, 3.987346831374761*^9, {3.987965308897085*^9, 
   3.987965365623485*^9}, {3.987965412007105*^9, 3.9879654133617*^9}, {
   3.987965483898535*^9, 3.987965502964569*^9}, 3.988492962284864*^9, {
   3.989263445973811*^9, 3.9892635685115757`*^9}, {3.989266812136105*^9, 
   3.989266814711996*^9}, {3.989273816464244*^9, 3.989273848621684*^9}, {
   3.98942679091927*^9, 3.9894267913717737`*^9}},
 CellLabel->
  "In[394]:=",ExpressionUUID->"42a1e838-343e-469a-8c65-32bb9bc96e40"],

Cell["\<\
We used top = a +  \[ImaginaryI] b and bottom = c +  \[ImaginaryI] d with \
argument angles \[Alpha] and \[Beta] and magnitudes determined to make sure \
det  = 1.\
\>", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.98802938547521*^9, 3.988029391500712*^9}, 
   3.98942679820634*^9},ExpressionUUID->"c6725d42-6546-4964-a536-\
d853c4f70000"],

Cell[CellGroupData[{

Cell["Test and Usage", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.965688575536832*^9, 3.965688579162105*^9}, {
  3.9775769768132887`*^9, 3.977576979631715*^9}, {3.987346453599331*^9, 
  3.987346468092252*^9}, {3.988029510800714*^9, 
  3.988029511855968*^9}},ExpressionUUID->"3c3e334a-9724-4ba4-ad70-\
014dc3ba8a5a"],

Cell[TextData[{
 "For fun we check that   ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[ImaginaryI]e", "\[ImaginaryI]\[Theta]"], 
   TraditionalForm]],ExpressionUUID->"1174a71f-4b0b-433e-9def-e76458ddab9d"],
 " at  base point \[ImaginaryI]  yields matrices A that are rotations by \
angle \[Theta]/2 clockwise, in agreement with what the elliptic subgroup is: \
"
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.965689161247097*^9, 3.965689191407097*^9}, {
  3.965689223699604*^9, 3.965689290507559*^9}, {3.97757649165525*^9, 
  3.977576527350998*^9}, {3.977576568085786*^9, 3.9775766320744267`*^9}, {
  3.977576672010345*^9, 3.977576678046451*^9}, {3.977659769240913*^9, 
  3.97765977043812*^9}, {3.977659816290099*^9, 3.977659871598503*^9}, {
  3.987345353872086*^9, 
  3.987345359318893*^9}},ExpressionUUID->"1228e8c7-1a5f-4aa3-a48a-\
dadeffcb767b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"Afromz\[Theta]", "[", 
     RowBox[{"{", 
      RowBox[{"\[ImaginaryI]", ",", " ", "\[Theta]"}], "}"}], "]"}], ",", " ", 
    RowBox[{"Element", "[", 
     RowBox[{"\[Theta]", ",", "Reals"}], "]"}]}], "]"}], " ", "//", " ", 
  "MatrixForm"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{3.988029588070676*^9, 3.988492964550336*^9},
 CellLabel->
  "In[395]:=",ExpressionUUID->"04a1cc6f-3d20-4350-9c12-960d2e11a8dc"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Weierstrassian Uniformization (of Pillowcase)", "Section",
 InitializationCell->True,
 CellChangeTimes->{{3.9653996670665007`*^9, 3.965399675414342*^9}, {
  3.9776588643707857`*^9, 3.97765889211117*^9}, {3.988030236799861*^9, 
  3.988030254022251*^9}},ExpressionUUID->"f5b6ce4a-564d-41dc-a1b2-\
f2bb8fdf1673"],

Cell[TextData[{
 StyleBox["[borrowed from braidViaUnif4.2sasaki.nb; see there for ",
  FontSlant->"Italic"],
 StyleBox["more narrative",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox["]",
  FontSlant->"Italic"]
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{
  3.977658899553217*^9, {3.977659120606015*^9, 3.977659126672196*^9}, {
   3.989426815078586*^9, 3.989426819400118*^9}, {3.9894269856194696`*^9, 
   3.989426987511303*^9}},ExpressionUUID->"62621025-9885-4c97-864c-\
2386ce9f91b1"],

Cell[TextData[{
 "We are operating in this section in the ",
 StyleBox["direct picture ",
  FontWeight->"Bold"],
 " (unlike in previous SL_2(R) and SH ",
 StyleBox["inverse picture ",
  FontWeight->"Bold"],
 "setting). Therefore,  for A that is a 2x2 non-singular matrix, we use its  ",
 StyleBox["columns",
  FontWeight->"Bold"],
 " as the generators of a lattice \[CapitalLambda] in R^2. They also define \
the fundamental parallelogram used to construct the pillowcase surface. The \
ultimate functions generates a triple  \[Xi]1,\[Xi]2,\[Xi]3 of ",
 StyleBox["ramification points",
  FontWeight->"Bold"],
 " of the complex plane.  \nNOTATION WARNING: In the paper I use p_1, p_2, \
p_3 for the  ramification triple \[Xi]1,\[Xi]2,\[Xi]3"
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.9653996872567377`*^9, 3.965399705028315*^9}, {
  3.965400087823723*^9, 3.965400114343421*^9}, {3.977576031231848*^9, 
  3.9775760363923807`*^9}, {3.987717302164752*^9, 3.9877173032420464`*^9}, {
  3.988029614216667*^9, 3.988029615615974*^9}, {3.988029674798703*^9, 
  3.988029753763565*^9}, {3.988029855738233*^9, 3.988029962024119*^9}, {
  3.988030022113346*^9, 3.988030025011323*^9}, {3.9884736449542933`*^9, 
  3.9884738313157578`*^9}, {3.988493131511126*^9, 3.988493131907174*^9}, {
  3.989426847524384*^9, 3.989426854423175*^9}, {3.989426899584732*^9, 
  3.989427097700932*^9}},ExpressionUUID->"b614e5c9-f2c9-48a9-a153-\
db2017cdf0e9"],

Cell[TextData[StyleBox["[Internal Note: Watch out when coordinating between \
sections: the A in the previous section will be used in the inverse picture \
of SL_2(R).]",
 FontSlant->"Italic"]], "Text",
 InitializationCell->True,
 CellChangeTimes->{
  3.989427027274517*^9},ExpressionUUID->"43186443-57fe-43e2-b85b-\
46dace3307c0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Id", " ", "=", " ", 
    RowBox[{"IdentityMatrix", "[", "2", "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", " ", "the"}], " ", "periods", " ", "of", " ", "lattice", 
    " ", "\[CapitalLambda]", " ", "from", " ", "matrix", " ", "A", " ", "in", 
    " ", "direct", " ", 
    RowBox[{"picture", ":"}]}], " ", "***)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Omega]1", "[", "A_", "]"}], ":=", 
    RowBox[{
     RowBox[{"A", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}], "+", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1"}], "]"}], "]"}], "*", "\[ImaginaryI]"}]}]}], 
   ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"NOTE", ":", " ", 
    RowBox[{"periods", " ", "are", " ", "columns", " ", "of", " ", "A"}]}], 
   " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Omega]2", "[", "A_", "]"}], ":=", 
    RowBox[{
     RowBox[{"A", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "2"}], "]"}], "]"}], "+", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "2"}], "]"}], "]"}], "*", "\[ImaginaryI]"}]}]}], 
   ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Omega]3", "[", "A_", "]"}], ":=", 
    RowBox[{
     RowBox[{"\[Omega]1", "[", "A", "]"}], "+", 
     RowBox[{"\[Omega]2", "[", "A", "]"}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"NOTE", ":", " ", 
     RowBox[{
      RowBox[{"added", " ", "\[Omega]3", " ", "half"}], "-", 
      RowBox[{"period", " ", "since", " ", 
       RowBox[{"WeierstrassInvariants", "[", "...", "]"}], " ", "use", " ", 
       "it"}]}]}], " ", ",", " ", 
    RowBox[{
     RowBox[{"not", " ", "\[Omega]2"}], ";", " ", 
     RowBox[{
      RowBox[{"careful", " ", "!!"}], "!"}]}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"g23", "[", "A_", "]"}], ":=", 
    RowBox[{"WeierstrassInvariants", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Omega]1", "[", "A", "]"}], "/", "2"}], ",", 
       RowBox[{
        RowBox[{"\[Omega]3", "[", "A", "]"}], "/", "2"}]}], "}"}], "]"}]}], 
   ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"**", " ", "Weierstrass"}], " ", "P"}], "-", 
     RowBox[{"function", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"uses", " ", "g"}], "-", 
        RowBox[{"invariants", " ", "as", " ", "parameters"}]}], ")"}]}]}], 
    ":"}], " ", "***)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"P", "[", 
     RowBox[{"z_", ",", "A_"}], "]"}], ":=", 
    RowBox[{"WeierstrassP", "[", 
     RowBox[{"z", ",", 
      RowBox[{"g23", "[", "A", "]"}]}], "]"}]}], ";"}], " ", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", " ", "std"}], ".", " ", "torus"}], " ", "normalizing", " ",
     "scaling", " ", 
    RowBox[{"factor", ":"}]}], "  ", "***)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"weierstrassScale", "=", 
    RowBox[{"P", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Omega]1", "[", "Id", "]"}], "/", "2"}], ",", "Id"}], 
     "]"}]}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{"NOTE", ":", " ", 
    RowBox[{
     RowBox[{"std", ".", " ", "torus"}], " ", "produces", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "weierstrassScale"}], ",", "0", ",", "weierstrassScale"}],
       "}"}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", " ", 
   RowBox[{
   "\"\<weierstrassScale =  \>\"", ",", " ", "weierstrassScale", ",", " ", 
    "\"\< = \!\(\*FractionBox[\(\(\\\ \
\)\*SuperscriptBox[\(Gamma[\*FractionBox[\(1\), \(4\)]]\), \(4\)]\), \(8\\\ \
\[Pi]\)]\) = \>\"", ",", 
    RowBox[{
     FractionBox[
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["1", "4"], "]"}], "4"], 
      RowBox[{"8", " ", "\[Pi]"}]], "//", "N"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", " ", "the"}], " ", "three", " ", "ramification", " ", 
    RowBox[{"(", "triple", ")"}], " ", "from", " ", "A", " ", "in", " ", 
    "direct", " ", 
    RowBox[{"picture", ":"}]}], " ", "***)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"\[Xi]1", "[", "A_", "]"}], ":=", 
    RowBox[{
     RowBox[{"P", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Omega]1", "[", "A", "]"}], "/", "2"}], ",", "A"}], "]"}], 
     "/", " ", "weierstrassScale"}]}], ";"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Xi]2", "[", "A_", "]"}], ":=", 
   RowBox[{
    RowBox[{"P", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Omega]2", "[", "A", "]"}], "/", "2"}], ",", "A"}], "]"}], 
    " ", "/", "weierstrassScale"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Xi]3", "[", "A_", "]"}], ":=", 
    RowBox[{
     RowBox[{"P", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Omega]3", "[", "A", "]"}], "/", "2"}], ",", "A"}], "]"}], 
     "/", "weierstrassScale"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"NOTE", ":", "  ", 
     RowBox[{
      RowBox[{"normalized", " ", "to", " ", "be"}], " ", "-", "1"}]}], ",", 
    "0", ",", 
    RowBox[{
     RowBox[{"1", " ", "at", " ", "A"}], "=", "Id"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", " ", "center"}], " ", "mass", " ", "of", " ", "a", " ", 
     "triple", " ", 
     RowBox[{"(", 
      RowBox[{"for", " ", "diagnostics"}], ")"}]}], ":"}], "   ", 
   "***)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"massCenter", "[", "A_", "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"\[Xi]1", "[", "A", "]"}], "+", 
    RowBox[{"\[Xi]2", "[", "A", "]"}], "+", 
    RowBox[{"\[Xi]3", "[", "A", "]"}]}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.965399719566162*^9, 3.965399749491247*^9}, {
   3.965399791427018*^9, 3.965399818447894*^9}, {3.965399867724712*^9, 
   3.9654000127147303`*^9}, {3.965400165322854*^9, 3.96540025664956*^9}, {
   3.9654002873099623`*^9, 3.965400332215662*^9}, {3.965400914718864*^9, 
   3.965400974934236*^9}, {3.965401332817766*^9, 3.965401577821212*^9}, {
   3.9654016165021877`*^9, 3.96540161663706*^9}, {3.965402517445135*^9, 
   3.965402528922497*^9}, {3.965403310423612*^9, 3.965403329285321*^9}, {
   3.965403554634898*^9, 3.965403558728723*^9}, {3.96540359695173*^9, 
   3.965403613433229*^9}, {3.96585708871572*^9, 3.965857230936504*^9}, {
   3.965916612530951*^9, 3.9659166202634983`*^9}, {3.977747913714056*^9, 
   3.977747924642432*^9}, {3.978180290716242*^9, 3.978180315090063*^9}, {
   3.9816321049060783`*^9, 3.981632245454843*^9}, {3.9816494135930977`*^9, 
   3.981649431504377*^9}, {3.98164946500837*^9, 3.981649586043895*^9}, 
   3.987966430341711*^9, 3.988029629250828*^9, 3.988029771404735*^9, {
   3.988029807245688*^9, 3.988029811243854*^9}, {3.988108255115424*^9, 
   3.98810829864307*^9}, {3.9883906283373127`*^9, 3.988390694996171*^9}, {
   3.9883908501220217`*^9, 3.988390875819846*^9}, {3.98849314530794*^9, 
   3.9884931884723682`*^9}, {3.9884932209662437`*^9, 
   3.9884932823872004`*^9}, {3.988493321563573*^9, 3.988493379237672*^9}, {
   3.988493521030785*^9, 3.98849364694657*^9}, {3.9884936949449587`*^9, 
   3.988493844605857*^9}, {3.988493881983911*^9, 3.988493988235038*^9}},
 CellLabel->
  "In[396]:=",ExpressionUUID->"1f135d76-0357-461c-a7aa-24284b34e1c4"],

Cell[CellGroupData[{

Cell["Test and Usage", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.965404028424859*^9, 3.965404030652197*^9}, {
  3.977576936681088*^9, 3.977576939034099*^9}, {3.988029997599616*^9, 
  3.988029998910926*^9}},ExpressionUUID->"80df54b3-41d6-4c0e-8120-\
b322dee59df7"],

Cell["\<\
Matrices in SL_2(Z) should generate the standard torus with \[CapitalLambda] \
being the Gauss lattice Z[i]. \
\>", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.965404051666445*^9, 3.965404221562682*^9}, {
   3.965404356572743*^9, 3.9654043636785*^9}, {3.9873467201100187`*^9, 
   3.987346722979816*^9}, 3.9873467846338177`*^9, {3.98803006134601*^9, 
   3.98803010619632*^9}},ExpressionUUID->"df2aea93-e761-4c99-92ac-\
91155c75c296"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"AtestList", "=", 
    RowBox[{"{", 
     RowBox[{"Id", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], "}"}]}], ";", " ", 
   RowBox[{"(*", " ", 
    RowBox[{"input", " ", "list"}], " ", "*)"}], 
   RowBox[{
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{"\"\<For A=\>\"", ",", 
       RowBox[{"MatrixForm", "[", "#", "]"}], " ", ",", 
       "\"\< ramification points: \>\"", ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[Xi]1", "[", "#", "]"}], ",", 
           RowBox[{"\[Xi]2", "[", "#", "]"}], ",", 
           RowBox[{"\[Xi]3", "[", "#", "]"}]}], "}"}], " ", "//", " ", "N"}], 
        " ", "//", " ", "Chop"}]}], "]"}], " ", "&"}], " ", "/@", " ", 
    "AtestList"}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"applying", " ", "functions", " ", "to", " ", "a", " ", "list"}], 
   " ", "*)"}], " "}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.965399754528812*^9, 3.96539976293239*^9}, {
   3.9653998485152073`*^9, 3.965399853335465*^9}, {3.965400026411491*^9, 
   3.965400078624975*^9}, {3.965401000285823*^9, 3.9654010073246803`*^9}, {
   3.965404230122569*^9, 3.9654042349978724`*^9}, {3.97765903004303*^9, 
   3.97765909664569*^9}, {3.977659160862134*^9, 3.977659162733801*^9}, 
   3.987717322393012*^9, {3.98803011690306*^9, 3.9880301878744802`*^9}},
 CellLabel->
  "In[408]:=",ExpressionUUID->"7e836c1c-98ed-4446-a129-cce29e0dcf26"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Geodesics and Sasakian Shooting ", "Chapter",
 InitializationCell->True,
 CellChangeTimes->{{3.977661110160955*^9, 3.977661114008*^9}, {
  3.977664968128496*^9, 3.977664970857615*^9}, {3.988054565400589*^9, 
  3.9880545697514153`*^9}, {3.989263138318289*^9, 
  3.989263139060438*^9}},ExpressionUUID->"b41d01a4-1c4d-4544-bbb3-\
eaf1e5096a42"],

Cell[TextData[StyleBox["[borrows from shootingFunction8.5*.nb] ",
 FontSlant->"Italic"]], "Text",
 InitializationCell->True,
 CellChangeTimes->{
  3.989427152389595*^9},ExpressionUUID->"d1188367-e2a6-4863-ac5a-\
219f7ce7453b"],

Cell[TextData[{
 "This chapter develops the time parametrizations of Sasaki geodesics to a \
specified target in the setting of SH, SD, SLR_2(R) and their covering \
spaces.\n",
 StyleBox["NOTE: This is independent of the braids story but will be applied \
to braids.",
  FontSlant->"Italic"],
 "\n"
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.977661159341544*^9, 3.977661224404305*^9}, {
  3.988494252208517*^9, 3.988494383365275*^9}, {3.98942711970862*^9, 
  3.989427191466631*^9}},ExpressionUUID->"fa37a6b0-c587-43c3-92fd-\
76b5568121e8"],

Cell[CellGroupData[{

Cell["Mechanics: Standard Position Geodesics  in H Integrated", "Section",
 InitializationCell->True,
 CellChangeTimes->{{3.977090167828343*^9, 3.977090188772262*^9}, {
  3.977163226023757*^9, 3.9771632285188*^9}, {3.977664909627778*^9, 
  3.97766492173595*^9}, {3.977665007861063*^9, 
  3.977665028794856*^9}},ExpressionUUID->"5ddca236-5bed-459d-9616-\
cc3f269e4c73"],

Cell[TextData[StyleBox["[from shootingFunction8.5*.nb] ",
 FontSlant->"Italic"]], "Text",
 InitializationCell->True,
 CellChangeTimes->{
  3.977663362754353*^9},ExpressionUUID->"1a668296-37d5-4781-a320-\
802579a3aae1"],

Cell[TextData[{
 "We use the dipole circle radius r  (in D rendering) as our primary \
parameter selecting a geodesic (in standard position). We predominantly  \
focus attention on the formulas for the geodesic with non-negative \
curvature",
 Cell[BoxData[
  RowBox[{" ", 
   RowBox[{
    RowBox[{"\[Kappa]", "[", "r_", "]"}], ":=", " ", 
    FractionBox["1", 
     RowBox[{"2", " ", "r"}]]}]}]], "Input",
  CellChangeTimes->{{3.969059571388887*^9, 3.9690596613129663`*^9}, {
    3.96927975329967*^9, 3.9692797644894047`*^9}, {3.969281345880888*^9, 
    3.969281364974223*^9}, {3.975115904227192*^9, 3.9751159275514174`*^9}, {
    3.975116015145177*^9, 3.9751160194819736`*^9}, {3.975116169763283*^9, 
    3.9751162352278852`*^9}, {3.9751835641214113`*^9, 3.975183568003927*^9}, {
    3.97696531476437*^9, 3.976965345910376*^9}, {3.9769654516496353`*^9, 
    3.976965470304655*^9}, 3.976966214072702*^9, {3.9771629601633453`*^9, 
    3.9771629615255117`*^9}, {3.987347604291677*^9, 3.987347605332478*^9}, {
    3.987966485334135*^9, 3.987966519772957*^9}, {3.988030704898892*^9, 
    3.988030711424472*^9}},ExpressionUUID->
  "68d02c8b-ee07-49ac-8ebd-60ea68f3a5b6"],
 ". "
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.988030548675495*^9, 3.988030691849299*^9}, {
  3.988494432817049*^9, 
  3.9884945640161543`*^9}},ExpressionUUID->"3d815566-5a9a-4c21-88a3-\
29df7416092d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Kappa]", "[", "r_", "]"}], ":=", " ", 
    FractionBox["1", 
     RowBox[{"2", " ", "r"}]]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"curvature", ",", "  ", 
    RowBox[{"assumed", " ", "positive", " ", "for", " ", "now"}]}], " ", 
   "*)"}], " "}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.969059571388887*^9, 3.9690596613129663`*^9}, {
   3.96927975329967*^9, 3.9692797644894047`*^9}, {3.969281345880888*^9, 
   3.969281364974223*^9}, {3.975115904227192*^9, 3.9751159275514174`*^9}, {
   3.975116015145177*^9, 3.9751160194819736`*^9}, {3.975116169763283*^9, 
   3.9751162352278852`*^9}, {3.9751835641214113`*^9, 3.975183568003927*^9}, {
   3.97696531476437*^9, 3.976965345910376*^9}, {3.9769654516496353`*^9, 
   3.976965470304655*^9}, 3.976966214072702*^9, {3.9771629601633453`*^9, 
   3.9771629615255117`*^9}, {3.987347604291677*^9, 3.987347605332478*^9}, {
   3.987966485334135*^9, 3.987966519772957*^9}, {3.988030704898892*^9, 
   3.988030711424472*^9}, {3.98849454074788*^9, 3.98849454079778*^9}},
 CellLabel->
  "In[409]:=",ExpressionUUID->"9a62431c-77fa-4693-825b-1599ee6fa3ec"],

Cell["\<\
 Ultimately we extend the formulas to \[Kappa]<0 by symmetry:  by \
\[OpenCurlyDoubleQuote]flipping\[CloseCurlyDoubleQuote] D about the x-axis \
and then flipping back. Ditto in H but the flip is about the y-axis.\
\>", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.988030698196991*^9, 3.988030730967656*^9}, {
  3.9884945679994307`*^9, 3.9884946090616713`*^9}, {3.989427231049387*^9, 
  3.98942724504014*^9}},ExpressionUUID->"72c8f69c-d190-48cc-8b0e-\
f1bcc4668e8e"],

Cell[CellGroupData[{

Cell["Integrated x,y, \[Theta]  (as functions of time=base hyp length)", \
"Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.977090199278399*^9, 3.977090210982649*^9}, {
   3.977163237453334*^9, 3.977163260079784*^9}, {3.98734742071408*^9, 
   3.987347437521471*^9}, {3.987966536052937*^9, 3.987966536604519*^9}, 
   3.9880307653768663`*^9},ExpressionUUID->"40b8035e-880f-4829-a1db-\
7fd9ee72b18a"],

Cell[TextData[{
 "We collect the ",
 StyleBox["integrated formulas, ",
  FontWeight->"Bold"],
 "i.e.,",
 StyleBox[" ",
  FontWeight->"Bold"],
 "the formulas",
 StyleBox[" ",
  FontWeight->"Bold"],
 "solving the mechanical equations for the geodesic motion. They are \
stratified into cases by the nature of the base motion in D (or H).  We start \
with the simpler formulas for the non-generic cases. "
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.98803096051095*^9, 3.988031021112855*^9}, {
  3.988494721098605*^9, 3.988494831973556*^9}, {3.989427258957457*^9, 
  3.989427264619494*^9}},ExpressionUUID->"4639189c-3005-495c-9a58-\
77cafae4cc38"],

Cell[CellGroupData[{

Cell["Non-generic:", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.988030774910411*^9, 3.988030788608811*^9}, {
  3.9880308381371107`*^9, 
  3.988030839191943*^9}},ExpressionUUID->"758eecb2-5ab9-4ce8-8151-\
e26406115188"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"yTeich", "[", "t_", "]"}], ":=", 
    RowBox[{"Exp", "[", "t", "]"}]}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"here", " ", "r"}], " ", "=", " ", "Infinity"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"yPar", "[", "t_", "]"}], ":=", 
    FractionBox["2", 
     RowBox[{"1", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"t", "-", "1"}], ")"}], "^", "2"}]}]]}], ";", 
   RowBox[{
    RowBox[{"xTeich", "[", "t_", "]"}], ":=", "0"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"here", " ", "r"}], " ", "=", " ", "Infinity"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"xPar", "[", "t_", "]"}], ":=", 
     RowBox[{
      FractionBox[
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"t", "-", "1"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t", "-", "1"}], ")"}], "^", "2"}]}], ")"}], "^", "2"}]], 
      " ", "+", " ", 
      FractionBox["1", "2"]}]}], ";", "  ", 
    RowBox[{
    "Error", " ", "caught", " ", "on", " ", "31", " ", "July", " ", 
     "2026"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"xPar", "[", "t_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"t", "-", "1"}], ")"}]}], 
     RowBox[{"1", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"t", "-", "1"}], ")"}], "^", "2"}]}]], " ", "+", " ", "1"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Theta]Teich", " ", "[", "t_", "]"}], ":=", "0"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"here", " ", "r"}], " ", "=", " ", "Infinity"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Theta]Par", "[", 
     RowBox[{"t_", ",", " ", "Mass_"}], "]"}], ":=", "  ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "Mass"}], ")"}], "*", "t"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"ArcTan", "[", 
       RowBox[{"t", "-", "1"}], "]"}]}], "-", " ", 
     FractionBox["\[Pi]", "2"]}]}], ";"}], " "}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9749038733738737`*^9, 3.974903873376157*^9}, {
   3.974903910665062*^9, 3.974903927039524*^9}, {3.977090341873662*^9, 
   3.9770903469281807`*^9}, {3.977090390151507*^9, 3.977090438434657*^9}, {
   3.977090536977553*^9, 3.9770905548847723`*^9}, {3.977090619510449*^9, 
   3.977090620318653*^9}, {3.977090684502881*^9, 3.9770907134891148`*^9}, {
   3.977090759321375*^9, 3.977090885534031*^9}, {3.977091026303677*^9, 
   3.977091051735183*^9}, {3.977092231393765*^9, 3.977092250601478*^9}, {
   3.97709228894919*^9, 3.977092300326429*^9}, {3.977092361679842*^9, 
   3.97709238495916*^9}, {3.9770924166963043`*^9, 3.977092434208955*^9}, {
   3.977092560670829*^9, 3.9770925611223307`*^9}, {3.977095269254849*^9, 
   3.977095277874082*^9}, {3.9770954677052717`*^9, 3.977095533487361*^9}, {
   3.977095567122859*^9, 3.977095635866105*^9}, {3.977095666291597*^9, 
   3.9770957779437037`*^9}, {3.977163340177671*^9, 3.977163341432563*^9}, {
   3.977697131449247*^9, 3.977697303901061*^9}, {3.987347095822434*^9, 
   3.987347351394618*^9}, {3.987347511648439*^9, 3.9873475350433083`*^9}, 
   3.9879656251790333`*^9, {3.987966659624229*^9, 3.987966662244536*^9}, {
   3.987966695601301*^9, 3.9879667173031187`*^9}, 3.988030856858816*^9, {
   3.988066338886034*^9, 3.988066440851923*^9}, {3.988066611159322*^9, 
   3.988066624714691*^9}, 3.988494908102188*^9, {3.989273970171721*^9, 
   3.989274095781868*^9}, {3.994518248897563*^9, 3.994518303821445*^9}, {
   3.994518432519452*^9, 3.994518452330667*^9}},
 CellLabel->
  "In[410]:=",ExpressionUUID->"8a07a328-b054-4510-bc33-988ed1ef2b99"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Test and Usage", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.9776633806617813`*^9, 3.977663384151812*^9}, {
  3.9880308044106293`*^9, 
  3.988030805506106*^9}},ExpressionUUID->"d1cc3421-c8e6-46cd-af27-\
51f530881f39"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rTest", "=", "0.2"}], ";", " ", 
  RowBox[{"lTest", "=", 
   RowBox[{"0.1", "+", "\[Pi]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[Theta]Par", "[", 
  RowBox[{"lTest", ",", "MassTest"}], "]"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.977092118818391*^9, 3.9770921431629457`*^9}, {
   3.977092405782282*^9, 3.977092408259162*^9}, {3.9770924454787397`*^9, 
   3.977092497094936*^9}, {3.977095285581677*^9, 3.977095286918339*^9}, {
   3.987347552816349*^9, 3.987347554830063*^9}, {3.9879666762003813`*^9, 
   3.987966677263094*^9}, {3.98796690411726*^9, 3.987966952707466*^9}, 
   3.9880308628551683`*^9, {3.988066753469363*^9, 3.988066754312255*^9}},
 CellLabel->
  "In[415]:=",ExpressionUUID->"9c4acccc-891d-4140-86fb-a2effd820d67"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generic:", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.977090199278399*^9, 3.977090210982649*^9}, {
  3.977163237453334*^9, 3.977163260079784*^9}, {3.9873474688915052`*^9, 
  3.987347470661367*^9}, {3.9880308127789383`*^9, 
  3.988030833975092*^9}},ExpressionUUID->"842235f3-1b12-49c1-b4a6-\
158e997ba083"],

Cell[TextData[StyleBox["Note: the definitions of \[CapitalDelta], \[Beta], c \
depend on the case below!",
 FontWeight->"Bold"]], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.977163278083956*^9, 3.977163320460203*^9}, {
  3.988494938698243*^9, 
  3.988494941333742*^9}},ExpressionUUID->"e6e1b6fa-4c46-448c-a111-\
99c69fa84ec2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "     ", "Elliptic"}], " ", 
    RowBox[{"case", ":"}]}], "     ", "***)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"xEll", "[", 
      RowBox[{"t_", ",", "r_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[CapitalDelta]", "=", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"\[Kappa]", "[", "r", "]"}], "2"]}]]}], "}"}], ",", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[Kappa]", "[", "r", "]"}]], "-", 
        RowBox[{
         FractionBox["\[CapitalDelta]", 
          RowBox[{"\[Kappa]", "[", "r", "]"}]], "*", 
         FractionBox[
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"ArcTan", "[", "\[CapitalDelta]", "]"}], "-", " ", 
            RowBox[{"t", " ", "\[CapitalDelta]"}]}], "]"}], 
          RowBox[{
           RowBox[{"\[Kappa]", "[", "r", "]"}], "-", 
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"t", " ", "\[CapitalDelta]"}], "-", 
             RowBox[{"ArcTan", "[", "\[CapitalDelta]", "]"}]}], 
            "]"}]}]]}]}]}], "]"}]}], ";"}], " ", "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"xEll", "[", 
      RowBox[{"t_", ",", "r_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[CapitalDelta]", "=", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"\[Kappa]", "[", "r", "]"}], "2"]}]]}], "}"}], ",", 
       FractionBox[
        RowBox[{"1", "-", 
         RowBox[{"Cos", "[", 
          RowBox[{"\[CapitalDelta]", " ", "t"}], "]"}]}], 
        RowBox[{
         RowBox[{"\[Kappa]", "[", "r", "]"}], "-", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"t", " ", "\[CapitalDelta]"}], "-", 
           RowBox[{"ArcTan", "[", "\[CapitalDelta]", "]"}]}], "]"}]}]]}], 
      "]"}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"NOTE", ":", " ", 
     RowBox[{"alternative", " ", "expression", " ", "used", " ", "above"}]}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"yEll", "[", 
      RowBox[{"t_", ",", "r_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[CapitalDelta]", "=", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"\[Kappa]", "[", "r", "]"}], "2"]}]]}], "}"}], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"\[Kappa]", "[", "r", "]"}], "-", 
         FractionBox["1", 
          RowBox[{"\[Kappa]", "[", "r", "]"}]]}], 
        RowBox[{
         RowBox[{"\[Kappa]", "[", "r", "]"}], "-", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"t", " ", "\[CapitalDelta]"}], "-", 
           RowBox[{"ArcTan", "[", "\[CapitalDelta]", "]"}]}], "]"}]}]]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Theta]Ell", " ", "[", 
      RowBox[{"t_", ",", "r_", ",", " ", "Mass_"}], "]"}], ":=", " ", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[CapitalDelta]", "=", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox[
             RowBox[{"\[Kappa]", "[", "r", "]"}], "2"]}]]}], ",", "\[Beta]", 
         ",", "c"}], "}"}], ",", " ", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"\[Beta]", "=", 
         RowBox[{"ArcTan", "[", "\[CapitalDelta]", "]"}]}], ";", 
        RowBox[{"c", "=", 
         FractionBox[
          RowBox[{"1", "+", 
           RowBox[{"\[Kappa]", "[", "r", "]"}]}], "\[CapitalDelta]"]}], ";", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "Mass"}], ")"}], " ", 
           RowBox[{"\[Kappa]", "[", "r", "]"}], " ", "t"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ArcTan", "[", 
              RowBox[{"c", " ", 
               RowBox[{"Tan", "[", 
                FractionBox["\[Beta]", "2"], "]"}]}], "]"}], "+", 
             RowBox[{"ArcTan", "[", 
              RowBox[{"c", " ", 
               RowBox[{"Tan", "[", 
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "\[Beta]"}], "+", 
                   RowBox[{"t", " ", "\[CapitalDelta]"}]}], ")"}]}], "]"}]}], 
              "]"}]}], ")"}]}], "-", 
          RowBox[{"2", " ", "\[Pi]", " ", 
           RowBox[{"Floor", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Pi]", "-", "\[Beta]", "+", 
               RowBox[{"t", " ", "\[CapitalDelta]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"2", "Pi"}], ")"}]}], "]"}]}]}], "/.", 
         RowBox[{"\[Beta]", "->", 
          RowBox[{"ArcTan", "[", "\[CapitalDelta]", "]"}]}]}]}]}], " ", 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"**", "     ", "Hyperbolic"}], " ", 
     RowBox[{"case", ":"}]}], "     ", "***)"}], 
   RowBox[{
    RowBox[{
     RowBox[{"xHyp", "[", 
      RowBox[{"t_", ",", "r_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[CapitalDelta]", "=", " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox[
            RowBox[{"\[Kappa]", "[", "r", "]"}], "2"]}]]}], "}"}], ",", 
       FractionBox[
        RowBox[{"1", "-", 
         RowBox[{"Cosh", "[", 
          RowBox[{"\[CapitalDelta]", " ", "t"}], "]"}]}], 
        RowBox[{
         RowBox[{"\[Kappa]", "[", "r", "]"}], "-", 
         RowBox[{"Cosh", "[", 
          RowBox[{
           RowBox[{"t", " ", "\[CapitalDelta]"}], "-", 
           RowBox[{"ArcTanh", "[", "\[CapitalDelta]", "]"}]}], "]"}]}]]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"yHyp", "[", 
      RowBox[{"t_", ",", "r_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[CapitalDelta]", "=", " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox[
            RowBox[{"\[Kappa]", "[", "r", "]"}], "2"]}]]}], "}"}], ",", 
       FractionBox[
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"\[Kappa]", "[", "r", "]"}], "2"]}], 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"\[Kappa]", "[", "r", "]"}], "2"]}], "+", 
         RowBox[{"Cosh", "[", 
          RowBox[{"t", " ", "\[CapitalDelta]"}], "]"}], "-", 
         RowBox[{"\[CapitalDelta]", " ", 
          RowBox[{"Sinh", "[", 
           RowBox[{"t", " ", "\[CapitalDelta]"}], "]"}]}]}]]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"the", " ", "above", " ", "is", " ", 
     FractionBox[
      SuperscriptBox["\[CapitalDelta]", "2"], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[CapitalDelta]", "2"], "+", 
       RowBox[{"Cosh", "[", 
        RowBox[{"t", " ", "\[CapitalDelta]"}], "]"}], "-", 
       RowBox[{"\[CapitalDelta]", " ", 
        RowBox[{"Sinh", "[", 
         RowBox[{"t", " ", "\[CapitalDelta]"}], "]"}]}]}]], " ", "per", " ", 
     "formula", " ", 
     RowBox[{"(", "75", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Theta]Hyp", "[", 
      RowBox[{"t_", ",", "r_", ",", " ", "Mass_"}], "]"}], ":=", " ", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[CapitalDelta]", "=", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox[
             RowBox[{"\[Kappa]", "[", "r", "]"}], "2"]}]]}], ",", "\[Beta]", 
         ",", "c"}], "}"}], ",", " ", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"\[Beta]", "=", 
         RowBox[{"ArcTanh", "[", "\[CapitalDelta]", "]"}]}], ";", 
        RowBox[{"c", "=", 
         FractionBox[
          RowBox[{"1", "+", 
           RowBox[{"\[Kappa]", "[", "r", "]"}]}], "\[CapitalDelta]"]}], ";", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "Mass"}], ")"}], " ", 
          RowBox[{"\[Kappa]", "[", "r", "]"}], " ", "t"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ArcTan", "[", 
             RowBox[{"c", " ", 
              RowBox[{"Tanh", "[", 
               FractionBox["\[Beta]", "2"], "]"}]}], "]"}], "+", 
            RowBox[{"ArcTan", "[", 
             RowBox[{"c", " ", 
              RowBox[{"Tanh", "[", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "\[Beta]"}], "+", 
                  RowBox[{"t", " ", "\[CapitalDelta]"}]}], ")"}]}], "]"}]}], 
             "]"}]}], ")"}]}]}]}]}], "]"}]}], ";"}], 
   RowBox[{"(*", "  ", 
    RowBox[{
     RowBox[{"Floor", "[", "...", "]"}], " ", "in", " ", "\[Theta]Ell", " ", 
     "is", " ", "carefully", " ", "designed", " ", "to", " ", "ensure", " ", 
     "continuity"}], " ", "*)"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9749038733738737`*^9, 3.974903873376157*^9}, {
   3.974903910665062*^9, 3.974903927039524*^9}, {3.977090341873662*^9, 
   3.9770903469281807`*^9}, {3.977090390151507*^9, 3.977090438434657*^9}, {
   3.977090536977553*^9, 3.9770905548847723`*^9}, {3.977090619510449*^9, 
   3.977090620318653*^9}, {3.977090684502881*^9, 3.9770907134891148`*^9}, {
   3.977090759321375*^9, 3.977090885534031*^9}, {3.977091026303677*^9, 
   3.977091051735183*^9}, {3.977092231393765*^9, 3.977092250601478*^9}, {
   3.97709228894919*^9, 3.977092300326429*^9}, {3.977092361679842*^9, 
   3.97709238495916*^9}, {3.9770924166963043`*^9, 3.977092434208955*^9}, {
   3.977092560670829*^9, 3.9770925611223307`*^9}, {3.977095269254849*^9, 
   3.977095277874082*^9}, {3.9770954677052717`*^9, 3.977095533487361*^9}, {
   3.977095567122859*^9, 3.977095635866105*^9}, {3.977095666291597*^9, 
   3.9770957779437037`*^9}, {3.977163340177671*^9, 3.977163341432563*^9}, {
   3.977697131449247*^9, 3.977697303901061*^9}, {3.98734765179633*^9, 
   3.987347668160716*^9}, {3.98796564480886*^9, 3.987965654868043*^9}, {
   3.987966739452359*^9, 3.987966763468951*^9}, {3.987966986474901*^9, 
   3.987966987964982*^9}, {3.988030904145906*^9, 3.988030929216179*^9}, {
   3.988044096081533*^9, 3.988044132153736*^9}, 3.988046000702489*^9, 
   3.988046047605712*^9, {3.988046117692363*^9, 3.988046155244296*^9}, 
   3.988046212786304*^9, {3.988053120453368*^9, 3.988053122879366*^9}, 
   3.988495274136821*^9, {3.988495381655698*^9, 3.988495422292286*^9}, {
   3.9884955531275873`*^9, 3.98849569988113*^9}, {3.988495732438507*^9, 
   3.988495930133913*^9}, {3.9884962871032677`*^9, 3.988496289612935*^9}},
 CellLabel->
  "In[417]:=",ExpressionUUID->"2338b127-b6d6-45a0-bf43-45a129424c3b"],

Cell[TextData[StyleBox["Note: We used the stabler versions of xHyp and yHyp \
that continue nicely to  \[Kappa]=0, the Teichmuller case.",
 FontWeight->"Bold"]], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.9880441686667423`*^9, 
  3.988044213638048*^9}},ExpressionUUID->"1dac7673-6678-4bfb-9029-\
961d4db26423"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Testing and Usage", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.9776633806617813`*^9, 
  3.977663384151812*^9}},ExpressionUUID->"117e0bd1-653c-4f48-9597-\
8ccc1bc72e2b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rTest", "=", "0.2"}], ";", " ", 
  RowBox[{"lTest", "=", 
   RowBox[{"0.1", "+", "Pi"}]}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{"MassTest", "=", "2"}], "*)"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[Theta]Ell", " ", "[", 
  RowBox[{"lTest", ",", "rTest", ",", " ", "MassTest"}], "]"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.977092118818391*^9, 3.9770921431629457`*^9}, {
  3.977092405782282*^9, 3.977092408259162*^9}, {3.9770924454787397`*^9, 
  3.977092497094936*^9}, {3.977095285581677*^9, 3.977095286918339*^9}, {
  3.987966838614333*^9, 3.9879668555141697`*^9}},
 CellLabel->
  "In[423]:=",ExpressionUUID->"2a7ce428-9359-42d7-a2b9-ac882ba030eb"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Sasakian Dipole: Hyperbolic Base Length and Twist ", "Section",
 InitializationCell->True,
 CellChangeTimes->{{3.976965267155002*^9, 3.976965274091852*^9}, {
  3.9771629190599833`*^9, 3.977162932563143*^9}, {3.977163110439137*^9, 
  3.9771631147598257`*^9}, {3.977664993363226*^9, 3.977664996896407*^9}, {
  3.977665039224063*^9, 3.977665048462152*^9}, {3.988031629224086*^9, 
  3.988031655502205*^9}, {3.989427700064489*^9, 
  3.989427702454896*^9}},ExpressionUUID->"9844daee-c4bf-4065-96c1-\
3a3e6612739f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"\[Xi]Crit", ",", " ", "\[Xi]Horo", ",", " ", "\[Xi]ShortEll"}], 
   "]"}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.976966132125214*^9, 3.976966149822864*^9}, {
   3.977057637074421*^9, 3.97705765038913*^9}, 3.977091913506999*^9},
 CellLabel->
  "In[425]:=",ExpressionUUID->"2aaaeb19-57da-4c6c-a0df-c9b7e2c44bff"],

Cell[CellGroupData[{

Cell["Hyp-Length (aka time) Formulas", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.9769662242773438`*^9, 3.976966229943285*^9}, {
  3.977090075276408*^9, 
  3.977090098818643*^9}},ExpressionUUID->"b499086e-ea9e-4e1a-a8ac-\
80cd24feed41"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"L", "[", "r_", "]"}], ":=", 
    RowBox[{
     FractionBox[
      RowBox[{"2", "r"}], 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "2"]}]}]]], "2", " ", "\[Pi]"}]}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "hyp", " ", "length", " ", "of", " ", "full", " ", "base", " ", "circle"}],
    " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"l", "[", 
     RowBox[{"r_", ",", "R_"}], "]"}], ":=", 
    RowBox[{"Piecewise", "[", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"4", "r"}], 
           SqrtBox[
            RowBox[{"Abs", "[", 
             RowBox[{"1", "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["r", "2"]}]}], "]"}]]], "*", 
          RowBox[{"ArcTan", "[", 
           FractionBox[
            RowBox[{"R", " ", 
             SqrtBox[
              RowBox[{"Abs", "[", 
               RowBox[{"1", "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["r", "2"]}]}], "]"}]]}], 
            SqrtBox[
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["r", "2"]}], "-", 
              SuperscriptBox["R", "2"]}]]], "]"}]}], ",", 
         RowBox[{
          RowBox[{"R", "/", "2"}], "<=", "r", "<", 
          RowBox[{"1", "/", "2"}]}]}], "}"}], ",", " ", 
       RowBox[{"(*", " ", "ell", " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"4", "r"}], 
           SqrtBox[
            RowBox[{"Abs", "[", 
             RowBox[{"1", "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["r", "2"]}]}], "]"}]]], "*", 
          RowBox[{"ArcTanh", "[", 
           FractionBox[
            RowBox[{"R", " ", 
             SqrtBox[
              RowBox[{"Abs", "[", 
               RowBox[{"1", "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["r", "2"]}]}], "]"}]]}], 
            SqrtBox[
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["r", "2"]}], "-", 
              SuperscriptBox["R", "2"]}]]], "]"}]}], ",", 
         RowBox[{"r", " ", ">", 
          RowBox[{"1", "/", "2"}]}]}], "}"}], ",", " ", 
       RowBox[{"(*", " ", "hyp", " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", "R", " "}], 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["R", "2"]}]]], ",", 
         RowBox[{"r", "==", 
          RowBox[{"1", "/", "2"}]}]}], "}"}], ",", 
       RowBox[{"(*", " ", "par", " ", "*)"}], " ", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"ArcTanh", "[", "R", "]"}]}], ",", " ", 
         RowBox[{"r", "==", "Infinity"}]}], "}"}]}], 
      RowBox[{"(*", " ", "teich", " ", "*)"}], "\[IndentingNewLine]", "}"}], 
     "]"}]}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"hyp", " ", "length", " ", "of", " ", "base", " ", "r"}], "-", 
    RowBox[{"circle", " ", "reaching", " ", "to", " ", "R"}], "-", 
    RowBox[{"target", " ", "circle"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]"}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.977661257046385*^9, 3.977661273324409*^9}, {
  3.977661307209827*^9, 3.9776613923866673`*^9}, {3.977661433597271*^9, 
  3.977661458108721*^9}, {3.98759454441576*^9, 3.987594579443626*^9}, {
  3.987594610466341*^9, 3.98759470276405*^9}, {3.987594759093889*^9, 
  3.987594932027691*^9}, {3.987596329858933*^9, 3.987596346713059*^9}, {
  3.987967033733511*^9, 3.987967034244952*^9}, {3.988031147926745*^9, 
  3.988031182441889*^9}},
 CellLabel->
  "In[426]:=",ExpressionUUID->"43fcc0a2-d921-4fc0-9c81-789957b162a1"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Invariant Twist (and Related) Formulas", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.976966192309602*^9, 3.9769662019989347`*^9}, {
  3.97709011054206*^9, 
  3.977090123326193*^9}},ExpressionUUID->"94c03f11-442f-44a2-a270-\
35f8ad659c4c"],

Cell["\<\
Invariant twists in hyperbolic and elliptic short and elliptic long  cases:\
\>", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.977163043060485*^9, 
  3.9771630726950808`*^9}},ExpressionUUID->"c998ba6a-7a0e-4394-a963-\
efac90d56d12"],

Cell[TextData[{
 StyleBox["This uses formulas in sec. \[OpenCurlyDoubleQuote]Twist Spectrum\
\[CloseCurlyDoubleQuote]. In particular,  the factor (Mass+1)\[Kappa] = ",
  FontSlant->"Italic"],
 Cell[BoxData[
  FractionBox[
   RowBox[{"Mass", "+", "1"}], 
   RowBox[{"2", "r", " "}]]], "Input",
  CellChangeTimes->{{3.976965595248848*^9, 3.97696571903745*^9}, {
   3.976965774001874*^9, 3.976965986041381*^9}},
  FontSlant->"Italic",ExpressionUUID->
  "1d6abcb5-b4aa-4d91-9f16-9d848f266ec6"],
 StyleBox[".",
  FontSlant->"Italic"]
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.987595452122403*^9, 3.987595524398285*^9}, {
  3.987595813654479*^9, 3.987595824093855*^9}, {3.9879656793188553`*^9, 
  3.987965681648066*^9}},ExpressionUUID->"1349422a-4d65-4bc7-8e72-\
1c36ce0ff172"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Xi]Hyp", "[", 
     RowBox[{"r_", ",", "R_", ",", "Mass_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"Mass", "+", "1"}], 
       RowBox[{"2", " "}]], 
      FractionBox["4", 
       SqrtBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["r", "2"]}], "-", "1"}]]], "*", 
      RowBox[{"ArcTanh", "[", 
       FractionBox[
        RowBox[{"R", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["r", "2"]}], "-", "1"}]]}], 
        SqrtBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["r", "2"]}], "-", 
          SuperscriptBox["R", "2"]}]]], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"ArcSin", "[", 
       FractionBox["R", 
        RowBox[{"2", "r", " "}]], "]"}]}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"assuming", " ", "r"}], " ", ">", " ", 
    RowBox[{"1", "/", "2"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Xi]ShortEll", "[", 
     RowBox[{"r_", ",", "R_", ",", "Mass_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"Mass", "+", "1"}], 
       RowBox[{"2", " "}]], 
      FractionBox["4", 
       SqrtBox[
        RowBox[{"1", "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["r", "2"]}]}]]], "*", 
      RowBox[{"ArcTan", "[", 
       FractionBox[
        RowBox[{"R", " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["r", "2"]}]}]]}], 
        SqrtBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["r", "2"]}], "-", 
          SuperscriptBox["R", "2"]}]]], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"ArcSin", "[", 
       FractionBox["R", 
        RowBox[{"2", "r", " "}]], "]"}]}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"assuming", " ", 
     RowBox[{"R", "/", "2"}]}], " ", "<", " ", "r", " ", "<", " ", 
    RowBox[{"1", "/", "2"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Xi]LongEll", "[", 
     RowBox[{"r_", ",", "R_", ",", "Mass_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"Mass", "+", "1"}], 
       RowBox[{"2", " "}]], 
      FractionBox[
       RowBox[{"4", "\[Pi]"}], 
       SqrtBox[
        RowBox[{"1", "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["r", "2"]}]}]]]}], "-", 
     RowBox[{"2", " ", "\[Pi]"}], "-", 
     RowBox[{
      FractionBox[
       RowBox[{"Mass", "+", "1"}], 
       RowBox[{"2", " "}]], 
      FractionBox["4", 
       SqrtBox[
        RowBox[{"1", "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["r", "2"]}]}]]], "*", 
      RowBox[{"ArcTan", "[", 
       FractionBox[
        RowBox[{"R", " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["r", "2"]}]}]]}], 
        SqrtBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["r", "2"]}], "-", 
          SuperscriptBox["R", "2"]}]]], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"ArcSin", "[", 
       FractionBox["R", 
        RowBox[{"2", "r", " "}]], "]"}]}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"assuming", " ", 
     RowBox[{"R", "/", "2"}]}], " ", "<", " ", "r", " ", "<", " ", 
    RowBox[{"1", "/", "2"}]}], " ", "*)"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.976965595248848*^9, 3.97696571903745*^9}, {
   3.976965774001874*^9, 3.976965986041381*^9}, {3.987595606299341*^9, 
   3.987595617807193*^9}, 3.987595678702322*^9, 3.987595752254848*^9, {
   3.9879656833586397`*^9, 3.987965689240855*^9}, {3.987967147245726*^9, 
   3.987967162512103*^9}},
 CellLabel->
  "In[428]:=",ExpressionUUID->"ee3e0696-0a85-4441-85d4-803098ff5fce"],

Cell[TextData[{
 "We also have the invariant twist in the two ",
 StyleBox["critical cases",
  FontWeight->"Bold"],
 ". At r = R/2, we have the ",
 StyleBox["short/long criticality",
  FontWeight->"Bold"],
 " from",
 StyleBox[" tangency",
  FontWeight->"Bold"],
 " to the target circle. At r = 1/2, we have  the ",
 StyleBox["elliptic/hyperbolic horocycle criticality",
  FontWeight->"Bold"],
 " from tangency to the hyperbolic  \[OpenCurlyDoubleQuote]horizon\
\[CloseCurlyDoubleQuote]."
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.9880313699995203`*^9, 3.9880315301500263`*^9}, 
   3.9894248087876787`*^9, {3.9894277710928917`*^9, 
   3.98942777359857*^9}},ExpressionUUID->"d08a6740-c8c1-4758-8102-\
a13f06c8936c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Xi]Crit", "[", 
     RowBox[{"R_", ",", "Mass_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"Mass", "+", "1"}], 
       RowBox[{"2", " "}]], 
      FractionBox[
       RowBox[{"2", " ", "\[Pi]"}], 
       SqrtBox[
        RowBox[{"1", "-", 
         RowBox[{"R", "^", "2"}]}]]]}], "-", "\[Pi]"}]}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"invariant", " ", "twist", " ", "at", " ", "r"}], "=", 
     RowBox[{"R", "/", "2"}]}], ",", 
    RowBox[{"at", " ", 
     RowBox[{"short", "/", "long"}], " ", "criticality", " ", "from", " ", 
     "tangency", " ", "to", " ", "the", " ", "target", " ", "circle"}]}], " ",
    "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Xi]Horo", "[", 
     RowBox[{"R_", ",", "Mass_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"Mass", "+", "1"}], 
       RowBox[{"2", " "}]], 
      FractionBox[
       RowBox[{"4", "R"}], 
       SqrtBox[
        RowBox[{"1", "-", 
         RowBox[{"R", "^", "2"}]}]]]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"ArcSin", "[", "R", "]"}]}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"horocyclic", " ", "twist", " ", "at", " ", "r"}], "=", 
    RowBox[{"1", "/", "2"}]}], " ", "*)"}]}], "\[IndentingNewLine]"}], "Input",\

 InitializationCell->True,
 CellChangeTimes->{{3.9769659980974703`*^9, 3.976966102766876*^9}, {
   3.977162985855838*^9, 3.977163026009864*^9}, {3.9875951188297663`*^9, 
   3.987595131168194*^9}, 3.987596829737756*^9, 3.9875968685467*^9, {
   3.987965662688751*^9, 3.9879656732555723`*^9}, {3.987967119153099*^9, 
   3.987967126676132*^9}, {3.988031204630849*^9, 3.9880312917836637`*^9}},
 CellLabel->
  "In[431]:=",ExpressionUUID->"e10ed1b0-3aad-4e2e-9dfe-77b8a357b436"],

Cell[CellGroupData[{

Cell["\<\
Twist Combo Function [for diagnostic purposes, not used in core function]\
\>", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.988117534273687*^9, 3.988117541898429*^9}, {
  3.988118020190543*^9, 3.9881180453024483`*^9}, {3.9894278302709017`*^9, 
  3.989427840835462*^9}},ExpressionUUID->"c7afb870-f707-4ae3-891a-\
697168cff7b3"],

Cell["\<\
We package all the case switching into a single function for the twist \
accumulated along base arc of radius r to the target circle of radius R>0: \
\>", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.9892743268917513`*^9, 3.989274379928397*^9}, {
  3.989427885630754*^9, 
  3.989427902658905*^9}},ExpressionUUID->"2114baed-a94f-4db0-adac-\
564709fcf2fa"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Xi]Combo", "[", 
    RowBox[{"r_", ",", "R_", ",", "longIndicator_", ",", "Mass_"}], "]"}], ":=", 
   RowBox[{"Which", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"r", "==", "Infinity"}], ",", " ", "0", ",", 
     "\[IndentingNewLine]", 
     RowBox[{"r", " ", ">", " ", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"\[Xi]Hyp", "[", 
      RowBox[{"r", ",", "R", ",", "Mass"}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"r", "==", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"\[Xi]Horo", "[", 
      RowBox[{"R", ",", "Mass"}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"R", "/", "2"}], " ", "<", " ", "r", " ", "<", " ", 
      RowBox[{"1", "/", "2"}]}], ",", " ", 
     RowBox[{"If", "[", 
      RowBox[{"longIndicator", ",", 
       RowBox[{"\[Xi]LongEll", "[", 
        RowBox[{"r", ",", "R", ",", "Mass"}], "]"}], ",", " ", 
       RowBox[{"\[Xi]ShortEll", "[", 
        RowBox[{"r", ",", "R", ",", "Mass"}], "]"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"r", "==", 
      RowBox[{"R", "/", "2"}]}], ",", " ", 
     RowBox[{"\[Xi]Crit", "[", 
      RowBox[{"R", ",", "Mass"}], "]"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.988117549037711*^9, 3.988117551684072*^9}, {
  3.988118011803507*^9, 3.988118015253429*^9}},
 CellLabel->
  "In[433]:=",ExpressionUUID->"75aeab7f-a804-4a18-ac79-e1cc08ed1fcf"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Asymptotic Formulas", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.988032334273355*^9, 
  3.988032343009966*^9}},ExpressionUUID->"4453c553-ae20-49cf-a5db-\
1abb5e4e9d3d"],

Cell["\<\
To generate bounds for FindRoot[...] numerical solvers ahead we also note \
some asymptotic formulas (derived from the above): \
\>", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.988032453931623*^9, 
  3.988032509255396*^9}},ExpressionUUID->"98377b6d-68aa-4405-9481-\
010feec4790b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Xi]HypAsym", "[", 
     RowBox[{"r_", ",", "R_", ",", "Mass_"}], "]"}], ":=", 
    RowBox[{
     FractionBox[
      RowBox[{"Mass", "+", "1"}], 
      RowBox[{"r", " "}]], "*", 
     RowBox[{"ArcTanh", "[", "R", "]"}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"assuming", " ", "r"}], " ", ">>", " ", "1"}], " ", 
   "*)"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.988032368117691*^9, 3.98803242694593*^9}},
 CellLabel->
  "In[434]:=",ExpressionUUID->"95e9e4ce-03d2-469f-a115-5c51b6a8267e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Reach and Invariant Twist (from coordinates in RH)", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.977397901285046*^9, 3.9773979165355597`*^9}, {
  3.977697346319305*^9, 
  3.9776973480117702`*^9}},ExpressionUUID->"6de40262-c4ea-4f1c-8403-\
a47dcb94f637"],

Cell["\<\
Ultimately we will try to hit a prescribed (z,\[Theta] ) in RH so we shall \
need formulas for the associated reach R and invariant twist \[Xi]  from the \
end spinner data (z,\[Theta] ).\
\>", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.9773979803789663`*^9, 3.977398092504483*^9}, {
  3.988031555739993*^9, 
  3.9880315842391977`*^9}},ExpressionUUID->"ed33cdaf-a313-41d4-a59b-\
708eec123ceb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Reach", "[", "z_", "]"}], " ", ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"w", "=", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "-", "z"}], 
          RowBox[{"\[ImaginaryI]", " ", "+", "z"}]]}]}], " ", 
       RowBox[{"(*", " ", 
        RowBox[{"the", " ", "point", " ", "in", " ", "D"}], "*)"}], ",", 
       "R"}], " ", "}"}], ",", "  ", 
     RowBox[{"R", "=", 
      RowBox[{"Abs", "[", "w", "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Xi]inH", "[", 
     RowBox[{"\[Theta]_", ",", "z_"}], "]"}], ":=", " ", 
    RowBox[{"\[Pi]", "+", "\[Theta]", "-", 
     RowBox[{"2", " ", 
      RowBox[{"Arg", "[", 
       RowBox[{"\[ImaginaryI]", "+", "z"}], "]"}]}]}]}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"invariant", " ", "twist", " ", "in", " ", "the", " ", "R"}], "-", 
    RowBox[{"bundle", " ", "from", " ", "the", " ", "base", " ", "point", " ", 
     RowBox[{"0", "@", "z"}], " ", "to", " ", 
     RowBox[{"\[Theta]", "@", "z"}]}]}], " ", "*)"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9773980699388933`*^9, 3.977398087106865*^9}, 
   3.9775870266406727`*^9, {3.977661514873952*^9, 3.977661575179102*^9}, 
   3.9879366541682863`*^9},
 CellLabel->
  "In[435]:=",ExpressionUUID->"a5877ed5-129f-4db5-a5ef-425a64de84a5"],

Cell[TextData[{
 "TECH NOTE: The formula \[Xi]inH[\[Theta]_, z_]  is a bit delicate because \
of the mod 2 Pi ambiguities [see the derivation in ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{"L", 
     StyleBox[
      AdjustmentBox["A",
       BoxBaselineShift->-0.4,
       BoxMargins->{{-0.5, -0.3}, {0, 0}}],
      FontSize->Smaller], "T", 
     AdjustmentBox["E",
      BoxBaselineShift->0.5,
      BoxMargins->{{-0.3, 0}, {0, 0}}], "X"}],
    SingleLetterItalics->False], TraditionalForm]],
  FontSlant->"Plain",ExpressionUUID->"d3da0eb8-d949-466e-9c35-51405fac8d55"],
 " notes, formula (32) maybe also  (197)]. It should work for all \[Theta] in \
reals. "
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.977398109617341*^9, 3.9773982702948723`*^9}, {
  3.97766159203703*^9, 3.977661604506596*^9}, {3.987937924953821*^9, 
  3.987937931976783*^9}, {3.98803160100683*^9, 3.9880316015411873`*^9}, {
  3.989427949746434*^9, 
  3.989427950966914*^9}},ExpressionUUID->"c57d1194-85ac-4406-8b63-\
562eaddb0766"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Sasakian Dipole: Radius r from twist \[Xi] and reach R (numerical)\
\>", "Section",
 InitializationCell->True,
 CellChangeTimes->{{3.976966884281015*^9, 3.97696688785534*^9}, {
   3.977090130751728*^9, 3.977090144077153*^9}, {3.977163131708737*^9, 
   3.97716314994636*^9}, {3.97766506055882*^9, 3.9776650661902037`*^9}, 
   3.988031618260103*^9},ExpressionUUID->"f452eeb5-f008-4ac6-8fb4-\
94c091893bab"],

Cell[TextData[StyleBox["[from shootingFunction8.5*.nb] ",
 FontSlant->"Italic"]], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.977663345076342*^9, 
  3.977663348768017*^9}},ExpressionUUID->"5b8aad3a-de8d-4e60-8a3c-\
c470f506a177"],

Cell[TextData[{
 "Given a desired invariant twist \[Xi] and hyperbolic reach (captured by R) \
we need to compute the geodesic in standard position (encoded by r).  \n",
 StyleBox["NOTE:",
  FontWeight->"Bold"],
 " ",
 StyleBox["This is the main transcendental difficulty that we treat \
numerically after convincing ourselves that there are no easy closed form \
solutions.",
  FontWeight->"Bold"]
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.977058283723557*^9, 3.977058290604484*^9}, {
  3.977058750898912*^9, 3.9770587631678133`*^9}, {3.9770594342009478`*^9, 
  3.977059532772181*^9}, {3.977398358972248*^9, 3.977398399841282*^9}, {
  3.977661684048737*^9, 3.977661697775881*^9}, {3.988031707308497*^9, 
  3.9880317361515627`*^9}, {3.9880327692518272`*^9, 3.988032836480337*^9}, {
  3.989428011045656*^9, 
  3.989428016755012*^9}},ExpressionUUID->"d5307343-5ee7-4acd-b25f-\
3827c448aa6c"],

Cell["\<\
Below, we make  three numerical solvers for r in terms of \[Xi] (and R). They \
all require careful specification of a finite search domain that contains the \
solution.\
\>", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.989428014121771*^9, 
  3.9894280375280733`*^9}},ExpressionUUID->"afa499e8-78d2-458f-876b-\
22c9faf6a62f"],

Cell[CellGroupData[{

Cell["Hyperbolic Case:", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.989428071974827*^9, 
  3.9894281102986097`*^9}},ExpressionUUID->"a748c1d3-514d-41dc-8a0c-\
39325979c762"],

Cell[TextData[{
 "In the hyperbolic large r regime we had the asymptotics  (see above) ",
 Cell[BoxData[
  RowBox[{"\[Xi]", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"Mass", "+", "1"}], 
     RowBox[{"r", " "}]], "*", 
    RowBox[{
     RowBox[{"ArcTanh", "[", "R", "]"}], ".", " ", "This"}], " ", "gives", 
    " ", "an", " ", "approximate", " ", "solution", " "}]}]], "Input",
  CellChangeTimes->{{3.988032368117691*^9, 3.98803242694593*^9}},
  FontWeight->"Plain",ExpressionUUID->
  "2e22ec6f-1ada-4270-b20f-10e64977ab02"],
 "r=",
 Cell[BoxData[
  RowBox[{
   FractionBox[
    RowBox[{"Mass", "+", "1"}], 
    RowBox[{"\[Xi]", " "}]], "*", 
   RowBox[{"ArcTanh", "[", "R", "]"}]}]], "Input",
  CellChangeTimes->{{3.988032368117691*^9, 3.98803242694593*^9}},
  FontWeight->"Plain",ExpressionUUID->
  "038a9093-316e-458e-ae57-4bad6ccc687b"],
 ". We use it with a safety factor 3 and to bound the search interval below."
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.9880325338186903`*^9, 3.9880326000980387`*^9}, {
  3.988032639317285*^9, 3.9880326789435053`*^9}, {3.988032844249797*^9, 
  3.988032846696422*^9}},ExpressionUUID->"29ac1db4-9bbc-48f0-873e-\
2ae13aa04c67"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"rHyp", "[", 
    RowBox[{"\[Xi]_", ",", "R_", ",", "Mass_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"rUpper", "=", 
       RowBox[{"Max", "[", 
        RowBox[{
         RowBox[{"10", "^", "4"}], ",", 
         RowBox[{"3", "*", 
          RowBox[{"(", 
           RowBox[{"Mass", "+", "1"}], ")"}], "*", 
          RowBox[{"ArcTanh", "[", "R", "]"}], "/", "\[Xi]"}]}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Xi]Hyp", "[", 
         RowBox[{"r", ",", "R", ",", "Mass"}], "]"}], "==", " ", "\[Xi]"}], 
       ",", " ", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"r", ",", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "+", 
          RowBox[{"1", "/", 
           RowBox[{"10", "^", "9"}]}]}], ",", "rUpper"}], "}"}], ",", "  ", 
       RowBox[{"(*", " ", 
        RowBox[{
        "look", " ", "for", " ", "r", " ", "in", " ", "this", " ", "range"}], 
        " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"MaxIterations", "->", "1000"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"FindRoot", "[", 
     RowBox[{"...", ",", "\[IndentingNewLine]", 
      RowBox[{"PrecisionGoal", "->", "20"}], ",", 
      RowBox[{"AccuracyGoal", "->", "20"}], ",", 
      RowBox[{"WorkingPrecision", "->", "30"}]}], "]"}], ";"}], " ", 
   "*)"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9880328601354103`*^9, 3.9880328608082*^9}, {
  3.988032994361331*^9, 3.988033010821455*^9}},
 CellLabel->
  "In[437]:=",ExpressionUUID->"3b425d4e-d522-4227-b94e-453f730e43ac"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Elliptic Case:", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.989428098180717*^9, 
  3.989428105529079*^9}},ExpressionUUID->"a8c67f81-e3a7-4ce4-8ff7-\
5e7bf4d37faf"],

Cell["\<\
The elliptic short/long cases are simpler as they operate on finite segments \
a priori and we only use a slight offset to stay away from the ends:\
\>", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.988032885397657*^9, 
  3.9880329752437897`*^9}},ExpressionUUID->"4654add9-94c2-4a38-bc41-\
9d2045b6679d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"rShortEll", "[", 
    RowBox[{"\[Xi]_", ",", "R_", ",", "Mass_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"R", "==", "0"}], ",", "0", ",", " ", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"R", "=", 
        RowBox[{
         RowBox[{"0", " ", "returns", " ", "r"}], "=", "0"}]}], ",", " ", 
       RowBox[{"otherwise", ":"}]}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Xi]ShortEll", "[", 
         RowBox[{"r", ",", "R", ",", "Mass"}], "]"}], "==", " ", "\[Xi]"}], 
       ",", " ", 
       RowBox[{"{", 
        RowBox[{"r", ",", 
         RowBox[{
          RowBox[{"R", "/", "2"}], "+", 
          RowBox[{"1", "/", 
           RowBox[{"10", "^", "9"}]}]}], ",", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "-", 
          RowBox[{"1", "/", 
           RowBox[{"10", "^", "9"}]}]}]}], "}"}], ",", " ", 
       RowBox[{"MaxIterations", "->", "1000"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rLongEll", "[", 
    RowBox[{"\[Xi]_", ",", "R_", ",", "Mass_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"R", "==", "0"}], ",", "0", ",", " ", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"R", "=", 
        RowBox[{
         RowBox[{"0", " ", "returns", " ", "r"}], "=", "0"}]}], ",", " ", 
       RowBox[{"otherwise", ":"}]}], " ", "*)"}], 
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Xi]LongEll", "[", 
         RowBox[{"r", ",", "R", ",", "Mass"}], "]"}], "==", " ", "\[Xi]"}], 
       ",", " ", 
       RowBox[{"{", 
        RowBox[{"r", ",", 
         RowBox[{
          RowBox[{"R", "/", "2"}], "+", 
          RowBox[{"1", "/", 
           RowBox[{"10", "^", "9"}]}]}], ",", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "-", 
          RowBox[{"1", "/", 
           RowBox[{"10", "^", "9"}]}]}]}], "}"}], ",", " ", 
       RowBox[{"MaxIterations", "->", "1000"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"NOTE", ":", " ", 
     RowBox[{"rHyp", "[", "...", "]"}]}], ",", " ", 
    RowBox[{
     RowBox[{"etc", ".", "  ", "return"}], " ", "a", " ", "rule"}], ",", " ", 
    
    RowBox[{"not", " ", "a", " ", "number"}]}], " ", "*)"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.988033522909197*^9, 3.988033523846792*^9}, {
  3.989274586870232*^9, 3.989274694315844*^9}},
 CellLabel->
  "In[438]:=",ExpressionUUID->"f8f81b7d-3014-44fa-b7f6-0c694d2b8d93"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Combined Cases:", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.989428144413723*^9, 
  3.989428153806875*^9}},ExpressionUUID->"aada25a0-25ae-4668-87b3-\
d925fbdb8063"],

Cell["\<\
Finally, the ultimate solver function covering all cases of \[Xi] > 0:\
\>", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.988033052590474*^9, 
  3.988033064852607*^9}},ExpressionUUID->"65695564-2542-4ee4-985b-\
e6d7d9ced72a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"NOTE", ":", " ", 
    RowBox[{
     RowBox[{"due", " ", "to", " ", "the", " ", 
      RowBox[{"10", "^", 
       RowBox[{"-", "9"}]}], " ", "off"}], "-", 
     RowBox[{"setting", " ", "in", " ", 
      RowBox[{"FindRoot", "[", "]"}], " ", "including", " ", "the", " ", 
      "critical", " ", "cases", " ", "is", " ", "pro"}], "-", 
     RowBox[{"forma", " ", "FIX"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"rCombo", "[", 
     RowBox[{"\[Xi]_", ",", "R_", ",", "Mass_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Xi]Tol", "=", 
        RowBox[{"1", "/", 
         RowBox[{"10", "^", "4"}]}]}], "}"}], ",", " ", 
      RowBox[{"(*", " ", "tolerance", " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"debugFlag", "==", "True"}], ",", " ", 
         RowBox[{"Print", "[", 
          RowBox[{
          "\"\<executing rCombo with R=\>\"", ",", " ", "R", ",", " ", 
           "\"\<  and  \[Xi]=\>\"", ",", "\[Xi]", ",", 
           "\"\<  against \[Xi]Crit=\>\"", ",", " ", 
           RowBox[{"\[Xi]Crit", "[", 
            RowBox[{"R", ",", "Mass"}], "]"}]}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Which", "[", " ", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"R", "==", "0"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"r", "->", "0"}], "}"}], ",", 
         RowBox[{"(*", " ", 
          RowBox[{"R", "=", 
           RowBox[{
            RowBox[{"0", " ", "returns", " ", "r"}], " ", "->", " ", 
            RowBox[{"0", " ", "rule"}]}]}], " ", "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"\[Xi]", "<", "0"}], ",", 
         RowBox[{
          RowBox[{"Message", "[", 
           RowBox[{
            RowBox[{"rCombo", "::", "neg"}], ",", " ", "\[Xi]"}], "]"}], ";", 
          " ", 
          RowBox[{"Abort", "[", "]"}]}], ",", 
         RowBox[{"(*", " ", 
          RowBox[{
           RowBox[{"kick", " ", "out", " ", "if", " ", "\[Xi]"}], " ", "<", 
           " ", "0"}], " ", "*)"}], "\[IndentingNewLine]", 
         RowBox[{"\[Xi]", "<=", "\[Xi]Tol"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"r", "->", "Infinity"}], "}"}], ",", " ", 
         "\[IndentingNewLine]", 
         RowBox[{"\[Xi]Tol", "<", "\[Xi]", "<", 
          RowBox[{"\[Xi]Horo", "[", 
           RowBox[{"R", ",", "Mass"}], "]"}]}], ",", " ", 
         RowBox[{"rHyp", "[", 
          RowBox[{"\[Xi]", ",", "R", ",", "Mass"}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{"\[Xi]", "-", 
            RowBox[{"\[Xi]Horo", "[", 
             RowBox[{"R", ",", "Mass"}], "]"}]}], "]"}], "<=", "\[Xi]Tol"}], 
         ",", " ", 
         RowBox[{"{", 
          RowBox[{"r", "->", 
           RowBox[{"1", "/", "2"}]}], "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"\[Xi]Horo", "[", 
           RowBox[{"R", ",", "Mass"}], "]"}], "<", "\[Xi]", "<", 
          RowBox[{
           RowBox[{"\[Xi]Crit", "[", 
            RowBox[{"R", ",", "Mass"}], "]"}], "-", "\[Xi]Tol"}]}], ",", " ", 
         
         RowBox[{"rShortEll", "[", 
          RowBox[{"\[Xi]", ",", "R", ",", "Mass"}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{"\[Xi]", "-", 
            RowBox[{"\[Xi]Crit", "[", 
             RowBox[{"R", ",", "Mass"}], "]"}]}], "]"}], "<=", "\[Xi]Tol"}], 
         ",", " ", 
         RowBox[{"{", 
          RowBox[{"r", "->", 
           RowBox[{"R", "/", "2"}]}], "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Xi]Crit", "[", 
            RowBox[{"R", ",", "Mass"}], "]"}], "+", "\[Xi]Tol"}], "<", 
          "\[Xi]"}], ",", " ", 
         RowBox[{"rLongEll", "[", 
          RowBox[{"\[Xi]", ",", "R", ",", "Mass"}], "]"}]}], 
        "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
   ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"WATCH", " ", 
     RowBox[{"OUT", ":", " ", 
      RowBox[{"unorthodox", " ", "function", " ", "output"}], ":", " ", 
      RowBox[{"a", " ", "rule"}]}]}], ",", " ", 
    RowBox[{"not", " ", "a", " ", "number"}]}], " ", "*)"}], " "}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.977057383736855*^9, 3.9770574659179373`*^9}, {
   3.9770575571650143`*^9, 3.977057593940106*^9}, {3.977058260185219*^9, 
   3.9770582731143084`*^9}, {3.9771015702088823`*^9, 
   3.9771016150608177`*^9}, {3.97710167147217*^9, 3.977101681291606*^9}, {
   3.97710172302046*^9, 3.977101838734398*^9}, {3.977102120107647*^9, 
   3.9771021352823467`*^9}, {3.9771031501919117`*^9, 3.977103151410144*^9}, 
   3.9771429272467403`*^9, {3.977163166853854*^9, 3.9771631720877447`*^9}, {
   3.9773548846637707`*^9, 3.977354891139369*^9}, {3.977661718297357*^9, 
   3.9776617252026033`*^9}, {3.9776618646088047`*^9, 3.97766188219186*^9}, {
   3.977662371720353*^9, 3.977662395705139*^9}, {3.978180573315487*^9, 
   3.97818062369387*^9}, {3.9781807812837267`*^9, 3.978180795963375*^9}, {
   3.9781832935657787`*^9, 3.9781833620894127`*^9}, 3.978183406158654*^9, {
   3.9875971618201637`*^9, 3.987597353642086*^9}, {3.987967232149337*^9, 
   3.987967248210589*^9}, {3.987967279898726*^9, 3.987967315361844*^9}, 
   3.988032708282082*^9, {3.988032857639982*^9, 3.98803287013406*^9}, 
   3.9880330356989603`*^9, {3.988033076902794*^9, 3.988033080735365*^9}, {
   3.988033137895871*^9, 3.988033233863681*^9}, {3.9880333411806927`*^9, 
   3.988033516699888*^9}, {3.9880647146054173`*^9, 3.9880647982583027`*^9}, {
   3.988064841204859*^9, 3.988064897931505*^9}, {3.988064931925879*^9, 
   3.988064950830368*^9}, {3.9880654973084497`*^9, 3.9880655290286493`*^9}, {
   3.988109391123337*^9, 3.988109392616468*^9}, {3.9881094275705214`*^9, 
   3.988109483125394*^9}, {3.988109664602222*^9, 3.988109694794944*^9}, {
   3.988110328674918*^9, 3.9881104125680513`*^9}, {3.988110476658956*^9, 
   3.988110547583087*^9}, {3.988110581060751*^9, 3.9881106618731813`*^9}, {
   3.9881148734810143`*^9, 3.9881148798474197`*^9}, {3.988114942738428*^9, 
   3.98811499516015*^9}, {3.989274823184347*^9, 3.9892748769772177`*^9}, {
   3.9894281810092783`*^9, 3.989428204772567*^9}},
 CellLabel->
  "In[440]:=",ExpressionUUID->"82d7ed62-5fd2-4883-8762-587c218d8917"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Aux: Case Indicators ", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.988040168907937*^9, 
  3.988040183285853*^9}},ExpressionUUID->"24c8d195-0835-4d3d-b911-\
f25bc605a30e"],

Cell["\<\
Later we will also need a function indicating based on \[Xi] if which branch \
of (r, \[Xi])-graph is to be used:\
\>", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.977102237243861*^9, 3.977102252897629*^9}, {
  3.977661740291391*^9, 3.977661754395513*^9}, {3.989428240308749*^9, 
  3.989428243052555*^9}, {3.98942827621165*^9, 
  3.989428330874468*^9}},ExpressionUUID->"70a6582e-f997-47c0-a132-\
8e5bff718e31"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"longIndicator", "[", 
     RowBox[{"\[Xi]_", ",", "R_", ",", "Mass_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Xi]Tol", "=", 
        RowBox[{"1", "/", 
         RowBox[{"10", "^", "4"}]}]}], "}"}], ",", " ", 
      RowBox[{"(*", " ", "tolerance", " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"\[Xi]", ">", 
         RowBox[{
          RowBox[{"\[Xi]Crit", "[", 
           RowBox[{"R", ",", "Mass"}], "]"}], "+", "\[Xi]Tol"}]}], ",", " ", 
        "True", ",", " ", "False"}], "]"}]}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"\[Xi]", " ", "above", " ", 
    RowBox[{"crit", "."}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"hypIndicator", "[", 
     RowBox[{"\[Xi]_", ",", "R_", ",", "Mass_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Xi]Tol", "=", 
        RowBox[{"1", "/", 
         RowBox[{"10", "^", "4"}]}]}], "}"}], ",", " ", 
      RowBox[{"(*", " ", "tolerance", " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"0", "<", "\[Xi]", "<", 
         RowBox[{
          RowBox[{"\[Xi]Horo", "[", 
           RowBox[{"R", ",", "Mass"}], "]"}], "-", "\[Xi]Tol"}]}], ",", 
        "True", ",", "False"}], "]"}]}], "]"}]}], ";", 
   RowBox[{"(*", " ", 
    RowBox[{"\[Xi]", " ", "below", " ", 
     RowBox[{"horo", "."}]}], " ", "*)"}], 
   RowBox[{
    RowBox[{"ellIndicator", "[", 
     RowBox[{"\[Xi]_", ",", "R_", ",", "Mass_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Xi]Tol", "=", 
        RowBox[{"1", "/", 
         RowBox[{"10", "^", "4"}]}]}], "}"}], ",", " ", 
      RowBox[{"(*", " ", "tolerance", " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Xi]", ">", 
          RowBox[{
           RowBox[{"\[Xi]Horo", "[", 
            RowBox[{"R", ",", "Mass"}], "]"}], "+", "\[Xi]Tol"}]}], " ", "&&",
          " ", 
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{"\[Xi]", "-", 
            RowBox[{"\[Xi]Crit", "[", 
             RowBox[{"R", ",", "Mass"}], "]"}]}], "]"}], ">", "\[Xi]Tol"}]}], 
        ",", "True", ",", "False"}], "]"}]}], "]"}]}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{"\[Xi]", " ", "above", " ", 
    RowBox[{"horo", ".", " ", "but"}], " ", "away", " ", "from", " ", 
    RowBox[{"crit", "."}]}], " ", "*)"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.977102149305369*^9, 3.9771022211629972`*^9}, {
   3.9771026711901407`*^9, 3.977102740922614*^9}, {3.977103378438273*^9, 
   3.977103402071907*^9}, {3.987967345043374*^9, 3.987967364724826*^9}, {
   3.98796741029391*^9, 3.9879674236298437`*^9}, {3.988033571006851*^9, 
   3.988033661568285*^9}, {3.988033832333946*^9, 3.9880338947870207`*^9}, 
   3.98803392967447*^9, {3.9880406775009737`*^9, 3.9880407084334917`*^9}, {
   3.988040759650691*^9, 3.988040768956615*^9}, {3.98804081616619*^9, 
   3.9880409144443607`*^9}},
 CellLabel->
  "In[441]:=",ExpressionUUID->"119889f6-7a25-4318-8701-4f6b60c24362"],

Cell["Ditto for detecting the critical cases: ", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.988033942146508*^9, 3.988033961294677*^9}, 
   3.989428337967523*^9},ExpressionUUID->"22ffa7bb-70ef-49f0-8f59-\
cd7a14301fcf"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"horoIndicator", "[", 
     RowBox[{"\[Xi]_", ",", "R_", ",", "Mass_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Xi]Tol", "=", 
        RowBox[{"1", "/", 
         RowBox[{"10", "^", "4"}]}]}], "}"}], ",", " ", 
      RowBox[{"(*", " ", "tolerance", " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"\[Xi]", "-", 
           RowBox[{"\[Xi]Horo", "[", 
            RowBox[{"R", ",", "Mass"}], "]"}]}], "]"}], "<=", "\[Xi]Tol"}], 
        ",", "True", ",", "False"}], "]"}]}], "]"}]}], ";", "  ", 
   RowBox[{
    RowBox[{"critIndicator", "[", 
     RowBox[{"\[Xi]_", ",", "R_", ",", "Mass_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Xi]Tol", "=", 
        RowBox[{"1", "/", 
         RowBox[{"10", "^", "4"}]}]}], "}"}], ",", " ", 
      RowBox[{"(*", " ", "tolerance", " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"\[Xi]", "-", 
           RowBox[{"\[Xi]Crit", "[", 
            RowBox[{"R", ",", "Mass"}], "]"}]}], "]"}], "<=", "\[Xi]Tol"}], 
        ",", "True", ",", "False"}], "]"}]}], "]"}]}], ";"}], " ", 
  " "}]], "Input",
 InitializationCell->True,
 CellLabel->
  "In[443]:=",ExpressionUUID->"979ccc55-c2de-4bc9-9cf5-e4c630c6493f"],

Cell[TextData[StyleBox["TECH NOTE: For case detection consistency, the \
tolerance \[Xi]Tol has to be the same in all of the above!",
 FontWeight->"Bold"]], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.988033695794395*^9, 3.988033755210091*^9}, {
  3.989428355020702*^9, 
  3.9894283559514093`*^9}},ExpressionUUID->"baaff199-98b1-4fe0-939b-\
56886f015c41"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Usage and Testing:", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.9770586911066713`*^9, 3.977058694097636*^9}, {
  3.977102263596952*^9, 3.9771022658847237`*^9}, {3.9776619156670103`*^9, 
  3.9776619241435003`*^9}},ExpressionUUID->"bc02adf8-feeb-459c-af8a-\
4466561a5d70"],

Cell["Let us test the operation of the above solvers: ", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.977058668350685*^9, 
  3.977058682418847*^9}},ExpressionUUID->"0b43af57-59d6-41b2-ac6c-\
4cc8938c920a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Rtest", "=", "0"}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<rCombo returns a rule: \>\"", ",", " ", 
    RowBox[{"rCombo", "[", " ", 
     RowBox[{"\[Xi]Test", ",", "Rtest", ",", "MassTest"}], "]"}]}], "]"}], 
  ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9892751273367233`*^9, 3.9892751279273167`*^9}},
 CellLabel->
  "In[444]:=",ExpressionUUID->"576cd088-fcee-49fa-aed5-9a75486c0bdb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Rtest", "=", "0.4"}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Xi]Test", "=", 
    RowBox[{"Min", "[", 
     RowBox[{
      RowBox[{"2", " ", "\[Pi]", "*", " ", "0.01"}], ",", " ", 
      RowBox[{
       RowBox[{"\[Xi]Horo", "[", 
        RowBox[{"Rtest", ",", "MassTest"}], "]"}], "/", "2"}]}], "]"}]}], 
   ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"\[Xi]Test", " ", "in", " ", "hyp", " ", "range"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rSolRel", "=", 
    RowBox[{"rHyp", "[", " ", 
     RowBox[{"\[Xi]Test", ",", "Rtest", ",", "MassTest"}], "]"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rSol", " ", "=", " ", 
    RowBox[{"r", "/.", " ", "rSolRel"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"NOTE", ":", " ", 
     RowBox[{
      RowBox[{"rHyp", "[", "...", "]"}], " ", "returns", " ", "a", " ", 
      "rule"}]}], ",", " ", 
    RowBox[{"not", " ", "a", " ", "number"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Xi]Realized", " ", "=", " ", 
   RowBox[{
    RowBox[{"\[Xi]Hyp", "[", 
     RowBox[{"r", ",", "Rtest", ",", "MassTest"}], "]"}], "/.", "rSolRel"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Error = \>\"", ",", 
    RowBox[{"\[Xi]Realized", " ", "-", "  ", "\[Xi]Test"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<rCombo returns a rule: \>\"", ",", " ", 
    RowBox[{"rCombo", "[", " ", 
     RowBox[{"\[Xi]Test", ",", "Rtest", ",", "MassTest"}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<diff = \>\"", ",", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"r", "/.", 
       RowBox[{"rHyp", "[", " ", 
        RowBox[{"\[Xi]Test", ",", "Rtest", ",", "MassTest"}], "]"}]}], ")"}], 
     "-", 
     RowBox[{"(", 
      RowBox[{"r", "/.", 
       RowBox[{"rCombo", "[", " ", 
        RowBox[{"\[Xi]Test", ",", "Rtest", ",", "MassTest"}], "]"}]}], 
      ")"}]}]}], "]"}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.977058570105661*^9, 3.9770585941269817`*^9}, {
   3.977102097009366*^9, 3.977102107064959*^9}, {3.977103170272069*^9, 
   3.9771031714104853`*^9}, {3.97766180352894*^9, 3.97766185050692*^9}, 
   3.9781807630171347`*^9, {3.987967438910872*^9, 3.987967482083709*^9}, {
   3.988034299047503*^9, 3.988034302327832*^9}, {3.988034374920837*^9, 
   3.98803445025074*^9}, {3.988034847983158*^9, 3.9880348790205708`*^9}, {
   3.9881095169185553`*^9, 3.98810952959673*^9}, {3.988109571466467*^9, 
   3.988109598684299*^9}, {3.988109726883918*^9, 3.98810974423031*^9}, {
   3.989275049302696*^9, 3.989275112675475*^9}},
 CellLabel->
  "In[446]:=",ExpressionUUID->"3d9e23ac-97e8-4346-948f-2dd9fe919c20"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Rtest", "=", "0.4"}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Xi]Test", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Xi]Horo", "[", 
        RowBox[{"Rtest", ",", "MassTest"}], "]"}], "+", 
       RowBox[{"\[Xi]Crit", "[", 
        RowBox[{"Rtest", ",", "MassTest"}], "]"}]}], ")"}], "/", "2"}]}], 
   ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "\[Xi]Test", " ", "in", " ", "midpoint", " ", "of", " ", "the", " ", 
    "range"}], " ", "*)"}], 
  StyleBox[" ",
   FontColor->RGBColor[1, 0, 0]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rSolRel", "=", 
    RowBox[{"rShortEll", "[", " ", 
     RowBox[{"\[Xi]Test", ",", "Rtest", ",", "MassTest"}], "]"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rSol", " ", "=", " ", 
   RowBox[{"r", "/.", " ", "rSolRel"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Xi]Realized", " ", "=", " ", 
   RowBox[{
    RowBox[{"\[Xi]ShortEll", "[", 
     RowBox[{"r", ",", "Rtest", ",", "MassTest"}], "]"}], "/.", "rSolRel"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Error = \>\"", ",", 
    RowBox[{"\[Xi]Realized", " ", "-", "  ", "\[Xi]Test"}]}], "]"}], 
  ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9770577733184233`*^9, 3.977057781025921*^9}, 
   3.977058266931243*^9, {3.97705852554945*^9, 3.977058551480817*^9}, {
   3.987967491518463*^9, 3.987967495989278*^9}, 3.988034476120453*^9, {
   3.988034528203635*^9, 3.988034607555138*^9}, 3.988034768881454*^9},
 CellLabel->
  "In[454]:=",ExpressionUUID->"da996281-4d81-49b9-a8b0-4467d98c911d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Rtest", "=", "0.4"}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Xi]Test", "=", 
   RowBox[{
    RowBox[{"\[Xi]Crit", "[", 
     RowBox[{"Rtest", ",", "MassTest"}], "]"}], "+", "1"}]}], ";", "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"\[Xi]Test", " ", "in", " ", "the", " ", "range"}], " ", "*)"}], 
  StyleBox[" ",
   FontColor->RGBColor[1, 0, 0]], 
  RowBox[{"rSolRel", "=", 
   RowBox[{"rLongEll", "[", " ", 
    RowBox[{"\[Xi]Test", ",", "Rtest", ",", "MassTest"}], "]"}]}], ";", " ", 
  RowBox[{"rSol", " ", "=", " ", 
   RowBox[{"r", "/.", " ", "rSolRel"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Xi]Realized", " ", "=", " ", 
   RowBox[{
    RowBox[{"\[Xi]LongEll", "[", 
     RowBox[{"r", ",", "Rtest", ",", "MassTest"}], "]"}], "/.", "rSolRel"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Error = \>\"", ",", 
    RowBox[{"\[Xi]Realized", " ", "-", "  ", "\[Xi]Test"}]}], "]"}], 
  ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.977057804609585*^9, 3.977057820636615*^9}, {
  3.9770580013585367`*^9, 3.977058232969734*^9}, {3.98796750312782*^9, 
  3.987967509555482*^9}, {3.988034626874264*^9, 3.988034657343851*^9}},
 CellLabel->
  "In[460]:=",ExpressionUUID->"2b0ad047-12db-470d-86e4-e4a3ca2014b1"],

Cell["All looks pretty good!", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.97705872875598*^9, 
  3.97705873543253*^9}},ExpressionUUID->"3d804858-f7e8-4ed4-9072-\
f502b4b6c8eb"],

Cell["\<\
Then some wholesale testing of the rCombo[...] on a whole list of data using \
a purpose coded rSolTestSuite[...]\
\>", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.97766310579064*^9, 3.977663123682922*^9}, 
   3.978181303695683*^9, {3.988038382406233*^9, 3.988038414838279*^9}, {
   3.988038449940722*^9, 3.988038453512417*^9}, {3.9880387304011793`*^9, 
   3.988038730845253*^9}},ExpressionUUID->"f70809c4-f388-4617-9afa-\
9316add1c1ea"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"Rtest", "=", "0.4"}], ";", " ", 
    RowBox[{"testData", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Rtest", ",", " ", 
         RowBox[{"2", " ", "\[Pi]", "*", " ", "0.1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Rtest", ",", " ", 
         RowBox[{"2", " ", "\[Pi]", "*", " ", "0.4"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"Rtest", ",", " ", 
         RowBox[{"2", " ", "\[Pi]", "*", " ", "2"}]}], "}"}]}], "}"}]}], ";", 
    " ", 
    RowBox[{
     RowBox[{"rSolTestSuite", "[", 
      RowBox[{"Rtest_", ",", "\[Xi]Test_", ",", "MassTest_"}], "]"}], ":=", 
     " ", 
     RowBox[{"Module", "[", " ", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"rSolRel", "=", 
          RowBox[{"rCombo", "[", " ", 
           RowBox[{"\[Xi]Test", ",", "Rtest", ",", "MassTest"}], "]"}]}], ",",
          "rSol\[Xi]Realized", " ", ",", "\[Xi]Realized", ",", "rSol", ",", 
         " ", 
         RowBox[{"longFlag", "=", 
          RowBox[{"longIndicator", "[", 
           RowBox[{"\[Xi]Test", ",", "Rtest", ",", "MassTest"}], "]"}]}], ",", 
         RowBox[{"hypFlag", "=", " ", 
          RowBox[{"hypIndicator", "[", 
           RowBox[{"\[Xi]Test", ",", "Rtest", ",", "MassTest"}], "]"}]}]}], 
        "}"}], ",", " ", "\[IndentingNewLine]", " ", 
       RowBox[{
        RowBox[{"rSol", " ", "=", " ", 
         RowBox[{"r", "/.", " ", "rSolRel"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"\[Xi]Realized", " ", "=", 
         RowBox[{"Which", "[", " ", "\[IndentingNewLine]", " ", 
          RowBox[{"hypFlag", ",", 
           RowBox[{
            RowBox[{"\[Xi]Hyp", "[", 
             RowBox[{"r", ",", "Rtest", ",", "MassTest"}], "]"}], "/.", 
            "rSolRel"}], ",", " ", "\[IndentingNewLine]", 
           RowBox[{"longFlag", " ", "&&", " ", 
            RowBox[{"!", "hypFlag"}]}], ",", 
           RowBox[{
            RowBox[{"\[Xi]LongEll", "[", 
             RowBox[{"r", ",", "Rtest", ",", "MassTest"}], "]"}], "/.", 
            "rSolRel"}], ",", " ", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"!", "longFlag"}], " ", "&&", " ", 
            RowBox[{"!", "hypFlag"}]}], ",", 
           RowBox[{
            RowBox[{"\[Xi]ShortEll", "[", 
             RowBox[{"r", ",", "Rtest", ",", "MassTest"}], "]"}], "/.", 
            "rSolRel"}]}], "\[IndentingNewLine]", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Error = \>\"", ",", 
          RowBox[{"\[Xi]Realized", " ", "-", "  ", "\[Xi]Test"}]}], "]"}]}]}],
       "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"rSolTestSuite", "[", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", "MassTest"}], "]"}], " ", "&"}],
      " ", "/@", "  ", "testData"}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9776624463742237`*^9, 3.977662730709773*^9}, {
  3.9776627723533173`*^9, 3.977662775683301*^9}, {3.97766286635041*^9, 
  3.977663085807349*^9}, {3.977663132995528*^9, 3.9776631484902143`*^9}, {
  3.977663179352512*^9, 3.9776632519528112`*^9}, {3.987967546388895*^9, 
  3.987967575841597*^9}, {3.988038345756096*^9, 3.988038352619562*^9}, {
  3.988038428110677*^9, 3.988038545885603*^9}},
 CellLabel->
  "In[464]:=",ExpressionUUID->"0f64e7dd-05e6-4e5d-8f90-d656debae0dd"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[" Prescribed End Geodesics in H ", "Section",
 InitializationCell->True,
 CellChangeTimes->{{3.9771645321111526`*^9, 3.97716454142288*^9}, {
   3.977527832020825*^9, 3.9775278523302097`*^9}, 
   3.977666111943709*^9},ExpressionUUID->"f92a7282-c734-4a38-b351-\
365201ed7895"],

Cell[TextData[{
 StyleBox["[from shootingFunction8.5*.nb] ",
  FontSlant->"Italic"],
 "\nWe will generate a geodesic from the base spinner   ",
 Cell[BoxData[
  SuperscriptBox["\[ImaginaryI]e", 
   RowBox[{"\[ImaginaryI]", " ", "0"}]]], "Output",
  GeneratedCell->False,
  CellAutoOverwrite->False,
  CellChangeTimes->{{3.965656307703493*^9, 3.9656563186925364`*^9}},
  ExpressionUUID->"5be70afc-340d-42a9-8246-b78b928bbb83"],
 "@\[ImaginaryI] =",
 Cell[BoxData[
  SuperscriptBox["e", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "2"]]], "Output",
  GeneratedCell->False,
  CellAutoOverwrite->False,
  CellChangeTimes->{{3.965656307703493*^9, 3.9656563186925364`*^9}},
  ExpressionUUID->"788856b9-7c7e-4b08-af59-87f42e7fdd5e"],
 "@\[ImaginaryI]   to  arbitrary spinner ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[ImaginaryI]e", "\[ImaginaryI]\[Theta]"], 
   TraditionalForm]],ExpressionUUID->"075d0417-900f-4193-8923-8026e672e619"],
 "@z with k extra full spins on the way.  (So we are really operating at the \
level of RH not SH.)"
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.977164550158554*^9, 3.977164579128428*^9}, {
  3.977665222784554*^9, 3.9776652270602083`*^9}, {3.988038799740877*^9, 
  3.988038935283568*^9}, {3.989428393147779*^9, 
  3.989428456380076*^9}},ExpressionUUID->"58156a37-513f-49d4-a298-\
720d9830c942"],

Cell[TextData[{
 StyleBox["TECH NOTE: Mathematica\[CloseCurlyQuote]s default principal \
argument is in (-\[Pi],\[Pi] ] so this is where \[Theta] should live, check \
against ",
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{"L", 
     StyleBox[
      AdjustmentBox["A",
       BoxBaselineShift->-0.4,
       BoxMargins->{{-0.5, -0.3}, {0, 0}}],
      FontSize->Smaller], "T", 
     AdjustmentBox["E",
      BoxBaselineShift->0.5,
      BoxMargins->{{-0.3, 0}, {0, 0}}], "X"}],
    SingleLetterItalics->False], TraditionalForm]],
  FontWeight->"Bold",ExpressionUUID->"39cf81cd-fa1c-4c2d-8007-b046b27398bb"],
 StyleBox["and coordinate , we may have a problem with -\[Pi]  [JK TO DO!]",
  FontWeight->"Bold"]
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.977164593042017*^9, 3.9771646519469357`*^9}, {
  3.977665184562016*^9, 3.9776652017973833`*^9}, {3.989428479026586*^9, 
  3.989428538314802*^9}},ExpressionUUID->"08ac8a20-12a3-4a18-ba25-\
fe5617548174"],

Cell["\<\
Recall that we already know how to compute the desired reach R and invariant \
twist \[Xi] using R=Reach[z] and  \[Xi]=\[Xi]inH[\[Theta] + k 2 \[Pi],  z]. \
Thus using the numerical solver  rCombo[\[Xi]_, R_, Mass_] above we can \
produce the std position geodesic realizing R and \[Xi].  It may however not \
end at z (but at some other point on the target circle). We correct this at \
the end by an overall rotation.  \
\>", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.977164781251774*^9, 3.977164805620713*^9}, {
  3.977399081254911*^9, 3.977399128608026*^9}, {3.977399200075816*^9, 
  3.97739924166157*^9}, {3.977399355400125*^9, 3.977399418462666*^9}, {
  3.977401160067318*^9, 3.977401230383975*^9}, {3.977697574462543*^9, 
  3.977697591537479*^9}, {3.988038967450148*^9, 
  3.988039101902547*^9}},ExpressionUUID->"83008da7-3511-4b97-806c-\
fc3d8d363cee"],

Cell[CellGroupData[{

Cell["Aux: Rotations of H about i", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.9656649103738317`*^9, 3.965664918109375*^9}, {
  3.977401253188896*^9, 
  3.977401254537765*^9}},ExpressionUUID->"daf85672-64f6-405e-b4e0-\
5b62ebd63a1b"],

Cell[TextData[{
 "We need formulas associated with the said rotations  ",
 StyleBox["[borrowed from braidViaUnif3.1.nb in the outermost Mathematica \
folder]",
  FontSlant->"Italic"],
 ":"
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.977401259800387*^9, 3.9774013149805*^9}, {
  3.9894285777556467`*^9, 
  3.989428582628355*^9}},ExpressionUUID->"c749fec9-ee67-43f4-b34c-\
7e032cf50a24"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"RotMatrix", "[", "\[Delta]_", "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{"\[Delta]", "/", "2"}], "]"}], ",", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Delta]", "/", "2"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Delta]", "/", "2"}], "]"}]}], ",", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Delta]", "/", "2"}], "]"}]}], "}"}]}], "}"}]}], ";"}], 
  " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Note", ":", "  ", 
    RowBox[{
     RowBox[{
     "2", "Pi", " ", "ambiguity", " ", "in", " ", "\[Delta]", " ", "begets"}],
      " ", "+", 
     RowBox[{
      RowBox[{"/", 
       RowBox[{"-", " ", "ambiguity"}]}], " ", "of", " ", "the", " ", 
      "matrix"}]}]}], "  ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"RotMobius", "[", 
     RowBox[{"\[Delta]_", ",", "z_"}], "]"}], ":=", 
    FractionBox[
     RowBox[{
      RowBox[{"z", " ", 
       RowBox[{"Cos", "[", 
        FractionBox["\[Delta]", "2"], "]"}]}], "+", 
      RowBox[{"Sin", "[", 
       FractionBox["\[Delta]", "2"], "]"}]}], 
     RowBox[{
      RowBox[{"Cos", "[", 
       FractionBox["\[Delta]", "2"], "]"}], "-", 
      RowBox[{"z", " ", 
       RowBox[{"Sin", "[", 
        FractionBox["\[Delta]", "2"], "]"}]}]}]]}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{"Rotating", " ", "Mobius", " ", "in", " ", "H"}], " ", "*)"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RotMobiusDiff", "[", 
    RowBox[{"\[Delta]_", ",", "z_"}], "]"}], " ", ":=", 
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Cos", "[", 
        FractionBox["\[Delta]", "2"], "]"}], "-", 
       RowBox[{"z", " ", 
        RowBox[{"Sin", "[", 
         FractionBox["\[Delta]", "2"], "]"}]}]}], ")"}], "2"]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"...", " ", "and", " ", "its", " ", "derivative"}], ",", " ", 
    RowBox[{"also", "  ", "obtainable", " ", "via", " ", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"RotMobius", "[", 
        RowBox[{"\[Delta]", ",", "z"}], "]"}], ",", "z"}], "]"}]}]}], " ", 
   "*)"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9656571382326317`*^9, 3.96565728705197*^9}, {
  3.9656638065137033`*^9, 3.965663817055955*^9}, {3.965834567456148*^9, 
  3.965834598600154*^9}, {3.965834646760833*^9, 3.9658346693806047`*^9}, {
  3.977401510112124*^9, 3.977401549214142*^9}, {3.977401698285514*^9, 
  3.9774017174513397`*^9}, {3.977401914804037*^9, 3.977401954988964*^9}, {
  3.977402114192775*^9, 3.977402159820588*^9}, {3.9776654028159103`*^9, 
  3.977665438703061*^9}, {3.977697630885981*^9, 3.9776977206278563`*^9}, {
  3.988039134001258*^9, 3.988039265138324*^9}},
 CellLabel->
  "In[466]:=",ExpressionUUID->"4e1d5717-52a6-483d-8416-f860ae9ce998"],

Cell[CellGroupData[{

Cell["Test and Usage:", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.9776654967929707`*^9, 3.9776655042396603`*^9}, {
  3.988039288704471*^9, 
  3.988039290285653*^9}},ExpressionUUID->"1b9a2aab-9d37-41fc-a9c0-\
af7b08da3795"],

Cell[TextData[{
 "A fun sanity check: at \[ImaginaryI] the RotMobiusDiff[\[Delta], \
\[ImaginaryI] ]  yields 1/(Cos[\[Delta]] - Sin[\[Delta]] \[ImaginaryI]) which \
is ",
 Cell[BoxData[
  SuperscriptBox["e", 
   RowBox[{"\[ImaginaryI]", " ", "\[Delta]"}]]], "Output",
  CellChangeTimes->{3.965834283144292*^9},ExpressionUUID->
  "226b7e3b-4d4d-45b6-9a58-bab19877f65e"],
 ". Indeed:"
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.9658339562381277`*^9, 3.9658339581165*^9}, {
  3.965834184255001*^9, 3.9658343077971373`*^9}, {3.977401583192616*^9, 
  3.977401604954893*^9}, {3.977697764093338*^9, 3.977697770621686*^9}, {
  3.988039293536924*^9, 
  3.988039315951523*^9}},ExpressionUUID->"fe92424a-8d9f-4159-890b-\
2c9bfbc71e6d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"RotMobiusDiff", "[", 
    RowBox[{"\[Delta]", ",", "\[ImaginaryI]"}], "]"}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.977401639311191*^9, 3.977401652952306*^9}},
 CellLabel->
  "In[469]:=",ExpressionUUID->"10c042c4-f42d-4ece-9d9b-efbe616985bf"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
MAIN: Geodesic Formulas  to a target in RH (given by \[Theta], k, z)\
\>", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.9774066991485157`*^9, 3.9774067059056664`*^9}, {
  3.977406935409535*^9, 3.977406936315795*^9}, {3.977434849161553*^9, 
  3.977434850305501*^9}, {3.9775156233985577`*^9, 3.977515630473048*^9}, {
  3.977665639631496*^9, 3.9776656572594757`*^9}, {3.977665716517869*^9, 
  3.977665719465459*^9}, {3.987849650415947*^9, 3.987849671606782*^9}, {
  3.988039339438827*^9, 3.988039340044983*^9}, {3.988039482223041*^9, 
  3.988039512019732*^9}},ExpressionUUID->"1baf06da-c872-4ec9-a720-\
c0bf3cdaf7c9"],

Cell[TextData[{
 "The function below takes the desired end point \[Theta] + k 2 \[Pi] @ z in \
RH and returns two functions zOut[...] and \[Theta]Out[...] and a scalar \
length giving the hyperbolic base length.  (So the geodesic  in RH is given \
by the map sending t in [0, length] to \[Theta]Out[t]@zOut[t] in RH.)  The \
key idea is to pick the geodesic from Sasakian Dipole with the right reach R \
and twist \[Xi]>0 and then rotate it by  the angle \[Delta] so that it ends \
at the point  we want.  For \[Xi]<0 we do the construction for positive twist \
 \[Xi]:=-\[Xi]>0 and then flip the formulas accordingly.  \n",
 StyleBox["NOTE: We view this  as a \[OpenCurlyDoubleQuote]set up\
\[CloseCurlyDoubleQuote] before actually plotting the geodesics, hence the \
name.",
  FontSlant->"Italic"]
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.977418725160524*^9, 3.977418903474395*^9}, 
   3.977418938297011*^9, {3.977515300928134*^9, 3.9775153338543863`*^9}, {
   3.977665570255424*^9, 3.977665571853125*^9}, {3.9776656762238007`*^9, 
   3.9776657003625917`*^9}, {3.977665804104656*^9, 3.9776659217812843`*^9}, {
   3.977697491494025*^9, 3.977697555702736*^9}, 3.9875975119224663`*^9, {
   3.9880393906245317`*^9, 3.988039399946911*^9}, {3.9880394346382*^9, 
   3.988039468594942*^9}, {3.989424866265254*^9, 3.989424868400114*^9}, {
   3.989428655539688*^9, 
   3.98942867446624*^9}},ExpressionUUID->"cdefaf76-5ed2-462b-a627-\
7bf96f581a5d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Clear", "[", "minGeodesicSetup", "]"}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**"}], "******)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"flip", "[", "z_", "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Re", "[", "z", "]"}]}], " ", "+", " ", 
     RowBox[{"I", "*", 
      RowBox[{"Im", "[", "z", "]"}]}]}]}], ";"}], "   ", 
  RowBox[{"(*", " ", 
   RowBox[{"aux", ":", " ", 
    RowBox[{
     RowBox[{"reflect", " ", "in", " ", "y"}], "-", 
     RowBox[{"axis", " ", "of", " ", "H"}]}]}], " ", "*)"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**"}], "******)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"minGeodesicSetup", "[", 
    RowBox[{"\[Theta]_", ",", " ", "k_", ",", " ", "z_", ",", " ", "Mass_"}], 
    "]"}], " ", ":=", " ", "\n", "  ", 
   RowBox[{"Module", "[", "\n", "    ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"R", " ", "=", " ", 
        RowBox[{"Reach", "[", "z", "]"}]}], ",", " ", 
       RowBox[{"\[Xi]", " ", "=", " ", 
        RowBox[{"\[Xi]inH", "[", 
         RowBox[{
          RowBox[{"\[Theta]", " ", "+", " ", 
           RowBox[{"k", "*", "2", "*", "\[Pi]"}]}], ",", " ", "z"}], "]"}]}], 
       ",", " ", "r", ",", " ", "\n", "     ", 
       RowBox[{"\[Xi]Tol", " ", "=", " ", 
        RowBox[{"1", "/", 
         RowBox[{"10", "^", "4"}]}]}], ",", " ", "long", ",", " ", "hyp", ",",
        " ", "ell", ",", " ", "horo", ",", " ", "crit", ",", " ", "negTwist", 
       ",", " ", "length", ",", " ", "\n", "     ", "xEnd", ",", " ", "yEnd", 
       ",", " ", "\[Theta]End", ",", " ", "zEnd", ",", " ", 
       RowBox[{"zTmp", " ", "=", " ", "z"}], ",", " ", "zOut", ",", " ", 
       "\[Theta]Out", ",", " ", "\n", "     ", "w", ",", " ", "wEnd", ",", 
       " ", "rComboReturn", ",", " ", "\[Delta]", ",", " ", "zsp", ",", " ", 
       "\[Theta]sp", ",", " ", "output"}], "}"}], ",", "\n", "    ", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{"debugFlag", ",", " ", 
        RowBox[{"Print", "[", "\"\<executing minGeodesicSetup:\>\"", "]"}]}], 
       "]"}], ";", "\n", "    ", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"**", 
         RowBox[{"*", " ", "case", " ", "R"}]}], "==", 
        RowBox[{
         RowBox[{"0", " ", "has", " ", "two", " ", "sub"}], "-", 
         RowBox[{"cases", " ", 
          RowBox[{"(", 
           RowBox[{"skipping", " ", "the", " ", "rest"}], ")"}]}]}]}], " ", 
       "****)"}], "\n", "    ", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"R", " ", "==", " ", "0"}], " ", "&&", " ", 
         RowBox[{
          RowBox[{"Abs", "[", "\[Xi]", "]"}], " ", "<=", " ", 
          RowBox[{"2", " ", "\[Pi]", " ", "Mass"}]}]}], ",", "   ", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{"straight", " ", "vert", " ", 
           RowBox[{"(", 
            RowBox[{"sub", "-", "Carnot"}], ")"}]}], ":"}], " ", "*)"}], "\n",
         "       ", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Theta]Out", "[", "t_", "]"}], " ", ":=", " ", 
          RowBox[{
           RowBox[{"Sign", "[", "\[Xi]", "]"}], "*", "t"}]}], ";", "\n", 
         "       ", 
         RowBox[{
          RowBox[{"zOut", "[", "t_", "]"}], " ", ":=", " ", "I"}], ";", "\n", 
         "       ", 
         RowBox[{"length", " ", "=", " ", 
          RowBox[{"Abs", "[", "\[Xi]", "]"}]}], ";", "\n", "       ", 
         RowBox[{"Return", "[", 
          RowBox[{"{", 
           RowBox[{"\[Theta]Out", ",", " ", "zOut", ",", " ", "length"}], 
           "}"}], "]"}]}]}], "   ", 
       RowBox[{"(*", " ", 
        RowBox[{
        "return", " ", "vertical", " ", "parametrization", " ", "and", " ", 
         "quit", " ", "module"}], " ", "*)"}], "\n", "    ", "]"}], ";", "\n",
       "    ", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"R", " ", "==", " ", "0"}], " ", "&&", " ", 
         RowBox[{
          RowBox[{"Abs", "[", "\[Xi]", "]"}], " ", ">", " ", 
          RowBox[{"2", " ", "\[Pi]", " ", "Mass"}]}]}], ",", "   ", 
        RowBox[{"(*", " ", 
         RowBox[{"Carnot", " ", "spiral", " ", 
          RowBox[{"case", ":"}]}], " ", "*)"}], "\n", "       ", 
        RowBox[{
         RowBox[{"r", " ", "=", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}], " ", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", " ", "-", " ", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", " ", "+", " ", "Mass"}], ")"}], "^", "2"}], "/", 
              
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", " ", "+", " ", 
                 RowBox[{
                  RowBox[{"Abs", "[", "\[Xi]", "]"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"2", " ", "\[Pi]"}], ")"}]}]}], ")"}], "^", 
               "2"}]}]}], "]"}]}]}], ";", "   ", 
         RowBox[{"(*", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"multiplicity", " ", "m"}], "=", 
            RowBox[{"1", " ", "radius"}]}], ",", " ", 
           RowBox[{"per", " ", 
            RowBox[{"(", "99", ")"}], " ", "in", " ", 
            RowBox[{"mShort", ".", "pdf"}]}]}], " ", "*)"}], "\n", "       ", 
         
         RowBox[{"If", "[", 
          RowBox[{"richOutputFlag", ",", " ", 
           RowBox[{"Print", "[", 
            RowBox[{"\"\<Carnot spiral with r= \>\"", ",", " ", "r"}], 
            "]"}]}], "]"}], ";", "\n", "       ", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"\[Xi]", " ", "<", " ", "0"}], ",", "   ", 
           RowBox[{"(*", " ", 
            RowBox[{
             RowBox[{"for", " ", "negative", " ", "twist"}], ",", " ", 
             RowBox[{"mirror", " ", "the", " ", 
              RowBox[{"motion", ":"}]}]}], " ", "*)"}], "\n", "          ", 
           RowBox[{
            RowBox[{
             RowBox[{"\[Theta]Out", "[", "t_", "]"}], " ", ":=", " ", 
             RowBox[{"-", 
              RowBox[{"\[Theta]Ell", "[", 
               RowBox[{"t", ",", " ", "r", ",", " ", "Mass"}], "]"}]}]}], ";",
             "\n", "          ", 
            RowBox[{
             RowBox[{"zOut", "[", "t_", "]"}], " ", ":=", " ", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"xEll", "[", 
                RowBox[{"t", ",", " ", "r"}], "]"}]}], " ", "+", " ", 
              RowBox[{"I", "*", 
               RowBox[{"yEll", "[", 
                RowBox[{"t", ",", " ", "r"}], "]"}]}]}]}]}], "\n", 
           "         ", ",", "\n", "          ", 
           RowBox[{
            RowBox[{
             RowBox[{"\[Theta]Out", "[", "t_", "]"}], " ", ":=", " ", 
             RowBox[{"\[Theta]Ell", "[", 
              RowBox[{"t", ",", " ", "r", ",", " ", "Mass"}], "]"}]}], ";", 
            "   ", 
            RowBox[{"(*", " ", 
             RowBox[{"\[Xi]", ">", 
              RowBox[{"0", " ", "so", " ", "plain", " ", "elliptic"}]}], " ", 
             "*)"}], "\n", "          ", 
            RowBox[{
             RowBox[{"zOut", "[", "t_", "]"}], " ", ":=", " ", 
             RowBox[{
              RowBox[{"xEll", "[", 
               RowBox[{"t", ",", " ", "r"}], "]"}], " ", "+", " ", 
              RowBox[{"I", "*", 
               RowBox[{"yEll", "[", 
                RowBox[{"t", ",", " ", "r"}], "]"}]}]}]}], ";"}]}], "\n", 
          "       ", "]"}], ";", "\n", "       ", 
         RowBox[{"length", " ", "=", " ", 
          RowBox[{"L", "[", "r", "]"}]}], ";", "   ", 
         RowBox[{"(*", " ", 
          RowBox[{
          "base", " ", "hyp", " ", "length", " ", "of", " ", "one", " ", 
           "loop", " ", "of", " ", "the", " ", "spiral"}], " ", "*)"}], "\n", 
         "       ", 
         RowBox[{"Return", "[", 
          RowBox[{"{", 
           RowBox[{"\[Theta]Out", ",", " ", "zOut", ",", " ", "length"}], 
           "}"}], "]"}]}]}], "\n", "    ", "]"}], ";", "\n", "    ", 
      RowBox[{"(*", " ", 
       RowBox[{"===", 
        RowBox[{"==", " ", 
         RowBox[{"original", " ", "body", " ", "for", " ", "R"}], " ", ">", 
         " ", "0"}], " ", "===", "=="}], " ", "*)"}], "\n", "    ", 
      RowBox[{"If", "[", 
       RowBox[{"richOutputFlag", ",", " ", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Twist to target is \[Xi]=\>\"", ",", " ", 
          RowBox[{"N", "[", 
           RowBox[{"\[Xi]", "/", "\[Pi]"}], "]"}], ",", " ", 
          "\"\<*\[Pi]\>\""}], "]"}]}], "]"}], ";", "\n", "    ", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"\[Xi]", " ", "<", " ", "0"}], ",", "\n", "       ", 
        RowBox[{
         RowBox[{"negTwist", " ", "=", " ", "True"}], ";", " ", 
         RowBox[{"\[Xi]", " ", "=", " ", 
          RowBox[{"-", "\[Xi]"}]}], ";", " ", 
         RowBox[{"zTmp", " ", "=", " ", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Re", "[", "z", "]"}]}], " ", "+", " ", 
           RowBox[{"I", "*", 
            RowBox[{"Im", "[", "z", "]"}]}]}]}]}]}], "\n", "    ", "]"}], ";",
       "   ", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"set", " ", "negative"}], "-", 
        RowBox[{
        "twist", " ", "flag", " ", "and", " ", "flipped", " ", "target", " ", 
         "data"}]}], " ", "*)"}], "\n", "    ", 
      RowBox[{"rComboReturn", " ", "=", " ", 
       RowBox[{"rCombo", "[", 
        RowBox[{"\[Xi]", ",", " ", "R", ",", " ", "Mass"}], "]"}]}], ";", 
      "\n", "    ", 
      RowBox[{"r", " ", "=", " ", 
       RowBox[{
        RowBox[{"rComboReturn", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ";", "   ", 
      RowBox[{"(*", " ", 
       RowBox[{"WARNING", ":", " ", 
        RowBox[{"r", " ", "be", " ", "Infinity"}]}], " ", "*)"}], "\n", 
      "    ", 
      RowBox[{"If", "[", 
       RowBox[{"debugFlag", ",", " ", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<rCombo returned: \>\"", ",", " ", "rComboReturn"}], 
         "]"}]}], "]"}], ";", "\n", "    ", 
      RowBox[{"If", "[", 
       RowBox[{"richOutputFlag", ",", " ", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Radius found r=\>\"", ",", " ", "r"}], "]"}]}], "]"}], 
      ";", "\n", "    ", 
      RowBox[{"long", " ", "=", " ", 
       RowBox[{"longIndicator", "[", 
        RowBox[{"\[Xi]", ",", " ", "R", ",", " ", "Mass"}], "]"}]}], ";", 
      "\n", "    ", 
      RowBox[{"hyp", "  ", "=", " ", 
       RowBox[{"hypIndicator", " ", "[", 
        RowBox[{"\[Xi]", ",", " ", "R", ",", " ", "Mass"}], "]"}]}], ";", 
      "\n", "    ", 
      RowBox[{"ell", "  ", "=", " ", 
       RowBox[{"ellIndicator", " ", "[", 
        RowBox[{"\[Xi]", ",", " ", "R", ",", " ", "Mass"}], "]"}]}], ";", 
      "\n", "    ", 
      RowBox[{"horo", " ", "=", " ", 
       RowBox[{"horoIndicator", "[", 
        RowBox[{"\[Xi]", ",", " ", "R", ",", " ", "Mass"}], "]"}]}], ";", 
      "\n", "    ", 
      RowBox[{"crit", " ", "=", " ", 
       RowBox[{"critIndicator", "[", 
        RowBox[{"\[Xi]", ",", " ", "R", ",", " ", "Mass"}], "]"}]}], ";", 
      "\n", "    ", 
      RowBox[{"If", "[", 
       RowBox[{"richOutputFlag", ",", " ", 
        RowBox[{
        "Print", "[", 
         "\"\<************ Finding the base length: ***********\>\"", "]"}]}],
        "]"}], ";", "\n", "    ", 
      RowBox[{"length", " ", "=", " ", 
       RowBox[{"Which", "[", "\n", "       ", 
        RowBox[{"crit", ",", "\n", "         ", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{"richOutputFlag", ",", " ", 
            RowBox[{"Print", "[", 
             RowBox[{"\"\< critical with r=R/2=\>\"", ",", " ", "r"}], 
             "]"}]}], "]"}], ";", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Pi]", "*", "R"}], ")"}], "/", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", " ", "-", " ", 
             RowBox[{"R", "^", "2"}]}], "]"}]}]}], ",", "\n", "       ", 
         RowBox[{
          RowBox[{"long", " ", "==", " ", "True"}], " ", "&&", " ", 
          RowBox[{"r", " ", "<", " ", "Infinity"}]}], ",", "\n", "         ", 
         
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{"richOutputFlag", ",", " ", 
            RowBox[{"Print", "[", "\"\< long \>\"", "]"}]}], "]"}], ";", " ", 
          
          RowBox[{
           RowBox[{"L", "[", "r", "]"}], " ", "-", " ", 
           RowBox[{"l", "[", 
            RowBox[{"r", ",", " ", "R"}], "]"}]}]}], ",", "\n", "       ", 
         RowBox[{
          RowBox[{"long", " ", "==", " ", "False"}], " ", "&&", " ", 
          RowBox[{"r", " ", "<", " ", "Infinity"}]}], ",", "\n", "         ", 
         
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{"richOutputFlag", ",", " ", 
            RowBox[{"Print", "[", "\"\< short \>\"", "]"}]}], "]"}], ";", " ", 
          RowBox[{"l", "[", 
           RowBox[{"r", ",", " ", "R"}], "]"}]}], ",", "\n", "       ", 
         RowBox[{"r", " ", "==", " ", 
          RowBox[{"1", "/", "2"}]}], ",", "\n", "         ", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{"richOutputFlag", ",", " ", 
            RowBox[{"Print", "[", "\"\< teichmuller \>\"", "]"}]}], "]"}], 
          ";", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", "R"}], ")"}], "/", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", " ", "-", " ", 
             RowBox[{"R", "^", "2"}]}], "]"}]}]}], ",", "\n", "       ", 
         RowBox[{"r", " ", "==", " ", "Infinity"}], ",", "\n", "         ", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{"richOutputFlag", ",", " ", 
            RowBox[{"Print", "[", "\"\< teichmuller \>\"", "]"}]}], "]"}], 
          ";", " ", 
          RowBox[{"2", "*", 
           RowBox[{"ArcTanh", "[", "R", "]"}]}]}]}], "\n", "    ", "]"}]}], 
      ";", "\n", "    ", 
      RowBox[{"If", "[", 
       RowBox[{"richOutputFlag", ",", " ", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<found:  base length = \>\"", ",", " ", "length"}], 
         "]"}]}], "]"}], ";", "\n", "    ", 
      RowBox[{"If", "[", 
       RowBox[{"richOutputFlag", ",", " ", 
        RowBox[{
        "Print", "[", 
         "\"\<************ Assemblying Std Pos Parametrizations: \
***********\>\"", "]"}]}], "]"}], ";", "\n", "    ", 
      RowBox[{"Which", "[", "\n", "       ", 
       RowBox[{
        RowBox[{
         RowBox[{"N", "[", "\[Xi]", "]"}], " ", "<", " ", "\[Xi]Tol"}], ",", 
        "\n", "         ", 
        RowBox[{
         RowBox[{
          RowBox[{"zsp", "[", "t_", "]"}], " ", ":=", " ", 
          RowBox[{
           RowBox[{"xTeich", "[", "t", "]"}], " ", "+", " ", 
           RowBox[{"I", "*", 
            RowBox[{"yTeich", "[", "t", "]"}]}]}]}], ";", "\n", "         ", 
         RowBox[{
          RowBox[{"\[Theta]sp", "[", "t_", "]"}], " ", ":=", " ", 
          RowBox[{"\[Theta]Teich", "[", "t", "]"}]}], ";", "\n", "         ", 
         
         RowBox[{"If", "[", 
          RowBox[{"richOutputFlag", ",", " ", 
           RowBox[{"Print", "[", 
            RowBox[{"\"\<teichmuller with r= \>\"", ",", " ", "r"}], "]"}]}], 
          "]"}]}], ",", "\n", "       ", 
        RowBox[{"hyp", " ", "==", " ", "True"}], ",", "\n", "         ", 
        RowBox[{
         RowBox[{
          RowBox[{"zsp", "[", "t_", "]"}], " ", ":=", " ", 
          RowBox[{
           RowBox[{"xHyp", "[", 
            RowBox[{"t", ",", " ", "r"}], "]"}], " ", "+", " ", 
           RowBox[{"I", "*", 
            RowBox[{"yHyp", "[", 
             RowBox[{"t", ",", " ", "r"}], "]"}]}]}]}], ";", "\n", 
         "         ", 
         RowBox[{
          RowBox[{"\[Theta]sp", "[", "t_", "]"}], " ", ":=", " ", 
          RowBox[{"\[Theta]Hyp", "[", 
           RowBox[{"t", ",", " ", "r", ",", " ", "Mass"}], "]"}]}], ";", "\n",
          "         ", 
         RowBox[{"If", "[", 
          RowBox[{"richOutputFlag", ",", " ", 
           RowBox[{"Print", "[", 
            RowBox[{"\"\<hyperbolic with r= \>\"", ",", " ", "r"}], "]"}]}], 
          "]"}]}], ",", "\n", "       ", 
        RowBox[{"horo", " ", "==", " ", "True"}], ",", "\n", "         ", 
        RowBox[{
         RowBox[{
          RowBox[{"zsp", "[", "t_", "]"}], " ", ":=", " ", 
          RowBox[{
           RowBox[{"xPar", "[", "t", "]"}], " ", "+", " ", 
           RowBox[{"I", "*", 
            RowBox[{"yPar", "[", "t", "]"}]}]}]}], ";", "\n", "         ", 
         RowBox[{
          RowBox[{"\[Theta]sp", "[", "t_", "]"}], " ", ":=", " ", 
          RowBox[{"\[Theta]Par", "[", 
           RowBox[{"t", ",", " ", "Mass"}], "]"}]}], ";", "\n", "         ", 
         RowBox[{"If", "[", 
          RowBox[{"richOutputFlag", ",", " ", 
           RowBox[{"Print", "[", 
            RowBox[{"\"\<parabolic (horo.) with r= \>\"", ",", " ", "r"}], 
            "]"}]}], "]"}]}], ",", "\n", "       ", 
        RowBox[{"ell", " ", "==", " ", "True"}], ",", "\n", "         ", 
        RowBox[{
         RowBox[{
          RowBox[{"zsp", "[", "t_", "]"}], " ", ":=", " ", 
          RowBox[{
           RowBox[{"xEll", "[", 
            RowBox[{"t", ",", " ", "r"}], "]"}], " ", "+", " ", 
           RowBox[{"I", "*", 
            RowBox[{"yEll", "[", 
             RowBox[{"t", ",", " ", "r"}], "]"}]}]}]}], ";", "\n", 
         "         ", 
         RowBox[{
          RowBox[{"\[Theta]sp", "[", "t_", "]"}], " ", ":=", " ", 
          RowBox[{"\[Theta]Ell", "[", 
           RowBox[{"t", ",", " ", "r", ",", " ", "Mass"}], "]"}]}], ";", "\n",
          "         ", 
         RowBox[{"If", "[", 
          RowBox[{"richOutputFlag", ",", " ", 
           RowBox[{"Print", "[", 
            RowBox[{"\"\<elliptic with r= \>\"", ",", " ", "r"}], "]"}]}], 
          "]"}]}], ",", "\n", "       ", 
        RowBox[{"crit", " ", "==", " ", "True"}], ",", "\n", "         ", 
        RowBox[{
         RowBox[{
          RowBox[{"zsp", "[", "t_", "]"}], " ", ":=", " ", 
          RowBox[{
           RowBox[{"xEll", "[", 
            RowBox[{"t", ",", " ", "r"}], "]"}], " ", "+", " ", 
           RowBox[{"I", "*", 
            RowBox[{"yEll", "[", 
             RowBox[{"t", ",", " ", "r"}], "]"}]}]}]}], ";", "\n", 
         "         ", 
         RowBox[{
          RowBox[{"\[Theta]sp", "[", "t_", "]"}], " ", ":=", " ", 
          RowBox[{"\[Theta]Ell", "[", 
           RowBox[{"t", ",", " ", "r", ",", " ", "Mass"}], "]"}]}], ";", "\n",
          "         ", 
         RowBox[{"If", "[", 
          RowBox[{"richOutputFlag", ",", " ", 
           RowBox[{"Print", "[", 
            RowBox[{"\"\<elliptic critical with r= \>\"", ",", " ", "r"}], 
            "]"}]}], "]"}]}]}], "\n", "    ", "]"}], ";", "\n", "    ", 
      RowBox[{"If", "[", 
       RowBox[{"richOutputFlag", ",", " ", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<z_sp[t] = \>\"", ",", " ", 
          RowBox[{"N", "[", 
           RowBox[{"zsp", "[", "t", "]"}], "]"}]}], "]"}]}], "]"}], ";", "\n",
       "    ", 
      RowBox[{"If", "[", 
       RowBox[{"richOutputFlag", ",", " ", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<\[Theta]_sp[t] = \>\"", ",", " ", 
          RowBox[{"N", "[", 
           RowBox[{"\[Theta]sp", "[", "t", "]"}], "]"}]}], "]"}]}], "]"}], 
      ";", "\n", "    ", 
      RowBox[{"zEnd", " ", "=", " ", 
       RowBox[{"zsp", "[", "length", "]"}]}], ";", "\n", "    ", 
      RowBox[{"\[Theta]End", " ", "=", " ", 
       RowBox[{"\[Theta]sp", "[", "length", "]"}]}], ";", "\n", "    ", 
      RowBox[{"If", "[", 
       RowBox[{"debugFlag", ",", " ", 
        RowBox[{"Print", "[", 
         RowBox[{
         "\"\<In H, we have end \[Theta]_sp @ z_sp = \>\"", ",", " ", 
          RowBox[{"N", "[", "\[Theta]End", "]"}], ",", " ", "\"\<  @  \>\"", 
          ",", " ", 
          RowBox[{"N", "[", "zEnd", "]"}]}], "]"}]}], "]"}], ";", "\n", 
      "    ", 
      RowBox[{"wEnd", " ", "=", " ", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "zEnd"}], " ", "+", " ", "I"}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"zEnd", " ", "+", " ", "I"}], ")"}]}]}], ";", "\n", "    ", 
      RowBox[{"w", "    ", "=", " ", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "zTmp"}], " ", "+", " ", "I"}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"zTmp", " ", "+", " ", "I"}], ")"}]}]}], ";", "\n", "    ", 
      RowBox[{"If", "[", 
       RowBox[{"debugFlag", ",", " ", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Sanity:  true target w=\>\"", ",", " ", 
          RowBox[{"N", "[", "w", "]"}], ",", " ", 
          "\"\< vs std postion end w_sp=\>\"", ",", " ", 
          RowBox[{"N", "[", "wEnd", "]"}], ",", "\n", 
          "                        ", "\"\< with |w|=\>\"", ",", " ", 
          RowBox[{"N", "[", 
           RowBox[{"Abs", "[", "w", "]"}], "]"}], ",", " ", 
          "\"\< vs |w_sp|=\>\"", ",", " ", 
          RowBox[{"Abs", "[", 
           RowBox[{"N", "[", "wEnd", "]"}], "]"}]}], "]"}]}], "]"}], ";", 
      "\n", "    ", 
      RowBox[{"\[Delta]", " ", "=", " ", 
       RowBox[{"Arg", "[", 
        RowBox[{"N", "[", 
         RowBox[{"w", "/", "wEnd"}], "]"}], "]"}]}], ";", "\n", "    ", 
      RowBox[{"If", "[", 
       RowBox[{"debugFlag", ",", " ", 
        RowBox[{"Print", "[", 
         RowBox[{
         "\"\<Sanity checking post-adjusting rotation angle: \[Delta]=\>\"", 
          ",", " ", 
          RowBox[{"\[Delta]", "/", "\[Pi]"}], ",", " ", "\"\<*\[Pi]\>\""}], 
         "]"}]}], "]"}], ";", "\n", "    ", 
      RowBox[{
       RowBox[{"zOut", "[", "t_", "]"}], "      ", "=", " ", 
       RowBox[{"N", "[", 
        RowBox[{"RotMobius", "[", 
         RowBox[{"\[Delta]", ",", " ", 
          RowBox[{"zsp", "[", "t", "]"}]}], "]"}], "]"}]}], ";", "\n", "    ", 
      RowBox[{
       RowBox[{"\[Theta]Out", "[", "t_", "]"}], " ", "=", " ", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"\[Theta]sp", "[", "t", "]"}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"Arg", "[", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"\[Delta]", "/", "2"}], "]"}], " ", "-", " ", 
            RowBox[{
             RowBox[{"zsp", "[", "t", "]"}], "*", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Delta]", "/", "2"}], "]"}]}]}], "]"}]}], " ", "-", 
         " ", "\[Delta]"}], "]"}]}], ";", "\n", "    ", 
      RowBox[{"If", "[", 
       RowBox[{"negTwist", ",", "\n", "       ", 
        RowBox[{
         RowBox[{
          RowBox[{"zOut", "[", "t_", "]"}], " ", ":=", " ", 
          RowBox[{"flip", "[", 
           RowBox[{"RotMobius", "[", 
            RowBox[{"\[Delta]", ",", " ", 
             RowBox[{"zsp", "[", "t", "]"}]}], "]"}], "]"}]}], ";", "\n", 
         "       ", 
         RowBox[{
          RowBox[{"\[Theta]Out", "[", "t_", "]"}], " ", ":=", " ", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Theta]sp", "[", "t", "]"}], " ", "-", " ", 
             RowBox[{"2", "*", 
              RowBox[{"Arg", "[", 
               RowBox[{
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Delta]", "/", "2"}], "]"}], " ", "-", " ", 
                RowBox[{
                 RowBox[{"zsp", "[", "t", "]"}], "*", 
                 RowBox[{"Sin", "[", 
                  RowBox[{"\[Delta]", "/", "2"}], "]"}]}]}], "]"}]}], " ", 
             "-", " ", "\[Delta]"}], ")"}]}]}]}]}], "\n", "    ", "]"}], ";", 
      "\n", "    ", 
      RowBox[{"If", "[", 
       RowBox[{"debugFlag", ",", "\n", "       ", 
        RowBox[{
         RowBox[{
         "Print", "[", 
          "\"\<************** Geodesic Parametrization: ************\>\"", 
          "]"}], ";", "\n", "       ", 
         RowBox[{"Print", "[", 
          RowBox[{"\"\<\[Theta]Fun[t] = \>\"", ",", " ", 
           RowBox[{"\[Theta]Out", "[", "t", "]"}]}], "]"}], ";", "\n", 
         "       ", 
         RowBox[{"Print", "[", 
          RowBox[{"\"\<zFun[t] = \>\"", ",", " ", 
           RowBox[{"zOut", "[", "t", "]"}]}], "]"}]}]}], "\n", "    ", "]"}], 
      ";", "\n", "    ", 
      RowBox[{"{", 
       RowBox[{"\[Theta]Out", ",", " ", "zOut", ",", " ", "length"}], 
       "}"}]}]}], "\n", "  ", "]"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.989428692071208*^9, 3.989428721845042*^9}, {
  3.9894296835331173`*^9, 3.989429684896163*^9}},
 CellLabel->
  "In[470]:=",ExpressionUUID->"60653cfb-7101-42cf-be71-c6fa791c077b"],

Cell[TextData[StyleBox["NOTE: the time domain of the output functions \
\[Theta]Out and zOut is [0,length]. It is not yet normalized to [0,1].",
 FontWeight->"Bold"]], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.97801710854946*^9, 
  3.978017157613731*^9}},ExpressionUUID->"a87f29a0-947c-4014-950b-\
605d503bd55b"],

Cell[CellGroupData[{

Cell["Testing and Usage", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.977665758344342*^9, 
  3.9776657618171797`*^9}},ExpressionUUID->"67b1a384-db85-482f-ac13-\
4068aff96a96"],

Cell["Let\[CloseCurlyQuote]s test:", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.977411605702857*^9, 
  3.977411614874922*^9}},ExpressionUUID->"5df125ce-9b6d-4b14-b6c9-\
556c3735066a"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Theta]Test", "=", 
     RowBox[{
      RowBox[{"-", "0.2"}], "*", "\[Pi]"}]}], ";", " ", 
    RowBox[{"kTest", "=", "0"}], ";", 
    RowBox[{"zTest", " ", "=", " ", 
     RowBox[{"\[ImaginaryI]", " ", "+", " ", "1"}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Theta]FunTest", ",", "zFunTest", ",", "lTest"}], "}"}], " ", 
     "=", " ", 
     RowBox[{"minGeodesicSetup", "[", 
      RowBox[{"\[Theta]Test", ",", "kTest", ",", "zTest", ",", "MassTest"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Aiming at \>\"", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Theta]Test", "+", 
         RowBox[{"kTest", "*", "2", " ", "Pi"}]}], ")"}], "/", "Pi"}], ",", 
      "\"\<*\[Pi] @ \>\"", " ", ",", "zTest", " ", ",", " ", 
      "\"\< and actually ending at \>\"", ",", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Theta]FunTest", "[", "lTest", "]"}], ")"}], "/", "Pi"}], 
      ",", " ", "\"\<*\[Pi] @ \>\"", ",", 
      RowBox[{"zFunTest", "[", "lTest", "]"}]}], "]"}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{
  3.977411571878957*^9, {3.9774186312309523`*^9, 3.9774186384124117`*^9}, {
   3.977419179575821*^9, 3.977419182962576*^9}, {3.9774192340863733`*^9, 
   3.977419254163753*^9}, {3.9774192904621696`*^9, 3.9774195176506968`*^9}, {
   3.977419574941223*^9, 3.9774196512602167`*^9}, {3.977420967122713*^9, 
   3.97742099586902*^9}, {3.977421752414441*^9, 3.9774218044563227`*^9}, {
   3.9879677998443117`*^9, 3.9879678047349*^9}, {3.9880478571565733`*^9, 
   3.988047857627614*^9}, 3.988051373269928*^9},
 CellLabel->
  "In[473]:=",ExpressionUUID->"ed4eeb52-9313-432b-badc-ed55905e2313"],

Cell["We see that we reached good end point including \[Theta]! ", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.977420764756371*^9, 3.977420784264803*^9}, 
   3.977421822786517*^9, {3.977423277383543*^9, 3.9774233341036243`*^9}, {
   3.9774260910437183`*^9, 3.977426141498867*^9}, {3.9776657909291887`*^9, 
   3.977665791689685*^9}},ExpressionUUID->"daa0acf1-4671-434a-8ed7-\
1c28a26ac8b4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Extra: Geodesic Formulas  to target in RH as given by \[Theta], \[Xi]", \
"Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.9774066991485157`*^9, 3.9774067059056664`*^9}, {
  3.977406935409535*^9, 3.977406936315795*^9}, {3.977434849161553*^9, 
  3.977434850305501*^9}, {3.9775156233985577`*^9, 3.977515630473048*^9}, {
  3.977665639631496*^9, 3.9776656572594757`*^9}, {3.977665716517869*^9, 
  3.977665719465459*^9}, {3.987849650415947*^9, 3.9878497074237223`*^9}, {
  3.987850160686125*^9, 3.9878501721031103`*^9}, {3.989429693695518*^9, 
  3.989429697871561*^9}},ExpressionUUID->"5bb71298-cc13-4432-9f2d-\
7f739addbf54"],

Cell[TextData[{
 "For convenience, we also produce another variant of the function above that \
uses different target specification. It takes the desired end point in RH \
prescribed by the end base position z and the invariant twist ",
 StyleBox["\[Xi]",
  FontWeight->"Bold"],
 ". (It is tad simpler because ",
 StyleBox["\[Xi]",
  FontWeight->"Bold"],
 " need not be computed.)  \n",
 StyleBox["LOGISTICS NOTE: We use this variant to create some plots of \
geodesics. It does not enter the main braid visualization function.",
  FontSlant->"Italic"]
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.977418725160524*^9, 3.977418903474395*^9}, 
   3.977418938297011*^9, {3.977515300928134*^9, 3.9775153338543863`*^9}, {
   3.977665570255424*^9, 3.977665571853125*^9}, {3.9776656762238007`*^9, 
   3.9776657003625917`*^9}, {3.977665804104656*^9, 3.9776659217812843`*^9}, {
   3.977697491494025*^9, 3.977697555702736*^9}, 3.9875975119224663`*^9, {
   3.987849727232559*^9, 3.9878499449911137`*^9}, {3.989429721351008*^9, 
   3.98942972897514*^9}},ExpressionUUID->"dff737ab-7dfd-42c4-a6d1-\
0646a52762c3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Clear", "[", "minGeodesicToEndTwistSetup", "]"}], ";"}], "\n", 
  "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", " ", "function"}], " ", "generating", " ", "formulas",
     " ", "for", " ", "minimizing", " ", "geodesic", " ", "from", " ", "the", 
    " ", "end", " ", "base", " ", "position", " ", "z", " ", "in", " ", "H", 
    " ", "and", " ", "the", " ", "invariant", " ", "twist", " ", "\[Xi]"}], 
   " ", "******)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"minGeodesicToEndTwistSetup", "[", 
    RowBox[{"z_", ",", " ", "\[Xi]Arg_", ",", " ", "Mass_"}], "]"}], " ", ":=",
    "\n", "  ", 
   RowBox[{"Module", "[", "\n", "    ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"R", " ", "=", " ", 
        RowBox[{"Reach", "[", "z", "]"}]}], ",", " ", 
       RowBox[{"\[Xi]", " ", "=", " ", "\[Xi]Arg"}], ",", " ", "r", ",", " ", 
       
       RowBox[{"\[Xi]Tol", " ", "=", " ", 
        RowBox[{"1", "/", 
         RowBox[{"10", "^", "4"}]}]}], ",", " ", "long", ",", " ", "hyp", ",",
        " ", "ell", ",", " ", "horo", ",", " ", "crit", ",", " ", "negTwist", 
       ",", "\n", "     ", "length", ",", " ", "xEnd", ",", " ", "yEnd", ",", 
       " ", "\[Theta]End", ",", " ", "zEnd", ",", " ", 
       RowBox[{"zTmp", " ", "=", " ", "z"}], ",", " ", "zOut", ",", " ", 
       "\[Theta]Out", ",", "\n", "     ", "w", ",", " ", "wEnd", ",", " ", 
       "\[Delta]", ",", " ", "zsp", ",", " ", "\[Theta]sp", ",", " ", 
       "output"}], "}"}], ",", "\n", "    ", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{"debugFlag", ",", " ", 
        RowBox[{
        "Print", "[", "\"\<executing minGeodesicToEndTwistSetup:\>\"", 
         "]"}]}], "]"}], ";", "\n", "    ", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"**", 
         RowBox[{"*", " ", "case", " ", "R"}]}], "==", 
        RowBox[{
         RowBox[{"0", " ", "has", " ", "two", " ", "sub"}], "-", 
         RowBox[{"cases", " ", 
          RowBox[{"(", 
           RowBox[{"skipping", " ", "the", " ", "rest"}], ")"}]}]}]}], " ", 
       "****)"}], "\n", "    ", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"R", " ", "==", " ", "0"}], " ", "&&", " ", 
         RowBox[{
          RowBox[{"Abs", "[", "\[Xi]", "]"}], " ", "<=", " ", 
          RowBox[{"2", " ", "\[Pi]", " ", "Mass"}]}]}], ",", "\n", "       ", 
        
        RowBox[{
         RowBox[{
          RowBox[{"\[Theta]Out", "[", "t_", "]"}], " ", ":=", " ", 
          RowBox[{
           RowBox[{"Sign", "[", "\[Xi]", "]"}], "*", "t"}]}], ";", "\n", 
         "       ", 
         RowBox[{
          RowBox[{"zOut", "[", "t_", "]"}], " ", ":=", " ", "I"}], ";", "\n", 
         "       ", 
         RowBox[{"length", " ", "=", " ", 
          RowBox[{"Abs", "[", "\[Xi]", "]"}]}], ";", "\n", "       ", 
         RowBox[{"Return", "[", 
          RowBox[{"{", 
           RowBox[{"\[Theta]Out", ",", " ", "zOut", ",", " ", "length"}], 
           "}"}], "]"}]}]}], "\n", "    ", "]"}], ";", "\n", "    ", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"R", " ", "==", " ", "0"}], " ", "&&", " ", 
         RowBox[{
          RowBox[{"Abs", "[", "\[Xi]", "]"}], " ", ">", " ", 
          RowBox[{"2", " ", "\[Pi]", " ", "Mass"}]}]}], ",", "\n", "       ", 
        
        RowBox[{
         RowBox[{"r", " ", "=", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}], " ", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", " ", "-", " ", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", " ", "+", " ", "Mass"}], ")"}], "^", "2"}], "/", 
              
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", " ", "+", " ", 
                 RowBox[{
                  RowBox[{"Abs", "[", "\[Xi]", "]"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"2", " ", "\[Pi]"}], ")"}]}]}], ")"}], "^", 
               "2"}]}]}], "]"}]}]}], ";", "\n", "       ", 
         RowBox[{"If", "[", 
          RowBox[{"richOutputFlag", ",", " ", 
           RowBox[{"Print", "[", 
            RowBox[{"\"\<Carnot spiral with r= \>\"", ",", " ", "r"}], 
            "]"}]}], "]"}], ";", "\n", "       ", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"\[Xi]", " ", "<", " ", "0"}], ",", "\n", "          ", 
           RowBox[{
            RowBox[{
             RowBox[{"\[Theta]Out", "[", "t_", "]"}], " ", ":=", " ", 
             RowBox[{"-", 
              RowBox[{"\[Theta]Ell", "[", 
               RowBox[{"t", ",", " ", "r", ",", " ", "Mass"}], "]"}]}]}], ";",
             "\n", "          ", 
            RowBox[{
             RowBox[{"zOut", "[", "t_", "]"}], " ", ":=", " ", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"xEll", "[", 
                RowBox[{"t", ",", " ", "r"}], "]"}]}], " ", "+", " ", 
              RowBox[{"I", "*", 
               RowBox[{"yEll", "[", 
                RowBox[{"t", ",", " ", "r"}], "]"}]}]}]}]}], "\n", 
           "         ", ",", "\n", "          ", 
           RowBox[{
            RowBox[{
             RowBox[{"\[Theta]Out", "[", "t_", "]"}], " ", ":=", " ", 
             RowBox[{"\[Theta]Ell", "[", 
              RowBox[{"t", ",", " ", "r", ",", " ", "Mass"}], "]"}]}], ";", 
            "\n", "          ", 
            RowBox[{
             RowBox[{"zOut", "[", "t_", "]"}], " ", ":=", " ", 
             RowBox[{
              RowBox[{"xEll", "[", 
               RowBox[{"t", ",", " ", "r"}], "]"}], " ", "+", " ", 
              RowBox[{"I", "*", 
               RowBox[{"yEll", "[", 
                RowBox[{"t", ",", " ", "r"}], "]"}]}]}]}], ";"}]}], "\n", 
          "       ", "]"}], ";", "\n", "       ", 
         RowBox[{"length", " ", "=", " ", 
          RowBox[{"L", "[", "r", "]"}]}], ";", "\n", "       ", 
         RowBox[{"Return", "[", 
          RowBox[{"{", 
           RowBox[{"\[Theta]Out", ",", " ", "zOut", ",", " ", "length"}], 
           "}"}], "]"}]}]}], "\n", "    ", "]"}], ";", "\n", "    ", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"\[Xi]", " ", "<", " ", "0"}], ",", " ", 
        RowBox[{
         RowBox[{"negTwist", " ", "=", " ", "True"}], ";", " ", 
         RowBox[{"\[Xi]", " ", "=", " ", 
          RowBox[{"-", "\[Xi]"}]}], ";", " ", 
         RowBox[{"zTmp", " ", "=", " ", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Re", "[", "z", "]"}]}], " ", "+", " ", 
           RowBox[{"I", "*", 
            RowBox[{"Im", "[", "z", "]"}]}]}]}]}]}], "]"}], ";", "\n", "    ", 
      RowBox[{"r", " ", "=", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"rCombo", "[", 
          RowBox[{"\[Xi]", ",", " ", "R", ",", " ", "Mass"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ";", "\n", "    ", 
      RowBox[{"long", " ", "=", " ", 
       RowBox[{"longIndicator", "[", 
        RowBox[{"\[Xi]", ",", " ", "R", ",", " ", "Mass"}], "]"}]}], ";", 
      "\n", "    ", 
      RowBox[{"hyp", "  ", "=", " ", 
       RowBox[{"hypIndicator", " ", "[", 
        RowBox[{"\[Xi]", ",", " ", "R", ",", " ", "Mass"}], "]"}]}], ";", 
      "\n", "    ", 
      RowBox[{"ell", "  ", "=", " ", 
       RowBox[{"ellIndicator", " ", "[", 
        RowBox[{"\[Xi]", ",", " ", "R", ",", " ", "Mass"}], "]"}]}], ";", 
      "\n", "    ", 
      RowBox[{"horo", " ", "=", " ", 
       RowBox[{"horoIndicator", "[", 
        RowBox[{"\[Xi]", ",", " ", "R", ",", " ", "Mass"}], "]"}]}], ";", 
      "\n", "    ", 
      RowBox[{"crit", " ", "=", " ", 
       RowBox[{"critIndicator", "[", 
        RowBox[{"\[Xi]", ",", " ", "R", ",", " ", "Mass"}], "]"}]}], ";", 
      "\n", "    ", 
      RowBox[{"length", " ", "=", " ", 
       RowBox[{"Which", "[", "\n", "       ", 
        RowBox[{"crit", ",", "\n", "         ", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{"richOutputFlag", ",", " ", 
            RowBox[{"Print", "[", 
             RowBox[{"\"\< critical with r=\>\"", ",", " ", "r"}], "]"}]}], 
           "]"}], ";", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Pi]", "*", "R"}], ")"}], "/", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", " ", "-", " ", 
             RowBox[{"R", "^", "2"}]}], "]"}]}]}], ",", "\n", "       ", 
         RowBox[{
          RowBox[{"long", " ", "==", " ", "True"}], " ", "&&", " ", 
          RowBox[{"r", " ", "<", " ", "Infinity"}]}], ",", "\n", "         ", 
         
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{"richOutputFlag", ",", " ", 
            RowBox[{"Print", "[", "\"\< long \>\"", "]"}]}], "]"}], ";", " ", 
          
          RowBox[{
           RowBox[{"L", "[", "r", "]"}], " ", "-", " ", 
           RowBox[{"l", "[", 
            RowBox[{"r", ",", " ", "R"}], "]"}]}]}], ",", "\n", "       ", 
         RowBox[{
          RowBox[{"long", " ", "==", " ", "False"}], " ", "&&", " ", 
          RowBox[{"r", " ", "<", " ", "Infinity"}]}], ",", "\n", "         ", 
         
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{"richOutputFlag", ",", " ", 
            RowBox[{"Print", "[", "\"\< short \>\"", "]"}]}], "]"}], ";", " ", 
          RowBox[{"l", "[", 
           RowBox[{"r", ",", " ", "R"}], "]"}]}], ",", "\n", "       ", 
         RowBox[{"r", " ", "==", " ", 
          RowBox[{"1", "/", "2"}]}], ",", "\n", "         ", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{"richOutputFlag", ",", " ", 
            RowBox[{"Print", "[", "\"\< teichmuller \>\"", "]"}]}], "]"}], 
          ";", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", "R"}], ")"}], "/", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", " ", "-", " ", 
             RowBox[{"R", "^", "2"}]}], "]"}]}]}], ",", "\n", "       ", 
         RowBox[{"r", " ", "==", " ", "Infinity"}], ",", "\n", "         ", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{"richOutputFlag", ",", " ", 
            RowBox[{"Print", "[", "\"\< teichmuller \>\"", "]"}]}], "]"}], 
          ";", " ", 
          RowBox[{"2", "*", 
           RowBox[{"ArcTanh", "[", "R", "]"}]}]}]}], "\n", "    ", "]"}]}], 
      ";", "\n", "    ", 
      RowBox[{"If", "[", 
       RowBox[{"richOutputFlag", ",", " ", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<base length = \>\"", ",", " ", "length"}], "]"}]}], 
       "]"}], ";", "\n", "    ", 
      RowBox[{"Which", "[", "\n", "       ", 
       RowBox[{
        RowBox[{
         RowBox[{"N", "[", "\[Xi]", "]"}], " ", "<", " ", "\[Xi]Tol"}], ",", 
        "\n", "         ", 
        RowBox[{
         RowBox[{
          RowBox[{"zsp", "[", "t_", "]"}], " ", ":=", " ", 
          RowBox[{
           RowBox[{"xTeich", "[", "t", "]"}], " ", "+", " ", 
           RowBox[{"I", "*", 
            RowBox[{"yTeich", "[", "t", "]"}]}]}]}], ";", "\n", "         ", 
         RowBox[{
          RowBox[{"\[Theta]sp", "[", "t_", "]"}], " ", ":=", " ", 
          RowBox[{"\[Theta]Teich", "[", "t", "]"}]}], ";", "\n", "         ", 
         
         RowBox[{"If", "[", 
          RowBox[{"richOutputFlag", ",", " ", 
           RowBox[{"Print", "[", "\"\<teichmuller\>\"", "]"}]}], "]"}]}], ",",
         "\n", "       ", 
        RowBox[{"hyp", " ", "==", " ", "True"}], ",", "\n", "         ", 
        RowBox[{
         RowBox[{
          RowBox[{"zsp", "[", "t_", "]"}], " ", ":=", " ", 
          RowBox[{
           RowBox[{"xHyp", "[", 
            RowBox[{"t", ",", " ", "r"}], "]"}], " ", "+", " ", 
           RowBox[{"I", "*", 
            RowBox[{"yHyp", "[", 
             RowBox[{"t", ",", " ", "r"}], "]"}]}]}]}], ";", "\n", 
         "         ", 
         RowBox[{
          RowBox[{"\[Theta]sp", "[", "t_", "]"}], " ", ":=", " ", 
          RowBox[{"\[Theta]Hyp", "[", 
           RowBox[{"t", ",", " ", "r", ",", " ", "Mass"}], "]"}]}], ";", "\n",
          "         ", 
         RowBox[{"If", "[", 
          RowBox[{"richOutputFlag", ",", " ", 
           RowBox[{"Print", "[", "\"\<hyperbolic\>\"", "]"}]}], "]"}]}], ",", 
        "\n", "       ", 
        RowBox[{"horo", " ", "==", " ", "True"}], ",", "\n", "         ", 
        RowBox[{
         RowBox[{
          RowBox[{"zsp", "[", "t_", "]"}], " ", ":=", " ", 
          RowBox[{
           RowBox[{"xPar", "[", "t", "]"}], " ", "+", " ", 
           RowBox[{"I", "*", 
            RowBox[{"yPar", "[", "t", "]"}]}]}]}], ";", "\n", "         ", 
         RowBox[{
          RowBox[{"\[Theta]sp", "[", "t_", "]"}], " ", ":=", " ", 
          RowBox[{"\[Theta]Par", "[", 
           RowBox[{"t", ",", " ", "Mass"}], "]"}]}], ";", "\n", "         ", 
         RowBox[{"If", "[", 
          RowBox[{"richOutputFlag", ",", " ", 
           RowBox[{"Print", "[", "\"\<parabolic (horo.)\>\"", "]"}]}], 
          "]"}]}], ",", "\n", "       ", 
        RowBox[{"ell", " ", "==", " ", "True"}], ",", "\n", "         ", 
        RowBox[{
         RowBox[{
          RowBox[{"zsp", "[", "t_", "]"}], " ", ":=", " ", 
          RowBox[{
           RowBox[{"xEll", "[", 
            RowBox[{"t", ",", " ", "r"}], "]"}], " ", "+", " ", 
           RowBox[{"I", "*", 
            RowBox[{"yEll", "[", 
             RowBox[{"t", ",", " ", "r"}], "]"}]}]}]}], ";", "\n", 
         "         ", 
         RowBox[{
          RowBox[{"\[Theta]sp", "[", "t_", "]"}], " ", ":=", " ", 
          RowBox[{"\[Theta]Ell", "[", 
           RowBox[{"t", ",", " ", "r", ",", " ", "Mass"}], "]"}]}], ";", "\n",
          "         ", 
         RowBox[{"If", "[", 
          RowBox[{"richOutputFlag", ",", " ", 
           RowBox[{"Print", "[", "\"\<elliptic\>\"", "]"}]}], "]"}]}], ",", 
        "\n", "       ", 
        RowBox[{"crit", " ", "==", " ", "True"}], ",", "\n", "         ", 
        RowBox[{
         RowBox[{
          RowBox[{"zsp", "[", "t_", "]"}], " ", ":=", " ", 
          RowBox[{
           RowBox[{"xEll", "[", 
            RowBox[{"t", ",", " ", "r"}], "]"}], " ", "+", " ", 
           RowBox[{"I", "*", 
            RowBox[{"yEll", "[", 
             RowBox[{"t", ",", " ", "r"}], "]"}]}]}]}], ";", "\n", 
         "         ", 
         RowBox[{
          RowBox[{"\[Theta]sp", "[", "t_", "]"}], " ", ":=", " ", 
          RowBox[{"\[Theta]Ell", "[", 
           RowBox[{"t", ",", " ", "r", ",", " ", "Mass"}], "]"}]}], ";", "\n",
          "         ", 
         RowBox[{"If", "[", 
          RowBox[{"richOutputFlag", ",", " ", 
           RowBox[{"Print", "[", 
            RowBox[{"\"\<critical with r= \>\"", ",", " ", "r"}], "]"}]}], 
          "]"}]}]}], "\n", "    ", "]"}], ";", "\n", "    ", 
      RowBox[{"zEnd", " ", "=", " ", 
       RowBox[{"zsp", "[", "length", "]"}]}], ";", "\n", "    ", 
      RowBox[{"\[Theta]End", " ", "=", " ", 
       RowBox[{"\[Theta]sp", "[", "length", "]"}]}], ";", "\n", "    ", 
      RowBox[{"wEnd", " ", "=", " ", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "zEnd"}], " ", "+", " ", "I"}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"zEnd", " ", "+", " ", "I"}], ")"}]}]}], ";", "\n", "    ", 
      RowBox[{"w", "    ", "=", " ", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "zTmp"}], " ", "+", " ", "I"}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"zTmp", " ", "+", " ", "I"}], ")"}]}]}], ";", "\n", "    ", 
      RowBox[{"If", "[", 
       RowBox[{"debugFlag", ",", " ", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Sanity:  true target w=\>\"", ",", " ", 
          RowBox[{"N", "[", "w", "]"}], ",", " ", 
          "\"\< vs std postion target w_sp=\>\"", ",", " ", "wEnd", ",", "\n",
           "                        ", "\"\< with |w|=\>\"", ",", " ", 
          RowBox[{"N", "[", 
           RowBox[{"Abs", "[", "w", "]"}], "]"}], ",", " ", 
          "\"\< vs |w_sp|=\>\"", ",", " ", 
          RowBox[{"Abs", "[", "wEnd", "]"}]}], "]"}]}], "]"}], ";", "\n", 
      "    ", 
      RowBox[{"\[Delta]", " ", "=", " ", 
       RowBox[{"Arg", "[", 
        RowBox[{"w", "/", "wEnd"}], "]"}]}], ";", "\n", "    ", 
      RowBox[{"If", "[", 
       RowBox[{"debugFlag", ",", " ", 
        RowBox[{"Print", "[", 
         RowBox[{
         "\"\<Sanity checking post-adjusting rotation angle: \[Delta]=\>\"", 
          ",", " ", 
          RowBox[{"\[Delta]", "/", "\[Pi]"}], ",", " ", "\"\<*\[Pi]\>\""}], 
         "]"}]}], "]"}], ";", "\n", "    ", 
      RowBox[{
       RowBox[{"zOut", "[", "t_", "]"}], " ", ":=", " ", 
       RowBox[{"RotMobius", "[", 
        RowBox[{"\[Delta]", ",", " ", 
         RowBox[{"zsp", "[", "t", "]"}]}], "]"}]}], ";", "\n", "    ", 
      RowBox[{
       RowBox[{"\[Theta]Out", "[", "t_", "]"}], " ", ":=", " ", 
       RowBox[{
        RowBox[{"\[Theta]sp", "[", "t", "]"}], " ", "-", " ", 
        RowBox[{"2", "*", 
         RowBox[{"Arg", "[", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"\[Delta]", "/", "2"}], "]"}], " ", "-", " ", 
           RowBox[{
            RowBox[{"zsp", "[", "t", "]"}], "*", 
            RowBox[{"Sin", "[", 
             RowBox[{"\[Delta]", "/", "2"}], "]"}]}]}], "]"}]}], " ", "-", 
        " ", "\[Delta]"}]}], ";", "\n", "    ", 
      RowBox[{"If", "[", 
       RowBox[{"negTwist", ",", "\n", "       ", 
        RowBox[{
         RowBox[{
          RowBox[{"zOut", "[", "t_", "]"}], " ", ":=", " ", 
          RowBox[{"flip", "[", 
           RowBox[{"RotMobius", "[", 
            RowBox[{"\[Delta]", ",", " ", 
             RowBox[{"zsp", "[", "t", "]"}]}], "]"}], "]"}]}], ";", "\n", 
         "       ", 
         RowBox[{
          RowBox[{"\[Theta]Out", "[", "t_", "]"}], " ", ":=", " ", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Theta]sp", "[", "t", "]"}], " ", "-", " ", 
             RowBox[{"2", "*", 
              RowBox[{"Arg", "[", 
               RowBox[{
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Delta]", "/", "2"}], "]"}], " ", "-", " ", 
                RowBox[{
                 RowBox[{"zsp", "[", "t", "]"}], "*", 
                 RowBox[{"Sin", "[", 
                  RowBox[{"\[Delta]", "/", "2"}], "]"}]}]}], "]"}]}], " ", 
             "-", " ", "\[Delta]"}], ")"}]}]}]}]}], "\n", "    ", "]"}], ";", 
      "\n", "    ", 
      RowBox[{"{", 
       RowBox[{"\[Theta]Out", ",", " ", "zOut", ",", " ", "length"}], 
       "}"}]}]}], "\n", "  ", "]"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.989429741782051*^9, 3.989429750462201*^9}},
 CellLabel->
  "In[476]:=",ExpressionUUID->"417bb257-5252-4418-9965-27e168fd555c"],

Cell[CellGroupData[{

Cell["Testing and Usage", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.977665758344342*^9, 
  3.9776657618171797`*^9}},ExpressionUUID->"41ddd6ae-4281-41a1-9dfa-\
7ee16bae57a5"],

Cell["Let\[CloseCurlyQuote]s test of minGeodesicToEndTwistSetup[z_, \[Xi]_, \
Mass_]", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.977411605702857*^9, 3.977411614874922*^9}, {
  3.9880534135260572`*^9, 
  3.988053416731428*^9}},ExpressionUUID->"edb01b94-d6fc-4324-90e0-\
b074cc0f2af8"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Xi]Test", "=", 
     RowBox[{"0.2", "*", "\[Pi]"}]}], ";", 
    RowBox[{"zTest", " ", "=", " ", 
     RowBox[{"\[ImaginaryI]", " ", "+", " ", "1"}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Theta]FunTest", ",", "zFunTest", ",", "lTest"}], "}"}], " ", 
     "=", " ", 
     RowBox[{"minGeodesicToEndTwistSetup", "[", 
      RowBox[{"zTest", ",", "\[Xi]Test", ",", "MassTest"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{"debugFlag", ",", 
      RowBox[{
       RowBox[{
       "Print", "[", 
        "\"\<************** Geodesic Parametrization: ************\>\"", 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<\[Theta]Fun[t] = \>\"", ",", " ", 
         RowBox[{"\[Theta]FunTest", "[", "t", "]"}]}], "]"}], ";", " ", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<zFun[t] = \>\"", ",", " ", 
         RowBox[{"zFunTest", "[", "t", "]"}]}], "]"}]}]}], "]"}], 
    ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{
  3.977411571878957*^9, {3.9774186312309523`*^9, 3.9774186384124117`*^9}, {
   3.977419179575821*^9, 3.977419182962576*^9}, {3.9774192340863733`*^9, 
   3.977419254163753*^9}, {3.9774192904621696`*^9, 3.9774195176506968`*^9}, {
   3.977419574941223*^9, 3.9774196512602167`*^9}, {3.977420967122713*^9, 
   3.97742099586902*^9}, {3.977421752414441*^9, 3.9774218044563227`*^9}, {
   3.9879677998443117`*^9, 3.9879678047349*^9}, {3.9880478571565733`*^9, 
   3.988047857627614*^9}, 3.988051373269928*^9, {3.98805343389954*^9, 
   3.988053511148069*^9}, {3.988053544786522*^9, 3.9880535610564013`*^9}, {
   3.988053654979518*^9, 3.9880536944974413`*^9}, {3.988053739260758*^9, 
   3.988053795593088*^9}, {3.9880705999799547`*^9, 3.988070656403517*^9}},
 CellLabel->
  "In[478]:=",ExpressionUUID->"4b8267f1-9bf7-4546-98d3-0a8d626b5696"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plots and Figures of Sasaki Geodesics", "Chapter",
 InitializationCell->True,
 CellChangeTimes->{{3.987714132952359*^9, 3.987714136704135*^9}, {
  3.987878262696765*^9, 
  3.987878267967684*^9}},ExpressionUUID->"3f62e25e-d3ab-426b-a1dd-\
384ca65d6136"],

Cell[CellGroupData[{

Cell["Main Plots: Prescribed End Geodesics (in H)", "Section",
 InitializationCell->True,
 CellChangeTimes->{{3.977515486617764*^9, 3.977515512665913*^9}, {
  3.9776661265620413`*^9, 3.977666134774005*^9}, {3.977666195544469*^9, 
  3.977666202108317*^9}, {3.977699420689056*^9, 3.9776994466240396`*^9}, {
  3.9776996852458143`*^9, 
  3.977699685897718*^9}},ExpressionUUID->"89a7426c-2bf6-4c13-91ee-\
62694e8298f5"],

Cell["\<\
We make plots of Sasaki geodesic segments prescribed in various ways. This \
includes the solution to the shooting problem (from the base spinner in RH to \
a prescribed spinner in RH). \
\>", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.987938456069993*^9, 3.987938576462109*^9}, {
  3.989429767485765*^9, 
  3.989429768133786*^9}},ExpressionUUID->"1f800ed0-ac2e-4559-beab-\
0c869f355098"],

Cell[TextData[{
 StyleBox["NOTE: This will be used in the",
  FontSlant->"Italic"],
 StyleBox[" inverse picture",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[".",
  FontSlant->"Italic"]
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.988473903585162*^9, 3.988473939585217*^9}, {
  3.989429783064856*^9, 
  3.989429798133586*^9}},ExpressionUUID->"6d221eb6-911f-4ea3-b46a-\
99b8d4f3147a"],

Cell[CellGroupData[{

Cell["Aux: H cosmetic imaging options (globally used)", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.987685402986824*^9, 3.987685417143922*^9}, {
  3.9879385849139338`*^9, 3.987938586307892*^9}, {3.987938641443038*^9, 
  3.987938677961186*^9}, {3.9894298218002234`*^9, 
  3.9894298235882387`*^9}},ExpressionUUID->"fae9830e-80ef-48d6-a810-\
3dba4523f941"],

Cell["\<\
Function generating a patch of H as a pinkish rectangle with the open \
boundaries dashed and user defined range:\
\>", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.987685459062149*^9, 3.987685500544734*^9}, {
  3.989429890542272*^9, 
  3.9894299286363487`*^9}},ExpressionUUID->"3dc09dc9-3711-456b-8cf5-\
5edbf35bf699"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"hBackground", "[", 
     RowBox[{"xMin_", ",", " ", "xMax_", ",", " ", "yMax_"}], "]"}], " ", ":=",
     " ", 
    RowBox[{"{", "\n", "  ", 
     RowBox[{
      RowBox[{"Graphics", "[", 
       RowBox[{"{", 
        RowBox[{"lightPink", ",", " ", 
         RowBox[{"Opacity", "[", "0.1", "]"}], ",", " ", 
         RowBox[{"Rectangle", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"xMin", ",", " ", "0"}], "}"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"xMax", ",", " ", "yMax"}], "}"}]}], "]"}]}], "}"}], 
       "]"}], ",", "\n", "  ", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", 
        RowBox[{"Black", ",", " ", 
         RowBox[{"Opacity", "[", "0.4", "]"}], ",", " ", 
         RowBox[{"Dashing", "[", 
          RowBox[{"{", 
           RowBox[{"0.02", ",", " ", "0.02"}], "}"}], "]"}], ",", "\n", 
         "     ", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"xMin", ",", " ", "0"}], "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"xMin", ",", " ", "yMax"}], "}"}]}], "}"}], "]"}], ",", 
         "\n", "     ", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"xMin", ",", " ", "yMax"}], "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"xMax", ",", " ", "yMax"}], "}"}]}], "}"}], "]"}], ",", 
         "\n", "     ", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"xMax", ",", " ", "yMax"}], "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"xMax", ",", " ", "0"}], "}"}]}], "}"}], "]"}]}], "}"}], 
       "]"}], ",", "\n", "  ", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", 
        RowBox[{"Black", ",", " ", 
         RowBox[{"Opacity", "[", "0.25", "]"}], ",", " ", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"xMin", ",", " ", "0"}], "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"xMax", ",", " ", "0"}], "}"}]}], "}"}], "]"}]}], "}"}], 
       "]"}], ",", "\n", "  ", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", 
        RowBox[{"Black", ",", " ", 
         RowBox[{"PointSize", "[", "Large", "]"}], ",", " ", 
         RowBox[{"Point", "[", 
          RowBox[{"{", 
           RowBox[{"0", ",", " ", "1"}], "}"}], "]"}]}], "}"}], "]"}], ",", 
      " ", 
      RowBox[{"(*", " ", "origin", " ", "*)"}], "\n", "  ", 
      RowBox[{"{", "\n", "    ", 
       RowBox[{
        RowBox[{"PlotRange", " ", "->", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"xMin", ",", " ", "xMax"}], "}"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "0.35"}], ",", " ", 
             RowBox[{"yMax", " ", "+", " ", "0.3"}]}], "}"}]}], "}"}]}], ",", 
        "\n", "    ", 
        RowBox[{"AspectRatio", " ", "->", " ", "Automatic"}], ",", "\n", 
        "    ", 
        RowBox[{"Axes", " ", "->", " ", "True"}], ",", "\n", "    ", 
        RowBox[{"AxesOrigin", " ", "->", " ", 
         RowBox[{"{", 
          RowBox[{"0", ",", " ", "0"}], "}"}]}], ",", "\n", "    ", 
        RowBox[{"Ticks", " ", "->", " ", "None"}], ",", "\n", "    ", 
        RowBox[{"AxesLabel", " ", "->", " ", "None"}], ",", "\n", "    ", 
        RowBox[{"Epilog", " ", "->", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Text", "[", 
            RowBox[{"\"\<x\>\"", ",", " ", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"xMax", " ", "-", " ", "0.1"}], ",", " ", 
               RowBox[{"-", "0.22"}]}], "}"}]}], "]"}], ",", " ", 
           RowBox[{"Text", "[", 
            RowBox[{"\"\<y\>\"", ",", " ", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "0.22"}], ",", " ", 
               RowBox[{"yMax", " ", "+", " ", "0.18"}]}], "}"}]}], "]"}]}], 
          "}"}]}], ",", "\n", "    ", 
        RowBox[{"ImageSize", " ", "->", " ", "420"}]}], "\n", "  ", "}"}]}], 
     "\n", "}"}]}], ";"}], " "}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.987685437808941*^9, 3.987685437867877*^9}, {
  3.987687668999214*^9, 3.987687671527638*^9}, {3.987687785552203*^9, 
  3.987687790071967*^9}, {3.9876921643424253`*^9, 3.98769216439846*^9}, {
  3.9876927978858547`*^9, 3.987692797922183*^9}},
 CellLabel->
  "In[481]:=",ExpressionUUID->"c8bec1a9-35fa-4356-ad34-5cb28cd2dd6f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Aux: Function Plotting any curve in RH (as a moving pointer )\
\>", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.977666154909223*^9, 3.977666163182097*^9}, {
  3.977666432001801*^9, 3.9776664400538797`*^9}, {3.987685712010296*^9, 
  3.987685713395643*^9}, {3.989429835766892*^9, 
  3.989429841561945*^9}},ExpressionUUID->"d5048cc4-649a-400a-bd7c-\
65848ce2ab56"],

Cell["\<\
Function for visualizing any curve in RH as a path of arrows/pointers (now \
called spinners:) \
\>", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.989429950197171*^9, 
  3.98942999373701*^9}},ExpressionUUID->"61e85939-d24b-4f58-8b6a-\
d8f4192d935c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"numArrows", "   ", "=", " ", "35"}], ";"}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"lengthArrow", " ", "=", " ", "0.08"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"lengthArrow", " ", "=", " ", "0.1"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"curveThickness", "=", "1.2"}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**", "**", "**"}], "*****)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"curvePlotInRHnew", "[", 
      RowBox[{
      "\[Theta]_", ",", " ", "z_", ",", " ", "a_", ",", " ", "b_", ",", " ", 
       RowBox[{"numArrows_", ":", "35"}], ",", "col_"}], "]"}], " ", ":=", 
     " ", "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", " ", "y", ",", " ", 
         RowBox[{"n", " ", "=", " ", "numArrows"}], ",", " ", 
         RowBox[{"len", " ", "=", " ", "lengthArrow"}], ",", " ", 
         RowBox[{"l", " ", "=", " ", 
          RowBox[{"Abs", "[", 
           RowBox[{"b", " ", "-", " ", "a"}], "]"}]}]}], "}"}], ",", "\n", 
       "  ", 
       RowBox[{
        RowBox[{
         RowBox[{"x", "[", "t_", "]"}], " ", ":=", " ", 
         RowBox[{"Re", "[", 
          RowBox[{"z", "[", "t", "]"}], "]"}]}], ";", "\n", "  ", 
        RowBox[{
         RowBox[{"y", "[", "t_", "]"}], " ", ":=", " ", 
         RowBox[{"Im", "[", 
          RowBox[{"z", "[", "t", "]"}], "]"}]}], ";", "\n", "  ", 
        RowBox[{"{", "\n", "    ", 
         RowBox[{
          RowBox[{"Graphics", "[", 
           RowBox[{"Table", "[", "\n", "      ", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"col", ",", " ", 
               RowBox[{"Opacity", "[", "0.6", "]"}], ",", " ", 
               RowBox[{"Arrowheads", "[", "0.020", "]"}], ",", "\n", 
               "       ", 
               RowBox[{"Arrow", "[", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"x", "[", "t", "]"}], ",", " ", 
                    RowBox[{"y", "[", "t", "]"}]}], "}"}], ",", "\n", 
                  "              ", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"x", "[", "t", "]"}], ",", " ", 
                    RowBox[{"y", "[", "t", "]"}]}], "}"}], " ", "+", "\n", 
                   "                ", 
                   RowBox[{"len", " ", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Cos", "[", 
                    RowBox[{
                    RowBox[{"\[Theta]", "[", "t", "]"}], " ", "+", " ", 
                    RowBox[{"Pi", "/", "2"}]}], "]"}], ",", " ", 
                    RowBox[{"Sin", "[", 
                    RowBox[{
                    RowBox[{"\[Theta]", "[", "t", "]"}], " ", "+", " ", 
                    RowBox[{"Pi", "/", "2"}]}], "]"}]}], "}"}]}]}]}], "}"}], 
                "]"}]}], "}"}], ",", "\n", "      ", 
             RowBox[{"{", 
              RowBox[{"t", ",", " ", "a", ",", " ", "b", ",", " ", 
               RowBox[{"l", "/", 
                RowBox[{"(", 
                 RowBox[{"n", " ", "-", " ", "1"}], ")"}]}]}], "}"}]}], "]"}],
            "]"}], ",", "\n", "    ", 
          RowBox[{"ParametricPlot", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"x", "[", "t", "]"}], ",", " ", 
              RowBox[{"y", "[", "t", "]"}]}], "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"t", ",", " ", "a", ",", " ", "b"}], "}"}], ",", "\n", 
            "      ", 
            RowBox[{"PlotStyle", " ", "->", " ", 
             RowBox[{"{", 
              RowBox[{"col", ",", " ", 
               RowBox[{"Opacity", "[", "0.99", "]"}], ",", " ", 
               RowBox[{"AbsoluteThickness", "[", "curveThickness", "]"}]}], 
              "}"}]}]}], "]"}], ",", "\n", "    ", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", 
            RowBox[{"cobalt", ",", " ", 
             RowBox[{"PointSize", "[", "Large", "]"}], ",", "\n", "      ", 
             RowBox[{"Point", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"x", "[", "a", "]"}], ",", " ", 
                  RowBox[{"y", "[", "a", "]"}]}], "}"}], ",", " ", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"x", "[", "b", "]"}], ",", " ", 
                  RowBox[{"y", "[", "b", "]"}]}], "}"}]}], "}"}], "]"}]}], 
            "}"}], "]"}]}], "\n", "  ", "}"}]}]}], "\n", "]"}]}], 
    ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.986902605763345*^9, 3.9869026313127413`*^9}, {
   3.987685550618363*^9, 3.987685566684349*^9}, {3.987687263861807*^9, 
   3.9876872657441187`*^9}, {3.987687462723711*^9, 3.98768746406669*^9}, {
   3.987687562585545*^9, 3.98768756528225*^9}, {3.9876875964505243`*^9, 
   3.9876876036804457`*^9}, {3.987687711011281*^9, 3.9876877133712263`*^9}, {
   3.9876878020362387`*^9, 3.987687804167983*^9}, {3.987687939967318*^9, 
   3.9876879415097437`*^9}, {3.987692337759851*^9, 3.987692339398149*^9}, {
   3.987692571348529*^9, 3.9876925757710743`*^9}, 3.987692663069811*^9, {
   3.987692708365738*^9, 3.987692711697484*^9}, {3.9876930212851763`*^9, 
   3.9876930446013403`*^9}, {3.98770344378963*^9, 3.987703444279196*^9}, 
   3.987851633948503*^9, {3.987851684742642*^9, 3.987851690616482*^9}, 
   3.987851725568465*^9, {3.987851794287182*^9, 3.987851796864581*^9}, {
   3.987862785253767*^9, 3.987862790083033*^9}, {3.987862892911117*^9, 
   3.987862894303496*^9}, {3.987863168599008*^9, 3.9878631708104153`*^9}, {
   3.987864722246193*^9, 3.9878647227583857`*^9}, {3.987938725335915*^9, 
   3.987938739744194*^9}, {3.987959670475501*^9, 3.987959673884655*^9}, {
   3.989430002630732*^9, 3.9894300202944183`*^9}},
 CellLabel->
  "In[482]:=",ExpressionUUID->"05a944fe-625e-49f2-a73f-b7ea8add8008"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plots of Prescribed End Geodesics in H", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.9776664034743834`*^9, 3.977666417099019*^9}, {
  3.977666447755006*^9, 
  3.977666453338523*^9}},ExpressionUUID->"1cb0c2c0-2d48-432e-ac76-\
83e5f6475156"],

Cell["\<\
We want to plot single and multiple geodesics from the base spinner to a \
spinner given by \[Theta]@z in RH. This solves the shooting problem in RH. \
\>", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.9775159865649014`*^9, 3.97751600410044*^9}, {
  3.987878309269474*^9, 3.987878335042329*^9}, {3.987938946684876*^9, 
  3.987938961418618*^9}},ExpressionUUID->"6da8ecb9-01fb-4bea-bf93-\
e01ceb3308c3"],

Cell["\<\
Let us produce first a function generating a Graphical object with a single \
geodesic: \
\>", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.977515950225853*^9, 
  3.9775159714110737`*^9}},ExpressionUUID->"5fce1bd1-4cfc-416f-933d-\
d73fccd529b8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"arrowDensityDefault", "=", "12"}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "number", " ", "of", " ", "arrows", " ", "per", " ", "unit", " ", "of", 
    " ", 
    RowBox[{"time", "/", "length"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**"}], "******)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"singlePlotHnew", "[", 
   RowBox[{"z_", ",", "\[Theta]Grand_", ",", " ", "color_", ",", "Mass_"}], 
   "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "\[Theta]Fun", ",", "zFun", ",", "l", ",", "\[Theta]", ",", "k", ",", 
      "numArrows", ",", " ", 
      RowBox[{"arrowDensity", "=", "arrowDensityDefault"}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"k", " ", "=", " ", 
      RowBox[{"Floor", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Pi]", "+", "\[Theta]Grand"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", "\[Pi]"}], ")"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Theta]", "=", 
      RowBox[{"\[Pi]", "+", "\[Theta]Grand", " ", "-", 
       RowBox[{"k", "*", "2", " ", "\[Pi]"}], " ", "-", "\[Pi]"}]}], ";", " ", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{" ", 
          RowBox[{"NOTE", ":", " ", 
           RowBox[{"\[Theta]", " ", "is", " ", 
            RowBox[{"in", "  ", "[", 
             RowBox[{
              RowBox[{"-", "\[Pi]"}], ",", " ", "\[Pi]"}]}]}]}], ")"}], ",", 
         " ", 
         RowBox[{"NOT", "  ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[Pi]"}], ",", " ", "\[Pi]"}]}]}]}], "]"}], ",", 
       " ", 
       RowBox[{
        RowBox[{"RE", "-", 
         RowBox[{"CHECK", " ", "TO", " ", "DO", " ", "sorry"}]}], ";", " ", 
        RowBox[{
        "also", " ", "kTest", " ", "has", " ", "minus", " ", "sign"}]}], ",", 
       " ", 
       RowBox[{"correctly", "!"}]}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{"debugFlag", ",", " ", 
       RowBox[{"Print", "[", 
        RowBox[{
        "\"\<********************************************************* \
\\n\>\"", ",", 
         "\"\<singlePlot calling minGeodesicSetup with \[Theta],k,z = \>\"", 
         ",", " ", 
         RowBox[{"{", 
          RowBox[{"\[Theta]", ",", "k", ",", "z"}], "}"}]}], "]"}]}], "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Theta]Fun", ",", "zFun", ",", "l"}], "}"}], " ", "=", " ", 
      RowBox[{"minGeodesicSetup", "[", 
       RowBox[{"\[Theta]", ",", "k", ",", "z", ",", "Mass"}], "]"}]}], ";", 
     RowBox[{"(*", " ", 
      RowBox[{"curvePlotInRH", "[", 
       RowBox[{"\[Theta]FunTest", ",", "zFunTest", ",", "lTest"}], "]"}], 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{"numArrows", "=", 
      RowBox[{"Ceiling", "[", 
       RowBox[{"arrowDensity", "*", "l"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"curvePlotInRHnew", "[", 
      RowBox[{
      "\[Theta]Fun", ",", "zFun", ",", "0", ",", "l", ",", " ", "numArrows", 
       ",", "color"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.977427619190669*^9, 3.977427802251359*^9}, {
   3.977435964751828*^9, 3.977435965549779*^9}, {3.977526119150264*^9, 
   3.977526186890482*^9}, {3.978181686394615*^9, 3.978181816828558*^9}, 
   3.978183207449066*^9, {3.9784488448937387`*^9, 3.978448856641724*^9}, {
   3.978449087052992*^9, 3.978449125024493*^9}, {3.97844960074666*^9, 
   3.978449649071704*^9}, {3.987608914041497*^9, 3.987608920812531*^9}, {
   3.9876089802519703`*^9, 3.9876089841595488`*^9}, {3.987609124279942*^9, 
   3.9876091418200293`*^9}, {3.987609196668548*^9, 3.987609197253078*^9}, {
   3.987685806486116*^9, 3.987685832209342*^9}, {3.987686271402631*^9, 
   3.98768628496235*^9}, {3.987686768983514*^9, 3.9876867708752327`*^9}, {
   3.9878629691921167`*^9, 3.9878631048619957`*^9}, {3.987864170423134*^9, 
   3.987864230404015*^9}, {3.987959700240665*^9, 3.987959700971384*^9}, {
   3.9879680019380293`*^9, 3.9879680410259*^9}, {3.989430160679607*^9, 
   3.989430307034748*^9}},
 CellLabel->
  "In[486]:=",ExpressionUUID->"40ec2667-78b1-4754-baa3-d38209aab1c5"],

Cell[CellGroupData[{

Cell["Test: Batch Plotting in H (to many \[Theta]@z)", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.977515911239354*^9, 3.9775159184013157`*^9}, {
  3.977666309247407*^9, 3.9776663315870523`*^9}, {3.987691166447575*^9, 
  3.987691169964287*^9}, {3.98807070367708*^9, 
  3.988070719442977*^9}},ExpressionUUID->"fcce6db6-e09a-459f-8900-\
3692720b1372"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"xMin", "=", 
    RowBox[{"-", "1.3"}]}], ";", " ", 
   RowBox[{"xMax", "=", "0.5"}], ";", " ", 
   RowBox[{"yMax", " ", "=", " ", "1.9"}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"plot", " ", "range"}], " ", "*)"}], " "}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{
   RowBox[{"curveColor", "=", "pureRed"}], ";"}], " ", "\[IndentingNewLine]", 
  
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"debugFlag", "=", "True"}], ";", " ", "\[IndentingNewLine]", 
    RowBox[{"richOutputFlag", "=", "True"}], ";"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hBackground", "[", 
   RowBox[{"xMin", ",", " ", "xMax", ",", " ", "yMax"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Clear", "[", "zTest", "]"}], ";", 
   RowBox[{"zTest", " ", "=", " ", 
    RowBox[{"\[ImaginaryI]", " ", "-", "1"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Theta]GrandList", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "0.8"}], "*", "\[Pi]"}], ",", 
      RowBox[{
       RowBox[{"-", "0.2"}], "*", "\[Pi]"}], ",", 
      RowBox[{"0.2", "*", "\[Pi]"}], ",", 
      RowBox[{"0.8", "*", "\[Pi]"}], ",", 
      RowBox[{"2", "*", "\[Pi]"}], ",", 
      RowBox[{"3", "*", "\[Pi]"}], ",", 
      RowBox[{"5", "*", "\[Pi]"}]}], "}"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "batch", " ", "of", " ", "\[Theta]", " ", "to", " ", "be", " ", "used", 
    " ", "with", " ", "the", " ", "same", " ", "zTest"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"curveGrListH", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"singlePlotHnew", "[", 
       RowBox[{"zTest", ",", "#", ",", " ", "curveColor", ",", "MassTest"}], 
       "]"}], " ", "&"}], " ", "/@", " ", "\[Theta]GrandList"}]}], ";", " ", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"Sequence", "@@", "curveGrListH"}], ",", 
     RowBox[{"Sequence", "@@", 
      RowBox[{"hBackground", "[", 
       RowBox[{"xMin", ",", " ", "xMax", ",", " ", "yMax"}], "]"}]}]}], 
    "]"}]}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Show", "[", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"singlePlot", "[", 
        RowBox[{"zTest", ",", "#"}], "]"}], " ", "&"}], " ", "/@", " ", 
      "\[Theta]GrandList"}], ",", "\[IndentingNewLine]", 
     "gspHplotOptionsAuto"}], "]"}], " ", "*)"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBWIQbROg8P751reOMzoV/4LoLPuTMS+A9LO9h+JBtJv+
whQQ/S++LQtEc5R3FYPoU8YTS0B0g3dQBYi2mZsKpj98z/0HoveuXAmmq5iu
W7wE0icKPS1BtO5iHRcQvWVKBZhO8zb5/gpIW61e8RdE/5vGw/YaSHe8quQA
0SKH4vlB9OppegIgWjmK0wdEb5gXDqYFP/xpA9HupZwdIJrjk9BEEG2Q2Q+m
BcTXzADR7+fwzgTR0xacOA6iJ3lcA9Ni80tZ3wBp3t6zYHr+Wu/NuduA+uKv
gmm+Z8e+gOitW6f8ANET5ubfWACkG5eE3wTRMVF3RTO3A919vkMcRAMAr1nG
ng==
  "],
 CellLabel->
  "In[488]:=",ExpressionUUID->"eccb515f-170f-45bf-a05d-904fc911086d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"xMin", "=", 
    RowBox[{"-", "2.3"}]}], ";", " ", 
   RowBox[{"xMax", "=", "1.5"}], ";", " ", 
   RowBox[{"yMax", " ", "=", " ", "2.9"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"curveColor", "=", "pureRed"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hBackground", "[", 
   RowBox[{"xMin", ",", " ", "xMax", ",", " ", "yMax"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Clear", "[", "zTest", "]"}], ";", 
   RowBox[{"zTest", " ", "=", " ", 
    RowBox[{"\[ImaginaryI]", " ", "-", "1"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Theta]GrandList", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "10"}], "*", "\[Pi]"}], ",", 
      RowBox[{
       RowBox[{"-", "3"}], "*", "\[Pi]"}], ",", 
      RowBox[{
       RowBox[{"-", "0.75"}], "*", "\[Pi]"}], ",", 
      RowBox[{
       RowBox[{"-", "0.25"}], "*", "\[Pi]"}], ",", 
      RowBox[{"0.01", "*", "\[Pi]"}], ",", 
      RowBox[{"0.25", "*", "\[Pi]"}], ",", 
      RowBox[{"0.75", "*", "\[Pi]"}], ",", 
      RowBox[{"3", "*", "\[Pi]"}], ",", 
      RowBox[{"10", "*", "\[Pi]"}]}], "}"}]}], ";", 
   RowBox[{"curveGrListH", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"singlePlotHnew", "[", 
       RowBox[{"zTest", ",", "#", ",", " ", "curveColor", ",", "MassTest"}], 
       "]"}], " ", "&"}], " ", "/@", " ", "\[Theta]GrandList"}]}], ";", " ", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"Sequence", "@@", "curveGrListH"}], ",", 
     RowBox[{"Sequence", "@@", 
      RowBox[{"hBackground", "[", 
       RowBox[{"xMin", ",", " ", "xMax", ",", " ", "yMax"}], "]"}]}]}], 
    "]"}]}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Show", "[", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"singlePlot", "[", 
        RowBox[{"zTest", ",", "#"}], "]"}], " ", "&"}], " ", "/@", " ", 
      "\[Theta]GrandList"}], ",", "\[IndentingNewLine]", 
     "gspHplotOptionsAuto"}], "]"}], " ", "*)"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.987685241009794*^9, 3.987685353048046*^9}, {
   3.987686118288991*^9, 3.987686142085681*^9}, {3.9876861810370207`*^9, 
   3.987686228199218*^9}, {3.98768630032703*^9, 3.987686308537572*^9}, {
   3.9876863385717163`*^9, 3.9876863391754436`*^9}, {3.987687411436516*^9, 
   3.98768741330197*^9}, {3.9876878787190523`*^9, 3.9876878822951393`*^9}, {
   3.987687969394919*^9, 3.987687971768152*^9}, {3.987691449634204*^9, 
   3.9876915012709017`*^9}, {3.9876915683934317`*^9, 
   3.9876915878098793`*^9}, {3.987691642992441*^9, 3.987691649455892*^9}, {
   3.987692128292253*^9, 3.987692130738121*^9}, {3.987692599904305*^9, 
   3.987692608295566*^9}, {3.987692680592045*^9, 3.9876926844815903`*^9}, {
   3.9876927413778152`*^9, 3.987692744425407*^9}, {3.987693118269603*^9, 
   3.9876931186963587`*^9}, {3.9876936116756697`*^9, 3.987693614423468*^9}, {
   3.9878470616964417`*^9, 3.987847073836495*^9}, {3.987847463443696*^9, 
   3.987847468117361*^9}, {3.987847523000023*^9, 3.987847693744915*^9}, {
   3.988063955158955*^9, 3.988063963539824*^9}, 3.988070760808923*^9},
 CellLabel->
  "In[494]:=",ExpressionUUID->"4cffe156-d529-47fa-8699-d3738be380f6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["NEW Extra: Plots of Prescribed End and Twist Geodesics in H", \
"Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.9776664034743834`*^9, 3.977666417099019*^9}, {
  3.977666447755006*^9, 3.977666453338523*^9}, {3.987851333002502*^9, 
  3.9878513473805313`*^9}, {3.987851761816197*^9, 3.987851762480036*^9}, {
  3.987851992854136*^9, 
  3.9878519938972273`*^9}},ExpressionUUID->"9f370451-7ac6-4e8f-bc63-\
1c1b75dc8cac"],

Cell["\<\
We also produce geodesics prescribed by the end base location z and invariant \
twist \[Xi] >0. (Not  z,\[Theta] as done before.)\
\>", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.9878514170074673`*^9, 3.987851483068931*^9}, {
   3.988057259837356*^9, 3.988057260526225*^9}, 
   3.989430356914474*^9},ExpressionUUID->"de4e6115-622e-4bf7-8f54-\
b3456ec97671"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"arrowDensityDefault", "=", "12"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**"}], "******)"}], 
  RowBox[{
   RowBox[{"singlePlotToEndTwistInH", "[", 
    RowBox[{"z_", ",", "\[Xi]_", ",", " ", "color_", ",", "Mass_"}], "]"}], ":=",
    " ", 
   RowBox[{"(*", " ", 
    RowBox[{"\[Xi]", ">", 
     RowBox[{"0", " ", "assumed"}]}], " ", "*)"}], 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "\[Theta]Fun", ",", "zFun", ",", "l", ",", "\[Theta]", ",", "numArrows",
        ",", " ", 
       RowBox[{"arrowDensity", "=", "arrowDensityDefault"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Theta]Fun", ",", "zFun", ",", "l"}], "}"}], " ", "=", " ", 
       
       RowBox[{"minGeodesicToEndTwistSetup", "[", 
        RowBox[{"z", ",", "\[Xi]", ",", "Mass"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"numArrows", "=", 
       RowBox[{"Ceiling", "[", 
        RowBox[{"arrowDensity", "*", "l"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"curvePlotInRHnew", "[", 
       RowBox[{
       "\[Theta]Fun", ",", "zFun", ",", "0", ",", "l", ",", "numArrows", ",", 
        " ", "color"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}]}]}], "Input",\

 InitializationCell->True,
 CellChangeTimes->{{3.977427619190669*^9, 3.977427802251359*^9}, {
   3.977435964751828*^9, 3.977435965549779*^9}, {3.977526119150264*^9, 
   3.977526186890482*^9}, {3.978181686394615*^9, 3.978181816828558*^9}, 
   3.978183207449066*^9, {3.9784488448937387`*^9, 3.978448856641724*^9}, {
   3.978449087052992*^9, 3.978449125024493*^9}, {3.97844960074666*^9, 
   3.978449649071704*^9}, {3.987608914041497*^9, 3.987608920812531*^9}, {
   3.9876089802519703`*^9, 3.9876089841595488`*^9}, {3.987609124279942*^9, 
   3.9876091418200293`*^9}, {3.987609196668548*^9, 3.987609197253078*^9}, {
   3.987685806486116*^9, 3.987685832209342*^9}, {3.987686271402631*^9, 
   3.98768628496235*^9}, {3.987686768983514*^9, 3.9876867708752327`*^9}, {
   3.9878503285455303`*^9, 3.987850442944049*^9}, {3.987850489573979*^9, 
   3.987850554893559*^9}, {3.987863305419332*^9, 3.9878633777583942`*^9}, {
   3.988057265405178*^9, 3.988057276293041*^9}, {3.9894303918775053`*^9, 
   3.989430410050947*^9}},
 CellLabel->
  "In[499]:=",ExpressionUUID->"64f9969c-60fb-4754-af46-8429bba692dd"],

Cell[CellGroupData[{

Cell["Test: Batch Plotting in H[STOP 17 May 7 PM]", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.977515911239354*^9, 3.9775159184013157`*^9}, {
  3.977666309247407*^9, 3.9776663315870523`*^9}, {3.987691166447575*^9, 
  3.987691169964287*^9}, {3.9880546598684187`*^9, 
  3.988054670719069*^9}},ExpressionUUID->"83425f96-4a83-40fa-a0cc-\
017dcbe88f2f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"xMin", "=", 
    RowBox[{"-", "1.9"}]}], ";", " ", 
   RowBox[{"xMax", "=", "1.1"}], ";", " ", 
   RowBox[{"yMax", " ", "=", " ", "2.9"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"curveColor", "=", "pureRed"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hBackground", "[", 
   RowBox[{"xMin", ",", " ", "xMax", ",", " ", "yMax"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Clear", "[", "zTest", "]"}], ";", 
   RowBox[{"zTest", " ", "=", " ", 
    RowBox[{"\[ImaginaryI]", " ", "-", "1"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Xi]GrandList", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.001", "*", "\[Pi]"}], ",", 
     RowBox[{"0.75", "*", "\[Pi]"}], ",", 
     RowBox[{"3", "*", "\[Pi]"}], ",", 
     RowBox[{"10", "*", "\[Pi]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"curveGrListH", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"singlePlotToEndTwistInH", "[", 
      RowBox[{"zTest", ",", "#", ",", " ", "curveColor", ",", "MassTest"}], 
      "]"}], " ", "&"}], " ", "/@", " ", "\[Xi]GrandList"}]}], ";", " ", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Sequence", "@@", "curveGrListH"}], ",", 
    RowBox[{"Sequence", "@@", 
     RowBox[{"hBackground", "[", 
      RowBox[{"xMin", ",", " ", "xMax", ",", " ", "yMax"}], "]"}]}]}], "]"}], 
  " "}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.987850599047164*^9, 3.987850622539857*^9}, {
   3.987850669198225*^9, 3.987850671437963*^9}, {3.98785093515878*^9, 
   3.9878509355879583`*^9}, {3.987851527458527*^9, 3.987851575318411*^9}, 
   3.987851769922832*^9, {3.987851819259556*^9, 3.987851847660639*^9}, {
   3.987852148479721*^9, 3.987852164533742*^9}, {3.987860501874308*^9, 
   3.9878605306976433`*^9}, 3.988057201629035*^9},
 CellLabel->
  "In[501]:=",ExpressionUUID->"7abc5170-3390-4b1e-b3f7-c3434b525667"],

Cell[TextData[StyleBox["FIGURE: endTwistGeodesicsH.pdf",
 FontSlant->"Italic"]], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.987851916381703*^9, 
  3.987851935514204*^9}},ExpressionUUID->"c56f4715-956d-49c4-a999-\
200d5cb47dec"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Main Plots: Prescribed End Geodesics (in RD) ", "Section",
 InitializationCell->True,
 CellChangeTimes->{{3.977527219571402*^9, 3.977527223216281*^9}, {
  3.977527912657256*^9, 3.9775279244629498`*^9}, {3.977700044538966*^9, 
  3.977700053732299*^9}},ExpressionUUID->"d10ad118-d67e-4d59-b317-\
9b06ecae83c8"],

Cell["\<\
We repeat we repeat (or rather transplant) what we did above in H to the \
context of D.\
\>", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.9878783695262938`*^9, 
  3.987878414104308*^9}},ExpressionUUID->"c717a3c8-3a40-48fe-9de9-\
2f9ca720eb3d"],

Cell[CellGroupData[{

Cell["Disk D \[LongDash] background, boundary, display options", "Subsection",
 InitializationCell->
  True,ExpressionUUID->"68ba5dc1-b8e1-441c-817e-52e0a2bcd163"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"diskBg", "   ", "=", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"lightPink", ",", " ", 
      RowBox[{"Opacity", "[", "0.1", "]"}], ",", " ", 
      RowBox[{"Disk", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "0"}], "}"}], ",", " ", "1"}], "]"}]}], "}"}],
     "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"diskBdry", " ", "=", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Black", ",", " ", 
      RowBox[{"Opacity", "[", "0.4", "]"}], ",", " ", 
      RowBox[{"Circle", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "0"}], "}"}], ",", " ", "1"}], "]"}]}], "}"}],
     "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"diskDot", "  ", "=", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Black", ",", " ", 
      RowBox[{"PointSize", "[", "Large", "]"}], ",", " ", 
      RowBox[{"Point", "[", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0"}], "}"}], "]"}]}], "}"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"diskOpts", " ", "=", " ", 
   RowBox[{"{", "\n", "  ", 
    RowBox[{
     RowBox[{"PlotRange", " ", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1.15"}], ",", " ", "1.15"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1.15"}], ",", " ", "1.15"}], "}"}]}], "}"}]}], ",", 
     "\n", "  ", 
     RowBox[{"AspectRatio", " ", "->", " ", "1"}], ",", "\n", "  ", 
     RowBox[{"Axes", " ", "->", " ", "True"}], ",", "\n", "  ", 
     RowBox[{"AxesOrigin", " ", "->", " ", 
      RowBox[{"{", 
       RowBox[{"0", ",", " ", "0"}], "}"}]}], ",", "\n", "  ", 
     RowBox[{"Ticks", " ", "->", " ", "None"}], ",", "\n", "  ", 
     RowBox[{"AxesLabel", " ", "->", " ", 
      RowBox[{"{", 
       RowBox[{"\"\<x\>\"", ",", " ", "\"\<y\>\""}], "}"}]}], ",", "\n", "  ", 
     RowBox[{"ImageSize", " ", "->", " ", "420"}]}], "\n", "}"}]}], 
  ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9876921832667923`*^9, 3.987692183306815*^9}, {
  3.987692786753572*^9, 3.987692786851223*^9}},
 CellLabel->
  "In[507]:=",ExpressionUUID->"4dbebdad-ccf2-4816-9c2a-be6a59b13be3"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Aux: Function Plotting any curve in RD (as a moving pointer )\
\>", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.977666154909223*^9, 3.977666163182097*^9}, {
  3.977666432001801*^9, 3.9776664400538797`*^9}, {3.987685712010296*^9, 
  3.987685713395643*^9}, {3.987688312379437*^9, 3.987688313335636*^9}, {
  3.989430660579955*^9, 
  3.989430661215845*^9}},ExpressionUUID->"53156155-c9e8-4513-9663-\
92e2864f15cc"],

Cell["\<\
We want also plots in D so we tweak the function curvePlotInRH[...] defined \
above by adding the H to D Mobius transformation,  and we polish the visual \
presentation a bit\
\>", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.977527309470313*^9, 3.977527348984432*^9}, {
  3.97769984388946*^9, 3.9776998703413754`*^9}, {3.989430569755818*^9, 
  3.989430570937146*^9}},ExpressionUUID->"7189d759-3f67-4e27-a8c9-\
fcf7229265a6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"numArrows", "   ", "=", " ", "30"}], ";", " ", 
    RowBox[{"LEGACY", " ", "KILL"}]}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"lengthArrow", " ", "=", " ", "0.070"}], ";"}], "  ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lengthArrow", " ", "=", " ", "0.066"}], ";"}], "  ", 
   RowBox[{"(*", " ", 
    RowBox[{"shorter", " ", "arrow", " ", 
     RowBox[{"(", 
      RowBox[{"disk", " ", "has", " ", "radius", " ", "1"}], ")"}]}], " ", 
    "*)"}], "\n", 
   RowBox[{
    RowBox[{"arrowHeadSize", "=", "0.015"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"curveThickness", "=", "1.2"}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**", "**"}], "*****)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"curvePlotInRDnew", "[", 
      RowBox[{
      "\[Theta]_", ",", " ", "z_", ",", " ", "a_", ",", " ", "b_", ",", " ", 
       RowBox[{"numArrows_", ":", "30"}], ",", " ", "col_"}], "]"}], " ", ":=",
      " ", 
     RowBox[{"Module", "[", "\n", "  ", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"zD", ",", " ", "\[Phi]", ",", " ", "x", ",", " ", "y", ",", 
         RowBox[{"n", "=", "numArrows"}], ",", "  ", 
         RowBox[{"len", " ", "=", " ", "lengthArrow"}], ",", " ", 
         RowBox[{"l", " ", "=", " ", 
          RowBox[{"Abs", "[", 
           RowBox[{"b", " ", "-", " ", "a"}], "]"}]}]}], "}"}], ",", "\n", 
       "  ", 
       RowBox[{
        RowBox[{
         RowBox[{"zD", "[", "t_", "]"}], " ", ":=", " ", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"I", " ", "-", " ", 
             RowBox[{"z", "[", "t", "]"}]}], ")"}]}], "/", 
          RowBox[{"(", 
           RowBox[{"I", " ", "+", " ", 
            RowBox[{"z", "[", "t", "]"}]}], ")"}]}]}], ";", " ", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{"FLIPPED", " ", "so", " ", "added"}], " ", "-"}], " ", 
         "*)"}], "\n", "  ", 
        RowBox[{
         RowBox[{"\[Phi]", "[", "t_", "]"}], " ", ":=", " ", 
         RowBox[{
          RowBox[{"\[Theta]", "[", "t", "]"}], " ", "-", " ", 
          RowBox[{"2", " ", 
           RowBox[{"Arg", "[", 
            RowBox[{"I", " ", "+", " ", 
             RowBox[{"z", "[", "t", "]"}]}], "]"}]}], " ", "+", " ", 
          "\[Pi]"}]}], ";", 
        RowBox[{"(*", " ", 
         RowBox[{"FLIPPED", " ", "so", " ", "\[Pi]"}], " ", "*)"}], "\n", 
        "  ", 
        RowBox[{
         RowBox[{"x", "[", "t_", "]"}], " ", ":=", " ", 
         RowBox[{"Re", "[", 
          RowBox[{"zD", "[", "t", "]"}], "]"}]}], ";", "\n", "  ", 
        RowBox[{
         RowBox[{"y", "[", "t_", "]"}], " ", ":=", " ", 
         RowBox[{"Im", "[", 
          RowBox[{"zD", "[", "t", "]"}], "]"}]}], ";", "\n", "  ", 
        RowBox[{"{", "\n", "    ", 
         RowBox[{
          RowBox[{"Graphics", "[", 
           RowBox[{"Table", "[", "\n", "      ", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"col", ",", " ", 
               RowBox[{"Opacity", "[", "0.6", "]"}], ",", " ", 
               RowBox[{"Arrowheads", "[", "arrowHeadSize", "]"}], ",", "\n", 
               "       ", 
               RowBox[{"Arrow", "[", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"x", "[", "t", "]"}], ",", " ", 
                    RowBox[{"y", "[", "t", "]"}]}], "}"}], ",", "\n", 
                  "              ", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"x", "[", "t", "]"}], ",", " ", 
                    RowBox[{"y", "[", "t", "]"}]}], "}"}], " ", "+", "\n", 
                   "                ", 
                   RowBox[{"len", " ", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Cos", "[", 
                    RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], ",", " ", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"\[Phi]", "[", "t", "]"}], "]"}]}], "}"}]}]}]}], 
                 "}"}], "]"}]}], "}"}], ",", "\n", "      ", 
             RowBox[{"{", 
              RowBox[{"t", ",", " ", "a", ",", " ", "b", ",", " ", 
               RowBox[{"l", "/", 
                RowBox[{"(", 
                 RowBox[{"n", " ", "-", " ", "1"}], ")"}]}]}], "}"}]}], "]"}],
            "]"}], ",", "\n", "    ", 
          RowBox[{"ParametricPlot", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"x", "[", "t", "]"}], ",", " ", 
              RowBox[{"y", "[", "t", "]"}]}], "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"t", ",", " ", "a", ",", " ", "b"}], "}"}], ",", "\n", 
            "      ", 
            RowBox[{"PlotStyle", " ", "->", " ", 
             RowBox[{"{", 
              RowBox[{"col", ",", " ", 
               RowBox[{"Opacity", "[", "0.75", "]"}], ",", " ", 
               RowBox[{"AbsoluteThickness", "[", "curveThickness", "]"}]}], 
              "}"}]}]}], "]"}], ",", "\n", 
          RowBox[{"(*", "    ", 
           RowBox[{"Graphics", "[", 
            RowBox[{"{", 
             RowBox[{"col", ",", " ", 
              RowBox[{"PointSize", "[", "Medium", "]"}], ",", "\n", "      ", 
              
              RowBox[{"Point", "[", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"x", "[", "a", "]"}], ",", " ", 
                   RowBox[{"y", "[", "a", "]"}]}], "}"}], ",", " ", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"x", "[", "b", "]"}], ",", " ", 
                   RowBox[{"y", "[", "b", "]"}]}], "}"}]}], "}"}], "]"}]}], 
             "}"}], "]"}], " ", "*)"}], "\[IndentingNewLine]", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", 
            RowBox[{"Black", ",", " ", 
             RowBox[{"PointSize", "[", "Large", "]"}], ",", 
             RowBox[{"Point", "[", 
              RowBox[{"{", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"x", "[", "a", "]"}], ",", " ", 
                 RowBox[{"y", "[", "a", "]"}]}], "}"}], "}"}], "]"}]}], "}"}],
            "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", 
            RowBox[{"electricBlue", ",", " ", 
             RowBox[{"PointSize", "[", "Large", "]"}], ",", 
             RowBox[{"Point", "[", 
              RowBox[{"{", " ", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"x", "[", "b", "]"}], ",", " ", 
                 RowBox[{"y", "[", "b", "]"}]}], "}"}], "}"}], "]"}]}], "}"}],
            "]"}]}], "\n", "  ", "}"}]}]}], "\n", "]"}]}], ";"}]}]}]], "Input",\

 InitializationCell->True,
 CellChangeTimes->{{3.986902443801578*^9, 3.986902446863394*^9}, {
   3.986902653138619*^9, 3.986902654455015*^9}, {3.986904208747632*^9, 
   3.9869042551948147`*^9}, {3.9869055209496107`*^9, 3.986905535961452*^9}, {
   3.986906133648797*^9, 3.986906163314248*^9}, 3.986906350410343*^9, {
   3.986906721810027*^9, 3.98690672961446*^9}, {3.987687283812018*^9, 
   3.987687286526105*^9}, {3.987687334912565*^9, 3.987687336695332*^9}, {
   3.9876923587835207`*^9, 3.987692391059486*^9}, {3.9876928544593697`*^9, 
   3.987692891331057*^9}, {3.98769313387706*^9, 3.9876931622336187`*^9}, {
   3.987693205300453*^9, 3.987693207004249*^9}, {3.987702819017305*^9, 
   3.987702819079179*^9}, {3.98770287792449*^9, 3.987702913859378*^9}, {
   3.987702967190682*^9, 3.987702998058866*^9}, {3.987847297159155*^9, 
   3.98784729722808*^9}, {3.98785210549293*^9, 3.98785211096754*^9}, {
   3.98785224380606*^9, 3.987852246853264*^9}, {3.987863712918244*^9, 
   3.987863726799549*^9}, {3.9878637663424377`*^9, 3.987863773096813*^9}, {
   3.9878638561298113`*^9, 3.9878638569535847`*^9}, {3.9878647453358727`*^9, 
   3.9878647457250433`*^9}, {3.988063079086981*^9, 3.988063132285472*^9}, {
   3.9894306223682747`*^9, 3.98943069953062*^9}, 3.989430743300482*^9, {
   3.989430808842856*^9, 3.989430894768713*^9}},
 CellLabel->
  "In[511]:=",ExpressionUUID->"8e3b6154-75fa-419a-a3b3-7efa1df0f709"]
}, Open  ]],

Cell[CellGroupData[{

Cell["NEW: Plots of Prescribed End Geodesics in D", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.9776664034743834`*^9, 3.977666417099019*^9}, {
  3.977666447755006*^9, 3.977666453338523*^9}, {3.987688111572493*^9, 
  3.987688117670973*^9}, {3.9876882001991587`*^9, 3.987688201029167*^9}, {
  3.987688357914043*^9, 3.987688362698544*^9}, {3.987688544472327*^9, 
  3.9876885468692827`*^9}, {3.987714228177095*^9, 
  3.987714229103788*^9}},ExpressionUUID->"29375ef5-5756-4fda-9350-\
1e5b0e5d5f81"],

Cell["\<\
Note that the prescribed end is still described in terms of RH. (It will be \
plotted in RD.)\
\>", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.987878436202523*^9, 
  3.987878459757538*^9}},ExpressionUUID->"53d83aed-d2ba-415d-bc35-\
7363db488c02"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"arrowDensityDefault", "=", "12"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**"}], "******)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"singlePlotInDnew", "[", 
    RowBox[{"z_", ",", "\[Theta]Grand_", ",", "col_", ",", "Mass_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "\[Theta]Fun", ",", "zFun", ",", "l", ",", "\[Theta]", ",", "k", ",", 
       "numArrows", ",", " ", 
       RowBox[{"arrowDensity", "=", "12"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"k", " ", "=", " ", 
       RowBox[{"Floor", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Pi]", "+", "\[Theta]Grand"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", "\[Pi]"}], ")"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"\[Theta]", "=", 
       RowBox[{"\[Pi]", "+", "\[Theta]Grand", " ", "-", 
        RowBox[{"k", "*", "2", " ", "\[Pi]"}], " ", "-", "\[Pi]"}]}], ";", 
      " ", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{" ", 
           RowBox[{"NOTE", ":", " ", 
            RowBox[{"\[Theta]", " ", "is", " ", 
             RowBox[{"in", "  ", "[", 
              RowBox[{
               RowBox[{"-", "\[Pi]"}], ",", " ", "\[Pi]"}]}]}]}], ")"}], ",", 
          " ", 
          RowBox[{"NOT", "  ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "\[Pi]"}], ",", " ", "\[Pi]"}]}]}]}], "]"}], ",", 
        " ", "sorry"}], "  ", "*)"}], 
      RowBox[{"If", "[", 
       RowBox[{"debugFlag", ",", " ", 
        RowBox[{"Print", "[", 
         RowBox[{
         "\"\<********************************************************* \\n\>\
\"", ",", "\"\<singlePlotInD executed on z,\[Theta] =\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"z", ",", "\[Theta]Grand"}], "}"}], ",", " ", 
          "\"\<calling minGeodesicSetup with \[Theta],k,z = \>\"", ",", " ", 
          RowBox[{"{", 
           RowBox[{"\[Theta]", ",", "k", ",", "z"}], "}"}]}], "]"}]}], "]"}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Theta]Fun", ",", "zFun", ",", "l"}], "}"}], " ", "=", " ", 
       
       RowBox[{"minGeodesicSetup", "[", 
        RowBox[{"\[Theta]", ",", "k", ",", "z", ",", "Mass"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"numArrows", "=", 
       RowBox[{"Ceiling", "[", 
        RowBox[{"arrowDensity", "*", "l"}], "]"}]}], ";", 
      RowBox[{"curvePlotInRDnew", "[", 
       RowBox[{
       "\[Theta]Fun", ",", "zFun", ",", "0", ",", "l", ",", "numArrows", ",", 
        " ", "col"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.977527151681292*^9, 3.977527165517726*^9}, {
  3.978181934541923*^9, 3.9781819471337147`*^9}, {3.978182042698564*^9, 
  3.978182087179618*^9}, {3.9781831557952557`*^9, 3.978183175793323*^9}, {
  3.987608540935364*^9, 3.987608541777164*^9}, {3.987678963645953*^9, 
  3.987678967863193*^9}, {3.987688551599971*^9, 3.987688562044735*^9}, {
  3.987688976258849*^9, 3.987688993726358*^9}, {3.987863442734255*^9, 
  3.98786354921037*^9}, {3.987863652331874*^9, 3.987863653218399*^9}, {
  3.9878637995670033`*^9, 3.9878638009186573`*^9}, {3.9894309021690474`*^9, 
  3.98943092175906*^9}},
 CellLabel->
  "In[516]:=",ExpressionUUID->"45038d51-78e3-4c80-b448-0dc2e5cd27a3"],

Cell[CellGroupData[{

Cell["Test Batch Polotting in D:", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.9876883445561028`*^9, 3.987688345775505*^9}, {
  3.987691197983797*^9, 
  3.9876912073991947`*^9}},ExpressionUUID->"623b1b04-f065-4733-918e-\
dc696fc1ed87"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Theta]GrandList", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "10"}], "*", "\[Pi]"}], ",", 
      RowBox[{
       RowBox[{"-", "3"}], "*", "\[Pi]"}], ",", 
      RowBox[{
       RowBox[{"-", "1.0"}], "*", "\[Pi]"}], ",", 
      RowBox[{"0.001", "*", "\[Pi]"}], ",", 
      RowBox[{"1.0", "*", "\[Pi]"}], ",", 
      RowBox[{"3", "*", "\[Pi]"}], ",", 
      RowBox[{"10", "*", "\[Pi]"}]}], "}"}]}], ";", 
   RowBox[{"curveGrListD", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"singlePlotInDnew", "[", 
       RowBox[{"zTest", ",", "#", ",", " ", "pureRed", ",", "MassTest"}], 
       "]"}], " ", "&"}], " ", "/@", " ", "\[Theta]GrandList"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Show", "[", 
    RowBox[{"diskBg", ",", "diskBdry", ",", 
     RowBox[{"Sequence", "@@", "curveGrListD"}], ",", "diskDot", ",", 
     RowBox[{"Sequence", "@@", "diskOpts"}]}], "]"}], " ", "*)"}], 
  RowBox[{"Show", "[", 
   RowBox[{"diskBg", ",", "diskBdry", ",", 
    RowBox[{"Sequence", "@@", "curveGrListD"}], ",", "diskDot", ",", 
    RowBox[{"Sequence", "@@", "diskOpts"}]}], "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.977527176187063*^9, 3.977527176779846*^9}, {
   3.977527371644895*^9, 3.9775273814403763`*^9}, 3.977527608856225*^9, {
   3.977527993268231*^9, 3.977528016872504*^9}, {3.977528113477648*^9, 
   3.977528176463358*^9}, {3.9876885922934504`*^9, 3.987688592578179*^9}, {
   3.987688728632229*^9, 3.987688875233947*^9}, {3.987688913755567*^9, 
   3.987688933972131*^9}, 3.987689017929743*^9, {3.987690984596757*^9, 
   3.987690986734386*^9}, {3.987692204235756*^9, 3.987692253081517*^9}, {
   3.9876928321004553`*^9, 3.9876928423318253`*^9}, {3.987693175904714*^9, 
   3.9876931773376827`*^9}, {3.987693643258572*^9, 3.9876936468474092`*^9}, {
   3.987847186682423*^9, 3.987847191493033*^9}, {3.987847250913875*^9, 
   3.98784725472742*^9}, {3.987847330383979*^9, 3.9878474309558992`*^9}, 
   3.9878477193419847`*^9, {3.987847763622261*^9, 3.9878478407893877`*^9}, 
   3.989430937439869*^9},
 CellLabel->
  "In[518]:=",ExpressionUUID->"cc379a29-36df-4eea-8df0-535672af5ef6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Extra: Plots of Prescribed End and Twist Geodesics in D", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.9776664034743834`*^9, 3.977666417099019*^9}, {
  3.977666447755006*^9, 3.977666453338523*^9}, {3.987688111572493*^9, 
  3.987688117670973*^9}, {3.9876882001991587`*^9, 3.987688201029167*^9}, {
  3.987688357914043*^9, 3.987688362698544*^9}, {3.987688544472327*^9, 
  3.9876885468692827`*^9}, {3.987714228177095*^9, 3.987714229103788*^9}, {
  3.9878510520999126`*^9, 3.9878510700268183`*^9}, {3.987852118751017*^9, 
  3.987852119240736*^9}, {3.9894309524339447`*^9, 
  3.989430953118392*^9}},ExpressionUUID->"9eeaff19-1c51-496c-84f8-\
cd10669715c0"],

Cell["Still paralleling what we did in H. ", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.98943096703935*^9, 
  3.989430980488948*^9}},ExpressionUUID->"be590be1-4bd0-4080-8161-\
84fe89c20c54"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"singlePlotToEndTwistInD", "[", 
    RowBox[{"z_", ",", "\[Xi]_", ",", 
     RowBox[{"arrowDensity_", ":", "12"}], ",", "  ", "color_", ",", 
     "Mass_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "\[Theta]Fun", ",", "zFun", ",", "l", ",", "\[Theta]", ",", 
       "numArrows"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Theta]Fun", ",", "zFun", ",", "l"}], "}"}], " ", "=", " ", 
       
       RowBox[{"minGeodesicToEndTwistSetup", "[", 
        RowBox[{"z", ",", "\[Xi]", ",", "Mass"}], "]"}]}], ";", 
      RowBox[{"numArrows", "=", 
       RowBox[{"Ceiling", "[", 
        RowBox[{"arrowDensity", "*", "l"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"curvePlotInRDnew", "[", 
       RowBox[{
       "\[Theta]Fun", ",", "zFun", ",", "0", ",", "l", ",", "numArrows", ",", 
        " ", "color"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.987851139441936*^9, 3.987851167939208*^9}, {
   3.987864073517584*^9, 3.987864132213673*^9}, {3.987877556201728*^9, 
   3.987877571339197*^9}, 3.989430987307476*^9},
 CellLabel->
  "In[520]:=",ExpressionUUID->"60f1cb76-88db-4db1-acbf-3230b22ae593"],

Cell[CellGroupData[{

Cell["Test Batch Polotting in D:", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.9876883445561028`*^9, 3.987688345775505*^9}, {
  3.987691197983797*^9, 
  3.9876912073991947`*^9}},ExpressionUUID->"8e44723e-1177-4f38-aa39-\
b186a4c90cb7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"arrowDensity", "=", "12"}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Xi]GrandList", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.001", "*", "\[Pi]"}], ",", 
     RowBox[{"0.75", "*", "\[Pi]"}], ",", 
     RowBox[{"3", "*", "\[Pi]"}], ",", 
     RowBox[{"10", "*", "\[Pi]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"curveGrListD", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"singlePlotToEndTwistInD", "[", 
       RowBox[{
       "zTest", ",", "#", ",", "arrowDensity", ",", " ", "pureRed", ",", 
        "MassTest"}], "]"}], " ", "&"}], " ", "/@", " ", "\[Xi]GrandList"}]}],
    ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Show", "[", 
    RowBox[{"diskBg", ",", "diskBdry", ",", 
     RowBox[{"Sequence", "@@", "curveGrListD"}], ",", "diskDot", ",", 
     RowBox[{"Sequence", "@@", "diskOpts"}]}], "]"}], " ", "*)"}], 
  RowBox[{"Show", "[", 
   RowBox[{"diskBg", ",", "diskBdry", ",", 
    RowBox[{"Sequence", "@@", "curveGrListD"}], ",", "diskDot", ",", 
    RowBox[{"Sequence", "@@", "diskOpts"}]}], "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.977527176187063*^9, 3.977527176779846*^9}, {
   3.977527371644895*^9, 3.9775273814403763`*^9}, 3.977527608856225*^9, {
   3.977527993268231*^9, 3.977528016872504*^9}, {3.977528113477648*^9, 
   3.977528176463358*^9}, {3.9876885922934504`*^9, 3.987688592578179*^9}, {
   3.987688728632229*^9, 3.987688875233947*^9}, {3.987688913755567*^9, 
   3.987688933972131*^9}, 3.987689017929743*^9, {3.987690984596757*^9, 
   3.987690986734386*^9}, {3.987692204235756*^9, 3.987692253081517*^9}, {
   3.9876928321004553`*^9, 3.9876928423318253`*^9}, {3.987693175904714*^9, 
   3.9876931773376827`*^9}, {3.987693643258572*^9, 3.9876936468474092`*^9}, {
   3.987847186682423*^9, 3.987847191493033*^9}, {3.987847250913875*^9, 
   3.98784725472742*^9}, {3.987847330383979*^9, 3.9878474309558992`*^9}, 
   3.9878477193419847`*^9, {3.987847763622261*^9, 3.9878478407893877`*^9}, {
   3.987851207266255*^9, 3.98785121373682*^9}, {3.987851959711103*^9, 
   3.987851966000812*^9}, {3.987852195752429*^9, 3.9878521971504087`*^9}, {
   3.9878604064946404`*^9, 3.987860477481174*^9}, {3.987877602222983*^9, 
   3.987877636993455*^9}, 3.988057402984664*^9, {3.989430992123414*^9, 
   3.989430998010933*^9}},
 CellLabel->
  "In[521]:=",ExpressionUUID->"d8a86e98-4f21-4968-8167-9e6a2e5d5e9b"],

Cell[TextData[StyleBox["FIGURE: endTwistGeodesicsD.pdf",
 FontSlant->"Italic"]], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.987851916381703*^9, 3.987851935514204*^9}, {
  3.987852341167962*^9, 
  3.98785234309674*^9}},ExpressionUUID->"d292c800-336b-416f-b929-\
debdcdbf5cdd"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["NEW NEW: Extra: Plots of Geodesics to Matrix A in D", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.9776664034743834`*^9, 3.977666417099019*^9}, {
  3.977666447755006*^9, 3.977666453338523*^9}, {3.987688111572493*^9, 
  3.987688117670973*^9}, {3.9876882001991587`*^9, 3.987688201029167*^9}, {
  3.987688357914043*^9, 3.987688362698544*^9}, {3.987688544472327*^9, 
  3.9876885468692827`*^9}, {3.987714228177095*^9, 3.987714229103788*^9}, {
  3.98787767202817*^9, 3.987877689008875*^9}, {3.9878780786337843`*^9, 
  3.987878082063854*^9}},ExpressionUUID->"f27f4072-2e52-4da4-848c-\
15e9578570e3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"singlePlotToMatrixInD", "[", 
   RowBox[{"A_", ",", "k_", ",", 
    RowBox[{"arrowDensity_", ":", "12"}], ",", "col_", ",", "Mass_"}], "]"}], 
  ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "zEnd", ",", "\[Theta]End", ",", "\[Theta]Fun", ",", "zFun", ",", "l", 
      ",", "\[Theta]", ",", "numArrows"}], "}"}], ",", "\[IndentingNewLine]", 
    
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"zEnd", ",", "\[Theta]End"}], "}"}], "=", " ", 
      RowBox[{"z\[Theta]FromA", "[", "A", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Theta]Fun", ",", "zFun", ",", "l"}], "}"}], " ", "=", " ", 
      RowBox[{"minGeodesicSetup", "[", 
       RowBox[{"\[Theta]End", ",", "k", ",", "zEnd", ",", "Mass"}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"numArrows", "=", 
      RowBox[{"Ceiling", "[", 
       RowBox[{"arrowDensity", "*", "l"}], "]"}]}], ";", 
     RowBox[{"curvePlotInRDnew", "[", 
      RowBox[{
      "\[Theta]Fun", ",", "zFun", ",", "0", ",", "l", ",", "numArrows", ",", 
       " ", "col"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.977527151681292*^9, 3.977527165517726*^9}, {
   3.978181934541923*^9, 3.9781819471337147`*^9}, {3.978182042698564*^9, 
   3.978182087179618*^9}, {3.9781831557952557`*^9, 3.978183175793323*^9}, {
   3.987608540935364*^9, 3.987608541777164*^9}, {3.987678963645953*^9, 
   3.987678967863193*^9}, {3.987688551599971*^9, 3.987688562044735*^9}, {
   3.987688976258849*^9, 3.987688993726358*^9}, {3.987863442734255*^9, 
   3.98786354921037*^9}, {3.987863652331874*^9, 3.987863653218399*^9}, {
   3.9878637995670033`*^9, 3.9878638009186573`*^9}, {3.9878773570890102`*^9, 
   3.987877522190116*^9}, {3.9878777251475353`*^9, 3.987877725459776*^9}, 
   3.9880633160132103`*^9},
 CellLabel->
  "In[525]:=",ExpressionUUID->"fa25f56c-0775-43e1-9605-ec256d855c98"],

Cell[CellGroupData[{

Cell["Test Batch Plotting in D:", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.9876883445561028`*^9, 3.987688345775505*^9}, {
   3.987691197983797*^9, 3.9876912073991947`*^9}, 
   3.987878147150632*^9},ExpressionUUID->"56ed4026-2355-4b89-974b-\
d3146dc6a6bf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Artin", "'"}], "s", " ", 
    RowBox[{"generators", ":"}]}], " ", "*)"}], " ", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Al", "=", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"1", "1"},
        {"0", "1"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"left", " ", "pair", " ", "counter"}], "-", 
     RowBox[{"clockwise", " ", "twist"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ar", "=", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"1", "0"},
        {
         RowBox[{"-", "1"}], "1"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"right", " ", "pair", " ", "counter"}], "-", 
     RowBox[{"clockwise", " ", "twist"}]}], " ", "*)"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"inverses", " ", "of", " ", 
     RowBox[{"Artin", "'"}], "s", " ", 
     RowBox[{"generators", ":"}]}], " ", "*)"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ali", "=", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"1", 
         RowBox[{"-", "1"}]},
        {"0", "1"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"left", " ", "pair", " ", "clockwise", " ", "twist"}], " ", 
    "*)"}], "  ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ari", "=", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"1", "0"},
        {"1", "1"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"right", " ", "pair", " ", "clockwise", " ", "twist"}], " ", 
    "*)"}], " "}]}]], "Input",
 InitializationCell->True,
 CellLabel->
  "In[526]:=",ExpressionUUID->"c3237242-ff10-46b0-b8b4-9adc703f630e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"arrowDensity", "=", "12"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AGrandList", "=", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", "0"}], "}"}], ",", 
      " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", "1"}], "}"}]}], 
     "   ", "}"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"list", " ", "of", " ", "A"}], ",", "k"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AGrandList", "=", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Al", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Ar", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Al", ".", "Ari"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Al", ".", "Al", ".", "Ari"}], ",", "0"}], "}"}]}], "}"}]}], 
   ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"list", " ", "of", " ", "A"}], ",", "k"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"AGrandList", "=", 
     RowBox[{"{", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Al", ".", "Ar", ".", "Al", ".", "Ar", ".", "Al", ".", "Ar"}],
         ",", "0"}], "}"}], "}"}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"list", " ", "of", " ", "A"}], ",", "k"}], " ", "*)"}], " ", 
   "*)"}], 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"AGrandList", "=", 
     RowBox[{"{", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", "0"}], "}"}], "   ", 
      "}"}]}], ";"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"curveGrListD", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"singlePlotToMatrixInD", "[", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", "arrowDensity", ",", " ", 
        "pureRed", ",", "MassTest"}], "]"}], " ", "&"}], " ", "/@", " ", 
     "AGrandList"}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Show", "[", 
    RowBox[{"diskBg", ",", "diskBdry", ",", 
     RowBox[{"Sequence", "@@", "curveGrListD"}], ",", "diskDot", ",", 
     RowBox[{"Sequence", "@@", "diskOpts"}]}], "]"}], " ", "*)"}], 
  RowBox[{"Show", "[", 
   RowBox[{"diskBg", ",", "diskBdry", ",", 
    RowBox[{"Sequence", "@@", "curveGrListD"}], ",", "diskDot", ",", 
    RowBox[{"Sequence", "@@", "diskOpts"}]}], "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.977527176187063*^9, 3.977527176779846*^9}, {
   3.977527371644895*^9, 3.9775273814403763`*^9}, 3.977527608856225*^9, {
   3.977527993268231*^9, 3.977528016872504*^9}, {3.977528113477648*^9, 
   3.977528176463358*^9}, {3.9876885922934504`*^9, 3.987688592578179*^9}, {
   3.987688728632229*^9, 3.987688875233947*^9}, {3.987688913755567*^9, 
   3.987688933972131*^9}, 3.987689017929743*^9, {3.987690984596757*^9, 
   3.987690986734386*^9}, {3.987692204235756*^9, 3.987692253081517*^9}, {
   3.9876928321004553`*^9, 3.9876928423318253`*^9}, {3.987693175904714*^9, 
   3.9876931773376827`*^9}, {3.987693643258572*^9, 3.9876936468474092`*^9}, {
   3.987847186682423*^9, 3.987847191493033*^9}, {3.987847250913875*^9, 
   3.98784725472742*^9}, {3.987847330383979*^9, 3.9878474309558992`*^9}, 
   3.9878477193419847`*^9, {3.987847763622261*^9, 3.9878478407893877`*^9}, {
   3.987877705804597*^9, 3.987877722486518*^9}, {3.9878777591044407`*^9, 
   3.987877860771524*^9}, {3.987877917972437*^9, 3.987877966502822*^9}, {
   3.987878697424952*^9, 3.987878766198628*^9}, {3.987881033316536*^9, 
   3.987881068185883*^9}, {3.98788109861943*^9, 3.987881104089143*^9}, {
   3.987881138460412*^9, 3.9878811413863783`*^9}, {3.9878875984288473`*^9, 
   3.987887601946309*^9}, {3.988065390763229*^9, 3.988065396282999*^9}, {
   3.988066977129434*^9, 3.9880669806481743`*^9}},
 CellLabel->
  "In[530]:=",ExpressionUUID->"369965bd-2034-48cd-a842-e81d4d12de3d"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Bonus Plots: Std Pos  Geodesics from r,l data (in H)", "Section",
 InitializationCell->True,
 CellChangeTimes->{{3.977666908457081*^9, 3.9776669441182537`*^9}, {
  3.9776990129435472`*^9, 3.977699061615142*^9}, {3.977699140012768*^9, 
  3.977699153496314*^9}, {3.977699258698018*^9, 3.9776993060387487`*^9}, {
  3.977699410177532*^9, 3.977699417128105*^9}, {3.987703154102474*^9, 
  3.987703155399279*^9}, {3.989431040508135*^9, 
  3.989431041625558*^9}},ExpressionUUID->"d7c80ba6-615f-483b-80f8-\
badaf4dff326"],

Cell[TextData[StyleBox["[transfer from shootingFunction8.5*.nb] ",
 FontSlant->"Italic"]], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.977699039882147*^9, 
  3.9776990512986603`*^9}},ExpressionUUID->"e348a8b3-c98e-4cba-b628-\
65ee593ccf87"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"numArrows", "   ", "=", " ", "40"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"lengthArrow", " ", "=", " ", "0.08"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"curveThickness", "=", "1.2"}], ";"}], " ", "\[IndentingNewLine]", 
  
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", " ", "ell"}], " ", 
    "case", " ", "geodesic", " ", 
    RowBox[{"plot", " ", "**", "**", "**"}], "*", "*", 
    RowBox[{"**", "**", "**"}]}], "******)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"geodesicStdPosPlotEll", "[", 
    RowBox[{"r_", ",", "l_", ",", 
     RowBox[{"arrowDensity_", ":", "12"}], ",", "col_", ",", "Mass_"}], "]"}],
    ":=", 
   RowBox[{"(*", " ", 
    RowBox[{
    "std", " ", "pos", " ", "ell", " ", "geodesic", " ", "in", " ", "H", " ", 
     "of", " ", "base", " ", "length", " ", "l"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "xPlot", ",", "yPlot", ",", " ", "angle", ",", "\[IndentingNewLine]", 
       RowBox[{"n", "=", 
        RowBox[{"Ceiling", "[", 
         RowBox[{"arrowDensity", "*", "l"}], "]"}]}], ",", " ", 
       RowBox[{"(*", " ", 
        RowBox[{"number", " ", "of", " ", "arrows"}], " ", "*)"}], 
       "\[IndentingNewLine]", " ", 
       RowBox[{"len", "=", "lengthArrow"}]}], " ", "}"}], ",", " ", 
     RowBox[{"(*", " ", 
      RowBox[{"arrow", " ", "length"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"xPlot", "[", "t_", "]"}], " ", ":=", " ", 
       RowBox[{"xEll", "[", 
        RowBox[{"t", ",", "r"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"yPlot", "[", "t_", "]"}], " ", ":=", " ", 
       RowBox[{"yEll", "[", 
        RowBox[{"t", ",", "r"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"angle", "[", "t_", "]"}], ":=", 
       RowBox[{"\[Theta]Ell", " ", "[", 
        RowBox[{"t", ",", "r", ",", "Mass"}], "]"}]}], " ", ";", 
      "\[IndentingNewLine]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Graphics", "[", "\[IndentingNewLine]", 
         RowBox[{"Table", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"col", ",", 
             RowBox[{"Opacity", "[", "0.6", "]"}], ",", 
             RowBox[{"Arrowheads", "[", "0.020", "]"}], ",", 
             RowBox[{"Arrow", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"xPlot", "[", "t", "]"}], ",", 
                  RowBox[{"yPlot", "[", "t", "]"}]}], "}"}], ",", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"xPlot", "[", "t", "]"}], ",", 
                   RowBox[{"yPlot", "[", "t", "]"}]}], "}"}], "+", 
                 RowBox[{"len", "*", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"Cos", "[", 
                    RowBox[{
                    RowBox[{"angle", "[", "t", "]"}], "+", 
                    RowBox[{"Pi", "/", "2"}]}], "]"}], ",", 
                    RowBox[{"Sin", "[", 
                    RowBox[{
                    RowBox[{"angle", "[", "t", "]"}], "+", 
                    RowBox[{"Pi", "/", "2"}]}], "]"}]}], "}"}]}]}]}], "}"}], 
              "]"}]}], "\[IndentingNewLine]", "}"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{"t", ",", "0", ",", "l", ",", 
             RowBox[{"l", "/", 
              RowBox[{"(", 
               RowBox[{"n", "-", "1"}], ")"}]}]}], "}"}]}], " ", 
          RowBox[{"(*", " ", 
           RowBox[{"table", " ", "range"}], " ", "*)"}], 
          "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", "]"}], ",", 
        " ", 
        RowBox[{"(*", " ", 
         RowBox[{"end", " ", "Graphics"}], " ", "*)"}], " ", 
        "\[IndentingNewLine]", 
        RowBox[{"ParametricPlot", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"xPlot", "[", "t", "]"}], ",", 
            RowBox[{"yPlot", "[", "t", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "0", ",", "l"}], "}"}], ",", 
          RowBox[{"PlotStyle", "->", 
           RowBox[{"{", 
            RowBox[{"col", ",", " ", 
             RowBox[{"Opacity", "[", "0.9", "]"}]}], "}"}]}]}], 
         RowBox[{"(*", 
          RowBox[{"PlotLabels", "->", 
           RowBox[{"Placed", "[", 
            RowBox[{
             RowBox[{"Style", "[", 
              RowBox[{
               RowBox[{"\"\<r=\>\"", " ", "<>", 
                RowBox[{"ToString", "[", 
                 RowBox[{"Round", "[", 
                  RowBox[{"r", ",", "0.01"}], "]"}], "]"}], "<>", 
                "\"\<\\n \[Theta]=\>\"", " ", "<>", 
                RowBox[{"ToString", "[", 
                 RowBox[{"Round", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"angle", "[", "l", "]"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"2", " ", "\[Pi]"}], ")"}]}], ",", "0.01"}], 
                  "]"}], "]"}], "<>", "\"\<*2\[Pi]\>\""}], " ", ",", 
               RowBox[{"FontSize", "->", "8"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"xPlot", "[", 
                RowBox[{"labelTimeScaling", "*", "l"}], "]"}], ",", 
               RowBox[{"yPlot", "[", 
                RowBox[{"labelTimeScaling", "*", "l"}], "]"}]}], "}"}]}], 
            "]"}]}], "*)"}], "\[IndentingNewLine]", "]"}], ",", " ", 
        RowBox[{"(*", " ", 
         RowBox[{"end", " ", "ParametricPlot"}], " ", "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"Graphics", "[", 
         RowBox[{"{", 
          RowBox[{"electricBlue", ",", 
           RowBox[{"PointSize", "[", "Medium", "]"}], ",", " ", 
           RowBox[{"Point", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"xPlot", "[", "l", "]"}], ",", 
              RowBox[{"yPlot", "[", "l", "]"}]}], "}"}], "]"}]}], "}"}], 
         "\[IndentingNewLine]", "]"}], ",", 
        RowBox[{"(*", " ", 
         RowBox[{"end", " ", "Graphics"}], " ", "*)"}], 
        RowBox[{"Graphics", "[", 
         RowBox[{"{", 
          RowBox[{"Text", "[", 
           RowBox[{
            RowBox[{"Style", "[", 
             RowBox[{
              RowBox[{"\"\<r=\>\"", " ", "<>", 
               RowBox[{"ToString", "[", 
                RowBox[{"Round", "[", 
                 RowBox[{"r", ",", "0.01"}], "]"}], "]"}], "<>", 
               "\"\<\\n \[Theta]=\>\"", " ", "<>", 
               RowBox[{"ToString", "[", 
                RowBox[{"Round", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"angle", "[", "l", "]"}], "/", 
                   RowBox[{"(", 
                    RowBox[{"2", " ", "\[Pi]"}], ")"}]}], ",", "0.01"}], 
                 "]"}], "]"}], "<>", "\"\<*2\[Pi]\>\""}], " ", ",", 
              RowBox[{"FontSize", "->", "8"}]}], "]"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"xPlot", "[", "l", "]"}], "+", "0.08"}], ",", 
              RowBox[{
               RowBox[{"yPlot", "[", "l", "]"}], "-", "0.06"}]}], "}"}]}], 
           "]"}], "}"}], "\[IndentingNewLine]", "]"}]}], " ", 
       RowBox[{"(*", " ", 
        RowBox[{"end", " ", "Graphics"}], " ", "*)"}], "\[IndentingNewLine]", 
       "}"}]}]}], "\[IndentingNewLine]", "]"}]}], ";", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", " ", "hyp"}], 
    " ", "case", " ", "geodesic", " ", 
    RowBox[{"plot", " ", "**", "**", "**"}], "*", 
    RowBox[{"**", "**", "**"}]}], "******)"}], 
  RowBox[{
   RowBox[{"geodesicStdPosPlotHyp", "[", 
    RowBox[{"r_", ",", "l_", ",", 
     RowBox[{"arrowDensity_", ":", "12"}], ",", "col_", ",", "Mass_"}], "]"}],
    ":=", 
   RowBox[{"(*", " ", 
    RowBox[{
    "std", " ", "pos", " ", "hyp", " ", "geodesic", " ", "in", " ", "H", " ", 
     "of", " ", "base", " ", "length", " ", "l"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "xPlot", ",", "yPlot", ",", " ", "angle", ",", "\[IndentingNewLine]", 
       RowBox[{"n", "=", 
        RowBox[{"Ceiling", "[", 
         RowBox[{"arrowDensity", "*", "l"}], "]"}]}], ",", " ", 
       RowBox[{"(*", " ", 
        RowBox[{"number", " ", "of", " ", "arrows"}], " ", "*)"}], 
       "\[IndentingNewLine]", " ", 
       RowBox[{"len", "=", "lengthArrow"}]}], "}"}], ",", " ", 
     RowBox[{"(*", " ", 
      RowBox[{"arrow", " ", "length"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"xPlot", "[", "t_", "]"}], " ", ":=", " ", 
       RowBox[{"xHyp", "[", 
        RowBox[{"t", ",", "r"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"yPlot", "[", "t_", "]"}], " ", ":=", " ", 
       RowBox[{"yHyp", "[", 
        RowBox[{"t", ",", "r"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"angle", "[", "t_", "]"}], ":=", 
       RowBox[{"\[Theta]Hyp", " ", "[", 
        RowBox[{"t", ",", "r", ",", "Mass"}], "]"}]}], " ", ";", 
      "\[IndentingNewLine]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Graphics", "[", "\[IndentingNewLine]", 
         RowBox[{"Table", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"col", ",", 
             RowBox[{"Opacity", "[", "0.6", "]"}], ",", 
             RowBox[{"Arrowheads", "[", "0.02", "]"}], ",", 
             RowBox[{"Arrow", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"xPlot", "[", "t", "]"}], ",", 
                  RowBox[{"yPlot", "[", "t", "]"}]}], "}"}], ",", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"xPlot", "[", "t", "]"}], ",", 
                   RowBox[{"yPlot", "[", "t", "]"}]}], "}"}], "+", 
                 RowBox[{"len", "*", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"Cos", "[", 
                    RowBox[{
                    RowBox[{"angle", "[", "t", "]"}], "+", 
                    RowBox[{"Pi", "/", "2"}]}], "]"}], ",", 
                    RowBox[{"Sin", "[", 
                    RowBox[{
                    RowBox[{"angle", "[", "t", "]"}], "+", 
                    RowBox[{"Pi", "/", "2"}]}], "]"}]}], "}"}]}]}]}], "}"}], 
              "]"}]}], "\[IndentingNewLine]", "}"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{"t", ",", "0", ",", "l", ",", 
             RowBox[{"l", "/", 
              RowBox[{"(", 
               RowBox[{"n", "-", "1"}], ")"}]}]}], "}"}]}], " ", 
          RowBox[{"(*", " ", 
           RowBox[{"table", " ", "range"}], " ", "*)"}], 
          "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", "]"}], ",", 
        " ", 
        RowBox[{"(*", " ", 
         RowBox[{"end", " ", "Graphics"}], " ", "*)"}], " ", 
        "\[IndentingNewLine]", 
        RowBox[{"ParametricPlot", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"xPlot", "[", "t", "]"}], ",", 
            RowBox[{"yPlot", "[", "t", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "0", ",", "l"}], "}"}], ",", 
          RowBox[{"PlotStyle", "->", 
           RowBox[{"{", 
            RowBox[{"col", ",", " ", 
             RowBox[{"Opacity", "[", "0.90", "]"}]}], "}"}]}]}], 
         "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Graphics", "[", 
         RowBox[{"{", 
          RowBox[{"electricBlue", ",", 
           RowBox[{"PointSize", "[", "Medium", "]"}], ",", " ", 
           RowBox[{"Point", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"xPlot", "[", "l", "]"}], ",", 
              RowBox[{"yPlot", "[", "l", "]"}]}], "}"}], "]"}]}], "}"}], 
         "\[IndentingNewLine]", "]"}], ",", " ", 
        RowBox[{"(*", " ", 
         RowBox[{"end", " ", "Graphics"}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"Graphics", "[", 
         RowBox[{"{", 
          RowBox[{"Text", "[", 
           RowBox[{
            RowBox[{"Style", "[", 
             RowBox[{
              RowBox[{"\"\<r=\>\"", " ", "<>", 
               RowBox[{"ToString", "[", 
                RowBox[{"Round", "[", 
                 RowBox[{"r", ",", "0.01"}], "]"}], "]"}], "<>", 
               "\"\<\\n \[Theta]=\>\"", " ", "<>", 
               RowBox[{"ToString", "[", 
                RowBox[{"Round", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"angle", "[", "l", "]"}], "/", 
                   RowBox[{"(", 
                    RowBox[{"2", " ", "\[Pi]"}], ")"}]}], ",", "0.01"}], 
                 "]"}], "]"}], "<>", "\"\<*2\[Pi]\>\""}], " ", ",", 
              RowBox[{"FontSize", "->", "8"}]}], "]"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"xPlot", "[", "l", "]"}], "+", "0.08"}], ",", 
              RowBox[{
               RowBox[{"yPlot", "[", "l", "]"}], "-", "0.07"}]}], "}"}]}], 
           "]"}], "}"}], "\[IndentingNewLine]", "]"}]}], " ", 
       RowBox[{"(*", " ", 
        RowBox[{"end", " ", "Graphics"}], " ", "*)"}], "\[IndentingNewLine]", 
       "}"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.965684752229184*^9, 3.965684898000271*^9}, {
   3.965685037016067*^9, 3.965685045436235*^9}, {3.965689514351968*^9, 
   3.965689524108913*^9}, {3.965689626597184*^9, 3.9656896296173267`*^9}, {
   3.9656897109883223`*^9, 3.9656897220328293`*^9}, {3.965840538490283*^9, 
   3.965840538588925*^9}, {3.977091571602168*^9, 3.97709158788631*^9}, {
   3.9770916184413*^9, 3.977091771503683*^9}, {3.977091841178108*^9, 
   3.97709185481287*^9}, {3.977092036361301*^9, 3.977092052004365*^9}, {
   3.977092578902707*^9, 3.977092596260956*^9}, {3.9770953043832817`*^9, 
   3.977095310165453*^9}, {3.97709588712897*^9, 3.9770958923064337`*^9}, {
   3.977096000229089*^9, 3.97709602580999*^9}, {3.977140554073598*^9, 
   3.977140698222066*^9}, {3.9771413983554068`*^9, 3.977141436257538*^9}, {
   3.977141486613098*^9, 3.977141487847206*^9}, {3.977141528234909*^9, 
   3.97714152989371*^9}, {3.977141919429126*^9, 3.977141964862507*^9}, {
   3.977142010382031*^9, 3.977142010717849*^9}, {3.977142277728253*^9, 
   3.977142342879031*^9}, {3.977143039660694*^9, 3.977143102214632*^9}, 
   3.977143427097736*^9, {3.977143524517748*^9, 3.9771436027733183`*^9}, {
   3.9771443010368977`*^9, 3.9771443062012777`*^9}, {3.9771443364907722`*^9, 
   3.977144387689048*^9}, {3.977146615495245*^9, 3.977146729539466*^9}, {
   3.9771467672495527`*^9, 3.977146790265996*^9}, {3.977146836251355*^9, 
   3.9771469517343817`*^9}, {3.977147045389977*^9, 3.977147077447171*^9}, {
   3.977147179584009*^9, 3.977147215808481*^9}, {3.9771477554447803`*^9, 
   3.9771478607428083`*^9}, {3.977147955332836*^9, 3.977147983499341*^9}, {
   3.977148039834326*^9, 3.977148105309664*^9}, {3.977148245538609*^9, 
   3.977148299644158*^9}, {3.977148393387553*^9, 3.977148406841756*^9}, {
   3.977148530684808*^9, 3.977148611348754*^9}, {3.9771487490387917`*^9, 
   3.9771487573673687`*^9}, {3.97714893752553*^9, 3.9771489399125633`*^9}, {
   3.9771491451283083`*^9, 3.977149149445475*^9}, {3.977149225935604*^9, 
   3.977149285328967*^9}, {3.977149403937231*^9, 3.977149404399927*^9}, {
   3.977149451631398*^9, 3.977149469597457*^9}, {3.97714952190659*^9, 
   3.9771495226196003`*^9}, {3.977149561567692*^9, 3.977149561888667*^9}, {
   3.977151430125544*^9, 3.9771514361302967`*^9}, {3.9771516034985037`*^9, 
   3.977151606419673*^9}, {3.977151720910191*^9, 3.977151813397299*^9}, {
   3.977151887483589*^9, 3.977151924124269*^9}, {3.977152110101264*^9, 
   3.977152116503291*^9}, {3.97715217899399*^9, 3.977152195605307*^9}, {
   3.97715228346951*^9, 3.977152297383688*^9}, {3.977152332848373*^9, 
   3.9771523531426277`*^9}, {3.977152385861761*^9, 3.9771524591302443`*^9}, {
   3.9771635462708807`*^9, 3.9771636469175053`*^9}, {3.977163817150947*^9, 
   3.977163817240505*^9}, {3.97716393374439*^9, 3.977163937846469*^9}, {
   3.97769802983599*^9, 3.977698062638035*^9}, {3.977698406792036*^9, 
   3.977698459238214*^9}, {3.97769856449021*^9, 3.977698586950395*^9}, {
   3.9776987140875587`*^9, 3.9776987170998774`*^9}, {3.9776987585256367`*^9, 
   3.9776987591809196`*^9}, {3.977698840961029*^9, 3.977698850164686*^9}, {
   3.978454722777815*^9, 3.978454774356606*^9}, {3.978454968693103*^9, 
   3.978454968880374*^9}, {3.978455024631342*^9, 3.97845503016994*^9}, {
   3.978455106752684*^9, 3.978455107497776*^9}, {3.987703172029011*^9, 
   3.987703173727083*^9}, {3.98770325602004*^9, 3.9877033289528093`*^9}, {
   3.9877034789700813`*^9, 3.987703494370593*^9}, {3.9877035259411716`*^9, 
   3.98770352715595*^9}, {3.9877035849038763`*^9, 3.9877036545049562`*^9}, {
   3.9877052549843397`*^9, 3.987705295327292*^9}, 3.987865201289977*^9, {
   3.987865236589609*^9, 3.9878653409549427`*^9}, {3.987865422003902*^9, 
   3.987865463322192*^9}, 3.987865808388876*^9},
 CellLabel->
  "In[535]:=",ExpressionUUID->"3e4b0028-50c9-48ae-ae83-f91871d8e85a"],

Cell[CellGroupData[{

Cell["Testing Usage", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.977698130373151*^9, 
  3.977698133237102*^9}},ExpressionUUID->"582d5834-8212-4562-b51c-\
c06aafb9d632"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"xMin", "=", 
   RowBox[{"-", "0.3"}]}], ";", " ", 
  RowBox[{"xMax", "=", "2.5"}], ";", " ", 
  RowBox[{"yMax", " ", "=", " ", "2.4"}], ";", " ", 
  RowBox[{"arrowDensity", "=", "20"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"h", " ", "=", " ", 
     RowBox[{"hBackground", "[", 
      RowBox[{"xMin", ",", " ", "xMax", ",", " ", "yMax"}], "]"}]}], "}"}], 
   ",", "                                                              ", 
   "\n", "    ", 
   RowBox[{
   "Show", "[", "                                                   ", "\n", 
    "      ", 
    RowBox[{
     RowBox[{"Join", "[", "\n", "        ", 
      RowBox[{
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"rTest", " ", "=", " ", "0.55"}], ",", " ", 
           RowBox[{"lTest", " ", "=", " ", "5"}]}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"geodesicStdPosPlotHyp", "[", 
          RowBox[{
          "rTest", ",", " ", "lTest", ",", " ", "arrowDensity", ",", 
           "pureRed", ",", "MassTest"}], "]"}]}], "]"}], ",", "\n", 
       "        ", 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"rTest", " ", "=", " ", "0.4"}], ",", "  ", 
           RowBox[{"lTest", " ", "=", " ", "4.65"}]}], "}"}], ",", 
         RowBox[{"geodesicStdPosPlotHyp", "[", 
          RowBox[{
          "rTest", ",", " ", "lTest", ",", "arrowDensity", ",", " ", 
           "pureRed", ",", "MassTest"}], "]"}]}], "]"}], ",", 
       "              ", "\n", "        ", 
       RowBox[{"Most", "[", "h", "]"}]}], 
      "                                                                       \
                   ", "\n", "      ", "]"}], ",", 
     "                                                                        \
                         ", "\n", "      ", 
     RowBox[{"Sequence", " ", "@@", " ", 
      RowBox[{"Last", "[", "h", "]"}]}]}], 
    "                                                                         \
       ", "\n", "    ", "]"}]}], 
  "                                                       ", "\n", "  ", 
  "]"}], "\n", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"TECH", " ", 
      RowBox[{"NOTE", ":", " ", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Most", "[", "h", "]"}], " ", "gives", " ", "the", " ", "4", 
        " ", "Graphics", " ", "objects", " ", 
        RowBox[{"(", 
         RowBox[{"background", ",", " ", "boundary", ",", " ", 
          RowBox[{"real", " ", "axis"}], ",", " ", "dot"}], ")"}]}]}]}], ";", 
     " ", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Last", "[", "h", "]"}], " ", "gives", " ", "the", " ", 
      "options", " ", "list"}]}], ",", " ", 
    RowBox[{"which", " ", 
     RowBox[{"Sequence", " ", "@@", " ", "splices"}], " ", "as", " ", 
     "trailing", " ", "keyword", " ", "arguments", " ", "to", " ", 
     RowBox[{"Show", "."}]}]}], " ", "*)"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.977698207173603*^9, 3.977698375911684*^9}, {
  3.987703544036182*^9, 3.987703554174386*^9}, {3.987703750353492*^9, 
  3.987703946034746*^9}, {3.9877040219156322`*^9, 3.987704029184308*^9}, {
  3.987704086320859*^9, 3.987704106523073*^9}, {3.987705153685272*^9, 
  3.9877052273855667`*^9}, {3.987705341389907*^9, 3.987705415003224*^9}, {
  3.9878653776187773`*^9, 3.987865409796628*^9}, {3.989431119401381*^9, 
  3.989431144357874*^9}},
 CellLabel->
  "In[539]:=",ExpressionUUID->"da40ec49-36aa-4bd9-8d71-8bca85ae2ca8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Bonus Plots: Std Pos  Geodesics from \[Xi] ,R data (in H) ", "Section",
 InitializationCell->True,
 CellChangeTimes->{{3.977102360526102*^9, 3.977102380418899*^9}, {
   3.977143241925074*^9, 3.977143265037861*^9}, {3.977163957803018*^9, 
   3.97716396534105*^9}, {3.977164493251637*^9, 3.97716449421027*^9}, {
   3.977397606596939*^9, 3.977397607931121*^9}, {3.977398877568905*^9, 
   3.9773988905340633`*^9}, {3.97752780833412*^9, 3.977527809998034*^9}, {
   3.977699377763382*^9, 3.977699407294155*^9}, {3.977699453868979*^9, 
   3.9776994607154016`*^9}, 3.977700064455083*^9, {3.98770546406872*^9, 
   3.987705465281095*^9}, {3.989431166299425*^9, 
   3.989431167002306*^9}},ExpressionUUID->"7f8bf94a-1f37-4d3d-be0b-\
e572e1edef14"],

Cell["\<\
We combine the above formulas for the geodesics defined in terms of r and l \
with our ability to compute r and l from the desired twist \[Xi] and reach R \
to  generate std pos geodesics based on the \[Xi], R data. \
\>", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.977398897208791*^9, 3.9773990188014297`*^9}, 
   3.9774011057664833`*^9, {3.989431183437262*^9, 
   3.9894311911147118`*^9}},ExpressionUUID->"3429c965-80c7-475c-bcd0-\
1ca86f9dc7e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"geodesicStdPosTwistReach", "[", 
    RowBox[{"\[Xi]_", ",", "R_", ",", " ", 
     RowBox[{"arrowDensity_", ":", "12"}], ",", "col_", ",", "Mass_"}], "]"}],
    ":=", "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"long", "=", 
        RowBox[{"longIndicator", "[", 
         RowBox[{"\[Xi]", ",", "R", ",", "Mass"}], "]"}]}], ",", 
       "\[IndentingNewLine]", "              ", 
       RowBox[{"hyp", " ", "=", " ", 
        RowBox[{"hypIndicator", "[", 
         RowBox[{"\[Xi]", ",", "R", ",", "Mass"}], "]"}]}], ",", 
       "\[IndentingNewLine]", "             ", 
       RowBox[{"r", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"rCombo", "[", 
           RowBox[{"\[Xi]", ",", "R", ",", "Mass"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ",", "length", ",", "x", ",", "y", 
       ",", "\[Theta]", ",", " ", "output"}], "}"}], ",", 
     RowBox[{
      RowBox[{"length", "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"long", "==", "True"}], ",", 
         RowBox[{
          RowBox[{"L", "[", "r", "]"}], "-", 
          RowBox[{"l", "[", 
           RowBox[{"r", ",", "R"}], "]"}]}], ",", 
         RowBox[{"l", "[", 
          RowBox[{"r", ",", "R"}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"hyp", "==", "True"}], ",", " ", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"**", "**", "**", "**", "**", "**"}], "*", " ", "hyp", " ", 
          
          RowBox[{"branch", ":", " ", 
           RowBox[{
            RowBox[{"**", "**", "**"}], "*", 
            RowBox[{"**", "**"}]}]}]}], "******)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"output", " ", "=", " ", 
          RowBox[{"geodesicStdPosPlotHyp", "[", 
           RowBox[{
           "r", ",", "length", ",", "arrowDensity", ",", "col", ",", "Mass"}],
            "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{"debugFlag", ",", 
           RowBox[{
            RowBox[{"x", "=", 
             RowBox[{"xHyp", "[", 
              RowBox[{"length", ",", "r"}], "]"}]}], ";", " ", 
            RowBox[{"y", "=", " ", 
             RowBox[{"yHyp", "[", 
              RowBox[{"length", ",", "r"}], "]"}]}], ";", " ", 
            RowBox[{"\[Theta]", "=", " ", 
             RowBox[{"\[Theta]Hyp", "[", 
              RowBox[{"length", ",", "r", ",", "Mass"}], "]"}]}]}]}], "]"}]}],
         ",", " ", 
        RowBox[{"(*", " ", "debug", " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"**", "**", "**", "**", "**", "**"}], "*", " ", "ell", " ", 
          
          RowBox[{"branch", ":", " ", 
           RowBox[{
            RowBox[{"**", "**", "**"}], "*", 
            RowBox[{"**", "**"}]}]}]}], "******)"}], " ", 
        RowBox[{
         RowBox[{"output", " ", "=", " ", 
          RowBox[{"geodesicStdPosPlotEll", "[", 
           RowBox[{
           "r", ",", "length", ",", "arrowDensity", ",", "col", ",", "Mass"}],
            "]"}]}], ";", " ", 
         RowBox[{"If", "[", 
          RowBox[{"debugFlag", ",", 
           RowBox[{
            RowBox[{"x", "=", 
             RowBox[{"xEll", "[", 
              RowBox[{"length", ",", "r"}], "]"}]}], ";", " ", 
            RowBox[{"y", "=", " ", 
             RowBox[{"yEll", "[", 
              RowBox[{"length", ",", "r"}], "]"}]}], ";", " ", 
            RowBox[{"\[Theta]", "=", " ", 
             RowBox[{"\[Theta]Ell", "[", 
              RowBox[{"length", ",", "r", ",", "Mass"}], "]"}]}]}]}], 
          "]"}]}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{"debugFlag", ",", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<\[Xi][r,R] = \>\"", ",", " ", 
          RowBox[{"\[Xi]inH", "[", 
           RowBox[{"\[Theta]", ",", 
            RowBox[{"x", "+", 
             RowBox[{"I", " ", "y"}]}]}], "]"}], ",", " ", 
          "\"\< vs \[Xi]=\>\"", ",", " ", 
          RowBox[{"N", "[", "\[Xi]", "]"}]}], "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "output"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.977102441126568*^9, 3.977102573922995*^9}, {
   3.977102611884309*^9, 3.977102619816326*^9}, {3.977102759540941*^9, 
   3.977103023480497*^9}, 3.977103056389161*^9, {3.977103195192852*^9, 
   3.9771031963948*^9}, {3.977103254419273*^9, 3.9771032987467127`*^9}, {
   3.977103453337961*^9, 3.9771034617914467`*^9}, {3.977103573870961*^9, 
   3.977103575174758*^9}, {3.977103633285323*^9, 3.977103636516251*^9}, {
   3.977103754053782*^9, 3.977103760677402*^9}, {3.977103804755723*^9, 
   3.977103812222866*^9}, {3.977141834084404*^9, 3.9771418382988997`*^9}, {
   3.977355216656109*^9, 3.9773552942559643`*^9}, {3.977355332043397*^9, 
   3.9773554737489967`*^9}, {3.977355528377922*^9, 3.977355549680839*^9}, {
   3.977355617820765*^9, 3.977355647012611*^9}, {3.977355883113833*^9, 
   3.9773561787188263`*^9}, {3.977356210523354*^9, 3.977356233154787*^9}, {
   3.977357387949955*^9, 3.9773575011433897`*^9}, {3.977407560583654*^9, 
   3.97740763831446*^9}, {3.9775878237303963`*^9, 3.977587826146635*^9}, {
   3.98770552139027*^9, 3.987705547579939*^9}, {3.9878655523422203`*^9, 
   3.987865577581923*^9}, {3.9879670597324533`*^9, 3.987967059911495*^9}, {
   3.988063984708576*^9, 3.988063986832799*^9}},
 CellLabel->
  "In[541]:=",ExpressionUUID->"1ca5c517-5a58-4218-9319-a77d496ee236"],

Cell[TextData[StyleBox["NOTE: I added above a second way to get invariant \
twist as an extra sanity check. Remove the If[...] statements for debug in \
production.",
 FontWeight->"Bold"]], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.977357531668015*^9, 
  3.977357593962558*^9}},ExpressionUUID->"fae98d1f-3cc4-474c-a5eb-\
89b2d1cca837"],

Cell[CellGroupData[{

Cell["Test and Usage", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.977699501035939*^9, 
  3.9776995046789083`*^9}},ExpressionUUID->"502bfb1d-c856-4867-9620-\
9e2dcd0e8cbd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Rtest", "=", "0.4"}], ";", " ", 
  RowBox[{"\[Xi]Test", "=", " ", 
   RowBox[{"3", "*", "Pi"}]}], ";", 
  RowBox[{"arrowDensity", "=", "12"}], ";", 
  RowBox[{"Print", "[", 
   RowBox[{"\"\<r= \>\"", ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"rCombo", "[", 
       RowBox[{"\[Xi]Test", ",", "Rtest", ",", "MassTest"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", " ", "\"\< and \[Xi]= \>\"", ",", 
    " ", "\[Xi]Test"}], "]"}], ";", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"h", " ", "=", " ", 
      RowBox[{"hBackground", "[", 
       RowBox[{"xMin", ",", " ", "xMax", ",", " ", "yMax"}], "]"}]}], "}"}], 
    ",", "                                                              ", 
    "\n", "    ", 
    RowBox[{
    "Show", "[", "                                                   ", "\n", 
     "      ", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"geodesicStdPosTwistReach", "[", 
         RowBox[{
         "\[Xi]Test", ",", "Rtest", ",", "arrowDensity", ",", " ", 
          "curveColor", ",", "MassTest"}], "]"}], ",", "             ", "\n", 
        "        ", 
        RowBox[{"Most", "[", "h", "]"}]}], 
       "                                                                      \
                    ", "\n", "      ", "]"}], ",", 
      "                                                                       \
                          ", "\n", "      ", 
      RowBox[{"Sequence", " ", "@@", " ", 
       RowBox[{"Last", "[", "h", "]"}]}]}], 
     "                                                                        \
        ", "\n", "    ", "]"}]}], 
   "                                                       ", "\n", "  ", 
   "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.977103081055743*^9, 3.977103110997768*^9}, {
   3.977103318629408*^9, 3.977103319647233*^9}, {3.9771035044146023`*^9, 
   3.9771035122367277`*^9}, {3.9771036647863293`*^9, 3.977103669907112*^9}, {
   3.977103710908433*^9, 3.977103730425631*^9}, {3.9771038309005136`*^9, 
   3.9771038386862097`*^9}, {3.977140738809065*^9, 3.9771407686543083`*^9}, {
   3.9771421631211233`*^9, 3.977142202813221*^9}, {3.977147570274889*^9, 
   3.977147617907999*^9}, 3.987703730240034*^9, {3.9877143386866293`*^9, 
   3.98771437741775*^9}, {3.987714880270925*^9, 3.987714907825597*^9}, {
   3.987865599931304*^9, 3.9878656132302437`*^9}, {3.987865850687943*^9, 
   3.9878658527045*^9}},
 CellLabel->
  "In[542]:=",ExpressionUUID->"7d903914-9ebd-46ff-ba3d-4522fe59121b"],

Cell[TextData[StyleBox["NOTE: The change of \[Theta] seems to jibe with \[Xi] \
and what we see, OK!",
 FontWeight->"Bold"]], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.9771476523284903`*^9, 
  3.977147668330675*^9}},ExpressionUUID->"d5da300d-189a-4028-994d-\
95f8c42da9e5"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Batch Usage:", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.97714079842074*^9, 3.977140803352565*^9}, {
  3.9771640253726063`*^9, 3.977164033563684*^9}, {3.987714400988515*^9, 
  3.987714408919311*^9}},ExpressionUUID->"7a75ec97-329b-449a-986f-\
1953d0eef852"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Rtest", "=", "0.4"}], ";", " ", 
   RowBox[{"\[Xi]Ini", "=", "0.1"}], ";", " ", 
   RowBox[{"\[Xi]Step", "=", "5"}], ";", " ", 
   RowBox[{"\[Xi]N", "=", "3"}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"\[Xi]List", "=", 
    RowBox[{"2", "Pi", "*", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "10"}], ",", 
       RowBox[{"1", "/", "2"}], ",", "1", ",", "5"}], "}"}]}]}], 
   ";"}]}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"h", " ", "=", " ", 
     RowBox[{"hBackground", "[", 
      RowBox[{"xMin", ",", " ", "xMax", ",", " ", "yMax"}], "]"}]}], "}"}], 
   ",", "                                                              ", 
   "\n", "    ", 
   RowBox[{
   "Show", "[", "                                                   ", "\n", 
    "      ", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"geodesicStdPosTwistReach", "[", 
          RowBox[{"#", ",", "Rtest", ",", "curveColor", ",", "MassTest"}], 
          "]"}], " ", "&"}], " ", "/@", " ", "\[Xi]List"}], " ", ",", 
       "             ", "\n", "        ", 
       RowBox[{"Most", "[", "h", "]"}]}], 
      "                                                                       \
                   ", "\n", "      ", "]"}], ",", 
     "                                                                        \
                         ", "\n", "      ", 
     RowBox[{"Sequence", " ", "@@", " ", 
      RowBox[{"Last", "[", "h", "]"}]}]}], 
    "                                                                         \
       ", "\n", "    ", "]"}]}], 
  "                                                       ", "\n", "  ", 
  "]"}], "\[IndentingNewLine]"}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9771511974357967`*^9, 3.9771512747903214`*^9}, {
  3.977151307641427*^9, 3.977151387540934*^9}, {3.977151503249308*^9, 
  3.97715150448213*^9}, {3.9877056199131527`*^9, 3.987705715898048*^9}, {
  3.9877149283054733`*^9, 3.9877149314278383`*^9}},
 CellLabel->
  "In[543]:=",ExpressionUUID->"0302e7e2-5033-4523-b402-c8e0d3cb5df9"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The Braid ", "Chapter",
 InitializationCell->True,
 CellChangeTimes->{{3.977700547839986*^9, 
  3.977700550328513*^9}},ExpressionUUID->"f925f151-0250-4c31-b057-\
94e3133b0687"],

Cell[CellGroupData[{

Cell["The Braid Formula (from A,k data) ", "Section",
 InitializationCell->True,
 CellChangeTimes->{{3.965690606677442*^9, 3.965690608984942*^9}, {
  3.977701613240706*^9, 
  3.977701628780056*^9}},ExpressionUUID->"de85d395-f3be-4ddc-a5e3-\
f25697baf82e"],

Cell[TextData[{
 "\nGiven a matrix A   we have the associated point of SH as recorded by (z,\
\[Theta]) with \[Theta] in (-\[Pi], \[Pi]] (found via  function \
z\[Theta]FromA[...]). There are infinitely many points in RH overhead, as \
given by (z,\[Theta]+k2\[Pi]) where  k is the spin number. Upon selecting one \
such point we target it by the minimizing geodesics from the  base point; ",
 StyleBox["the formulas",
  FontWeight->"Bold"],
 " for which are generated by minGeodesicSetup[\[Theta]End, kSpin, zEnd] \
below."
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.9656906241895514`*^9, 3.965690716847067*^9}, {
  3.96569075124907*^9, 3.96569079812175*^9}, {3.965736968687554*^9, 
  3.965736980249546*^9}, {3.9657371451301613`*^9, 3.9657371472579393`*^9}, {
  3.977700644544392*^9, 3.977700967863352*^9}, {3.9777011805199203`*^9, 
  3.977701189526814*^9}},ExpressionUUID->"c7f67aff-f314-4162-be96-\
083fdf588e33"],

Cell[TextData[StyleBox["[NOTE: This will be used in the inverse picture.]",
 FontSlant->"Italic"]], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.9884741716530724`*^9, 
  3.9884741875204363`*^9}},ExpressionUUID->"a20e437d-48b6-4cb9-bb3e-\
e6fa3bdd9ca3"],

Cell[CellGroupData[{

Cell["BraidMotion  Functions Setup", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.978021600436056*^9, 
  3.978021618203717*^9}},ExpressionUUID->"1ed53369-ca05-4676-9f12-\
af8553ab0684"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
    "**"}], "*******)"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", 
     RowBox[{"*", " ", "take", " ", "A"}]}], ",", 
    RowBox[{"k", " ", "and", " ", "set", " ", "up", " ", 
     RowBox[{"formulas", "/", "functions"}], " ", "for", " ", "geodesic", " ",
      "z"}], ",", " ", 
    RowBox[{"\[Theta]", ":"}]}], " ", "****)"}], " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"minGeodesicSetupFromA", "[", 
      RowBox[{"Aend_", ",", " ", "kSpin_", ",", "Mass_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", " ", 
        RowBox[{"zEnd", ",", "\[Theta]End", ",", " ", 
         RowBox[{"(*", " ", 
          RowBox[{
          "end", " ", "point", " ", "in", " ", "the", " ", "unit", " ", 
           "tangent", " ", "bundle", " ", "SH"}], " ", "*)"}], 
         "\[IndentingNewLine]", "\[Theta]Fun", ",", "zFun", ",", "length", 
         ",", " ", 
         RowBox[{"(*", " ", 
          RowBox[{"functions", " ", 
           RowBox[{"\[Theta]Fun", "[", "...", "]"}], " ", 
           RowBox[{"zFun", "[", "...", "]"}], " ", "to", " ", "be", " ", 
           "defined", " ", "on", " ", "flight", " ", "time", " ", 
           RowBox[{"interval", " ", "[", 
            RowBox[{"0", ",", "length"}], "]"}]}], " ", "*)"}], 
         "\[IndentingNewLine]", "A", ",", "z", ",", "\[Theta]"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"zEnd", ",", "\[Theta]End"}], "}"}], "=", " ", 
         RowBox[{"z\[Theta]FromA", "[", "Aend", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{"richOutputFlag", ",", " ", 
          RowBox[{"Print", "[", 
           RowBox[{
           "\"\<************************************************************ \
\\n\>\"", ",", 
            "\"\<minGeodesicSetupFromA calling minGeodesicSetup for target: \
\[Theta]End, kSpin, zEnd = \>\"", ",", " ", 
            RowBox[{"{", 
             RowBox[{"\[Theta]End", ",", "kSpin", ",", "zEnd"}], "}"}]}], 
           "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
           "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}],
          "*****)"}], 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\[Theta]Fun", ",", "zFun", ",", "length"}], "}"}], "=", 
         RowBox[{"minGeodesicSetup", "[", 
          RowBox[{"\[Theta]End", ",", "kSpin", ",", "zEnd", ",", "Mass"}], 
          "]"}]}]}]}], "\[IndentingNewLine]", "]"}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{
    "computes", " ", "the", " ", "time", " ", "parametrization", " ", 
     "functions", " ", "of", " ", "the", " ", "sasakian", " ", "geodesic", 
     " ", "in", " ", "RH"}], "  ", "*)"}], " ", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"NOTE", ":", " ", 
      RowBox[{"In", " ", "the", " ", "\"\<vertical case\>\""}]}], ",", " ", 
     RowBox[{
      RowBox[{"when", " ", "zEnd"}], "=", "0"}], ",", " ", 
     RowBox[{
      RowBox[{"we", " ", "have", " ", "length"}], "=", "1"}], ",", " ", 
     RowBox[{
     "not", " ", "the", " ", "base", " ", "hyperbolic", " ", "length"}]}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**"}], "*******)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"**", 
      RowBox[{
      "*", " ", "create", " ", "a", " ", "Weierstrassan", " ", "triple", " ", 
       "using", " ", "z"}]}], ",", " ", 
     RowBox[{"\[Theta]", " ", "functions", " ", "given", " ", 
      RowBox[{"over", " ", "[", 
       RowBox[{"0", ",", "l"}], "]"}], " ", "and", " ", "passing", " ", "to", 
      " ", "direct", " ", 
      RowBox[{"picture", ":"}]}]}], " ", "*********)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"movingTriple", "[", 
      RowBox[{"t_", ",", "\[Theta]Fun_", ",", "zFun_", ",", "length_"}], 
      "]"}], ":=", " ", 
     RowBox[{"(*", " ", 
      RowBox[{"WARNING", ":", " ", 
       RowBox[{"IMMEDIATE", " ", "EVAL", " ", "FOR", " ", "SPEED"}]}], " ", 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", " ", 
        RowBox[{"A", ",", "Adirect", ",", "z", ",", "\[Theta]"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"z", ",", "\[Theta]"}], "}"}], "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"zFun", "[", 
            RowBox[{"t", "*", "length"}], "]"}], ",", 
           RowBox[{"\[Theta]Fun", "[", 
            RowBox[{"t", "*", "length"}], "]"}]}], "}"}]}], ";", " ", 
        RowBox[{"(*", " ", 
         RowBox[{
         "the", " ", "running", " ", "point", " ", "in", " ", "SH", " ", 
          "for", " ", "t", " ", 
          RowBox[{"in", " ", "[", 
           RowBox[{"0", ",", "1"}], "]"}]}], " ", "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
           "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}],
          "*****)"}], "\[IndentingNewLine]", 
        RowBox[{"A", "=", 
         RowBox[{"Afromz\[Theta]", "[", 
          RowBox[{"{", 
           RowBox[{"z", ",", "\[Theta]"}], "}"}], "]"}]}], " ", ";", " ", 
        RowBox[{"(*", " ", 
         RowBox[{"the", " ", "running", " ", "matrix", " ", 
          RowBox[{"A", "[", "t", "]"}], " ", "in", " ", "the", " ", "inverse",
           " ", "picture"}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"Adirect", "=", 
         RowBox[{"Inverse", "[", "A", "]"}]}], ";", " ", 
        RowBox[{"(*", " ", 
         RowBox[{"the", " ", "running", " ", "matrix", " ", 
          RowBox[{"A", "[", "t", "]"}], " ", "in", " ", "the", " ", "direct", 
          " ", "picture", " ", "FIXED", " ", "22", " ", "May", " ", "2026"}], 
         " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{"\[Xi]1", "[", "Adirect", "]"}], "]"}], ",", 
          RowBox[{"Im", "[", 
           RowBox[{"\[Xi]1", "[", "Adirect", "]"}], "]"}], ",", " ", " ", 
          RowBox[{"Re", "[", 
           RowBox[{"\[Xi]2", "[", "Adirect", "]"}], "]"}], ",", " ", 
          RowBox[{"Im", "[", 
           RowBox[{"\[Xi]2", "[", "Adirect", "]"}], "]"}], ",", 
          RowBox[{"Re", "[", 
           RowBox[{"\[Xi]3", "[", "Adirect", "]"}], "]"}], ",", 
          RowBox[{"Im", "[", 
           RowBox[{"\[Xi]3", "[", "Adirect", "]"}], "]"}]}], "}"}]}]}], " ", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"the", " ", "output", " ", "sixtuple", " ", "x1"}], ",", "y1",
         ",", "x2", ",", "y2", ",", "x3", ",", 
        RowBox[{
        "y3", " ", "from", " ", "the", " ", "matrix", " ", "in", " ", 
         "direct", " ", "picture"}]}], " ", "*)"}], "\[IndentingNewLine]", 
      "]"}]}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{
  3.965690711100534*^9, {3.9657383532649307`*^9, 3.965738367072671*^9}, {
   3.965738413673525*^9, 3.965738433707081*^9}, {3.965738749681746*^9, 
   3.965738761537632*^9}, {3.977581944304419*^9, 3.9775819748104057`*^9}, {
   3.977582167232943*^9, 3.977582189593362*^9}, {3.977587993386269*^9, 
   3.977588004554686*^9}, {3.977588113224168*^9, 3.9775881154840384`*^9}, {
   3.977588168616744*^9, 3.977588350059214*^9}, {3.977588443226948*^9, 
   3.977588501370953*^9}, {3.977588555439199*^9, 3.9775886152634163`*^9}, {
   3.977588654877062*^9, 3.977588719206575*^9}, {3.977588760465605*^9, 
   3.9775887893718767`*^9}, {3.977588837396729*^9, 3.977588841406616*^9}, {
   3.9775892787059593`*^9, 3.977589280604643*^9}, {3.977589449881002*^9, 
   3.977589491183374*^9}, {3.977608740196958*^9, 3.9776087461655283`*^9}, {
   3.97760878026863*^9, 3.9776087989355707`*^9}, {3.977701112582664*^9, 
   3.9777011238682737`*^9}, {3.977701171550171*^9, 3.9777012297208242`*^9}, {
   3.977701319349782*^9, 3.977701483780333*^9}, 3.977701518033741*^9, 
   3.977750091962351*^9, {3.978024222092928*^9, 3.978024269009235*^9}, {
   3.978182360488723*^9, 3.978182368926076*^9}, {3.97818288220268*^9, 
   3.978182927811356*^9}, {3.988108080402307*^9, 3.9881080990600977`*^9}, {
   3.988108192386651*^9, 3.988108197450598*^9}, {3.988474620815198*^9, 
   3.98847465153076*^9}, {3.988474695288682*^9, 3.988474795047153*^9}, {
   3.9884751606978273`*^9, 3.988475167524712*^9}, {3.988481145189494*^9, 
   3.988481190653458*^9}, 3.988492968491748*^9, {3.9885024862905483`*^9, 
   3.988502492744685*^9}, {3.989276513894738*^9, 3.9892766106645308`*^9}, {
   3.9892767187273407`*^9, 3.989276731441469*^9}},
 CellLabel->
  "In[546]:=",ExpressionUUID->"cab701e4-e221-4e2a-88b2-0493b74a6e5a"],

Cell[TextData[StyleBox["NOTE: the moving triple above  has time domain [0,1], \
scaled down from [0,length].",
 FontWeight->"Bold"]], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.97801735392515*^9, 
  3.978017388489389*^9}},ExpressionUUID->"a8d2fdec-3e21-4258-829d-\
0094b17e03e9"],

Cell[CellGroupData[{

Cell["Testing and Usage ", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.977701534194292*^9, 
  3.977701537410439*^9}},ExpressionUUID->"b0c5679b-89bf-4f45-b51e-\
dd7675fb7bb2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"debugFlag", "=", "False"}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"richOutputFlag", "=", "False"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Atest", "=", 
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "1"},
       {"0", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"endpoint", " ", "matrix"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kSpinTest", "=", "1"}], ";", 
  RowBox[{"tTest", "=", "0.7"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Theta]Fun", ",", "zFun", ",", "length"}], "}"}], "=", 
    RowBox[{"minGeodesicSetupFromA", "[", 
     RowBox[{"Atest", ",", " ", "kSpinTest", ",", "MassTest"}], "]"}]}], 
   ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{"generates", " ", "the", " ", "functions"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<finished the geodesic setup!\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"movTripTest", "=", 
   RowBox[{"movingTriple", "[", 
    RowBox[{"tTest", ",", "\[Theta]Fun", ",", "zFun", ",", "length"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"length", " ", "//", "N"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "evaluates", " ", "at", " ", "the", " ", "given", " ", "tTest", " ", "by", 
    " ", "using", " ", "the", " ", "functions"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<got Re and Im of the three points: \>\"", ",", " ", "movTripTest"}], 
   "]"}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.977760553828038*^9, 3.977760559413467*^9}, {
  3.9880714887501*^9, 3.988071490322661*^9}, {3.988071593785615*^9, 
  3.988071652569036*^9}, {3.988071829973219*^9, 3.9880718454794607`*^9}, {
  3.9880724059217463`*^9, 3.988072413424954*^9}, {3.9880725811137657`*^9, 
  3.988072603368964*^9}, {3.988474835046977*^9, 3.9884748688518744`*^9}},
 CellLabel->
  "In[548]:=",ExpressionUUID->"95644ceb-8cf3-4530-bbd7-301adb1ff7ab"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Optimized Visuals", "Section",
 InitializationCell->True,
 CellChangeTimes->{{3.9784557585402517`*^9, 3.978455765811762*^9}, {
  3.987715370899063*^9, 3.9877153740907183`*^9}, {3.989431293739027*^9, 
  3.989431303884315*^9}},ExpressionUUID->"d40d4d51-62d4-4676-9f00-\
e12b7dd4fab2"],

Cell[CellGroupData[{

Cell["Combo Full Braid Analysis (from A, k)", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.977744606079673*^9, 3.9777446141134157`*^9}, {
   3.978021890447071*^9, 3.978021900973271*^9}, {3.9780239245778017`*^9, 
   3.97802393568646*^9}, {3.978453397820587*^9, 3.978453419146955*^9}, {
   3.978453550411642*^9, 3.978453572154669*^9}, 
   3.9894313298602324`*^9},ExpressionUUID->"011e3597-a73b-4c54-813f-\
88bf47574c99"],

Cell["\<\
One-stop-shop function for full visualization of a geodesic braid given data \
A,\[Theta],k\
\>", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.9777642070857267`*^9, 3.977764233685494*^9}, {
  3.978453428623498*^9, 
  3.9784534593857327`*^9}},ExpressionUUID->"30b49282-7649-4c61-aba4-\
fc919a10cc0b"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**"}], "*****)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{
    RowBox[{"animateFlag", "=", "True"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"plotBraidFlag", " ", "=", " ", "True"}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"debugFlag", "=", "False"}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"richOutputFlag", "=", "False"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"showGeodesicFlag", "=", "True"}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"**", "**", "**", "**", "**", "**", "**", "**", " ", "braid"}], 
     " ", "viewing", " ", 
     RowBox[{"options", ":", " ", 
      RowBox[{"**", "**", "**", "**", "**", "**", "**", "**"}]}]}], 
    "******)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"viewProj", " ", "=", " ", "\"\<Perspective\>\""}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"OR", " ", "\"\<Orthographic\>\""}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"viewPoint", "=", 
     RowBox[{"{", 
      RowBox[{"20", ",", 
       RowBox[{"-", "30"}], ",", "8"}], "}"}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"OLD", ":", " ", 
     RowBox[{"{", 
      RowBox[{"100", ",", "60", ",", "25"}], "}"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"showBaseWeierstrassSegment", "=", "True"}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{
    "show", " ", "the", " ", "segment", " ", "spaned", " ", "by", " ", "the", 
     " ", "standard", " ", "Weierstrass", " ", "points"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"showGeodesicFlagInH", "=", "True"}], ";"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"showGeodesicFlagInD", "=", "True"}], ";"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**", "**", "**", "**", "**"}], "******)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", " ", 
     RowBox[{"MAIN", ":", " ", 
      RowBox[{
       RowBox[{"**", "**", "**"}], "*", 
       RowBox[{
       "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
         "**"}]}]}]}], "******)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"fullBraidAnalysisFromAkFancy", "[", 
      RowBox[{"Aend_", ",", "kSpin_", ",", "Mass_"}], "]"}], ":=", 
     "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "\[Theta]Fun", ",", "zFun", ",", "length", ",", "xMaxH", ",", "xMinH",
          ",", "yMaxH", ",", "offset", ",", "maxX", ",", "maxY", ",", 
         "max\[Xi]Norm", ",", "plotReach", ",", " ", "m", ",", " ", 
         "AtestFun", ",", "AFunDirect", ",", "Adirect", ",", 
         "\[IndentingNewLine]", "\[Theta]End", ",", "zEnd", ",", " ", 
         "\[Phi]End", ",", " ", "wEnd", ",", " ", "braidPlot", ",", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", " ", 
          RowBox[{
          "lengthArrow", " ", "and", " ", "curveThickness", " ", "stay", " ", 
           "global", " ", "since", " ", "the", " ", "curvePlot", " ", 
           "helpers", " ", "read", " ", "them", " ", "from", " ", 
           RowBox[{"Global`", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
         "x1", ",", "y1", ",", "x2", ",", "y2", ",", "x3", ",", "y3", ",", 
         "  ", "maxParaX", ",", " ", "maxParaY"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{"NOTE", ":", " ", 
         RowBox[{
         "Aend", " ", "is", " ", "meant", " ", "to", " ", "be", " ", "in", 
          " ", "the", " ", "inverse", " ", "picture"}]}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
          "**", "**", "**", "**"}], "*****)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Processing (inverse picture): A=\>\"", ",", " ", 
          RowBox[{"MatrixForm", "[", "Aend", "]"}], ",", " ", 
          "\"\<  with k=\>\"", ",", " ", "kSpin", ",", " ", 
          "\"\< spins:\>\""}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Adirect", "=", 
         RowBox[{"Inverse", "[", "Aend", "]"}]}], ";", 
        RowBox[{"Print", "[", 
         RowBox[{
         "\"\<(In direct picture the matrix is inverted: \>\"", ",", " ", 
          RowBox[{"MatrixForm", "[", "Adirect", "]"}], ",", " ", 
          "\"\<)\>\""}], "]"}], ";", 
        RowBox[{
        "Print", "[", 
         "\"\<******************************************************\>\"", 
         "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Eigenvalues of A: \>\"", ",", " ", 
          RowBox[{
           RowBox[{"Eigenvalues", "[", "Aend", "]"}], " ", "//", " ", "N"}], 
          ",", "\"\< with trace = \>\"", ",", " ", 
          RowBox[{"Tr", "[", "Aend", "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{"debugFlag", ",", " ", 
          RowBox[{"Print", "[", 
           RowBox[{
           "\"\<fullBraidAnalysisFromAk calling minGeodesicSetupFromA on A=\>\
\"", ",", " ", 
            RowBox[{"MatrixForm", "[", "Aend", "]"}], ",", "\"\<  and k=\>\"",
             ",", "  ", "kSpin", ",", " ", "\"\<  (in inverse picture)\>\""}],
            "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{
          "the", " ", "minimal", " ", "geodesic", " ", "functions", " ", 
           "\[Theta]Fun"}], ",", 
          RowBox[{
           RowBox[{"zFun", " ", "defined", " ", 
            RowBox[{"on", " ", "[", 
             RowBox[{"0", ",", "length"}], "]"}]}], ":"}]}], " ", "*)"}], " ",
         "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\[Theta]Fun", ",", "zFun", ",", "length"}], "}"}], "=", 
         RowBox[{"minGeodesicSetupFromA", "[", 
          RowBox[{"Aend", ",", " ", "kSpin", ",", "Mass"}], "]"}]}], ";", " ", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{"the", " ", "braiding", " ", "motion", " ", 
           RowBox[{"(", 
            RowBox[{"aka", " ", "moving", " ", "triple"}], ")"}]}], ":"}], 
         "  ", "*)"}], 
        RowBox[{
         RowBox[{"m", "[", "t_", "]"}], " ", ":=", " ", 
         RowBox[{"movingTriple", "[", 
          RowBox[{"t", ",", "\[Theta]Fun", ",", "zFun", ",", "length"}], 
          "]"}]}], ";", " ", 
        RowBox[{"(*", " ", 
         RowBox[{"via", " ", "direct", " ", "picture"}], " ", "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"x1", "[", "t_", "]"}], " ", ":=", " ", 
         RowBox[{
          RowBox[{"m", "[", "t", "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\n", 
        RowBox[{
         RowBox[{"y1", "[", "t_", "]"}], " ", ":=", " ", 
         RowBox[{
          RowBox[{"m", "[", "t", "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ";", "\n", 
        RowBox[{
         RowBox[{"x2", "[", "t_", "]"}], " ", ":=", " ", 
         RowBox[{
          RowBox[{"m", "[", "t", "]"}], "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], ";", "\n", 
        RowBox[{
         RowBox[{"y2", "[", "t_", "]"}], " ", ":=", " ", 
         RowBox[{
          RowBox[{"m", "[", "t", "]"}], "[", 
          RowBox[{"[", "4", "]"}], "]"}]}], ";", "\n", 
        RowBox[{
         RowBox[{"x3", "[", "t_", "]"}], " ", ":=", " ", 
         RowBox[{
          RowBox[{"m", "[", "t", "]"}], "[", 
          RowBox[{"[", "5", "]"}], "]"}]}], ";", "\n", 
        RowBox[{
         RowBox[{"y3", "[", "t_", "]"}], " ", ":=", " ", 
         RowBox[{
          RowBox[{"m", "[", "t", "]"}], "[", 
          RowBox[{"[", "6", "]"}], "]"}]}], ";", 
        RowBox[{"(*", " ", 
         RowBox[{
         "the", " ", "geodesic", " ", "motion", " ", "in", " ", "SL_", "2", 
          RowBox[{"(", "R", ")"}], " ", "inverse", " ", "picture", " ", 
          "defined", " ", 
          RowBox[{"on", " ", "[", 
           RowBox[{"0", ",", "1"}], "]"}]}], " ", "*)"}], 
        RowBox[{
         RowBox[{"AtestFun", "[", "t_", "]"}], ":=", 
         RowBox[{"Afromz\[Theta]", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"zFun", "[", 
             RowBox[{"length", "*", "t"}], "]"}], ",", 
            RowBox[{"\[Theta]Fun", "[", 
             RowBox[{"length", "*", "t"}], "]"}]}], "}"}], "]"}]}], ";", 
        RowBox[{"(*", " ", 
         RowBox[{"t", " ", "is", " ", 
          RowBox[{"in", " ", "[", 
           RowBox[{"0", ",", "1"}], "]"}], " ", 
          RowBox[{"here", "!"}]}], "  ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\< actually ending at: A=\>\"", ",", 
          RowBox[{"MatrixForm", "[", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"AtestFun", "[", "1", "]"}], " ", "//", " ", "N"}], "//",
             " ", "Chop"}], "]"}], ",", " ", "\"\< vs true A=\>\"", ",", " ", 
          
          RowBox[{"MatrixForm", "[", " ", "Aend", "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
         "the", " ", "geodesic", " ", "motion", " ", "in", " ", "SL_", "2", 
          RowBox[{"(", "R", ")"}], " ", "direct", " ", "picture", " ", 
          "defined", " ", 
          RowBox[{"on", " ", "[", 
           RowBox[{"0", ",", "1"}], "]"}]}], " ", "*)"}], 
        RowBox[{
         RowBox[{"AFunDirect", "[", "t_", "]"}], ":=", 
         RowBox[{"Inverse", "[", 
          RowBox[{"Afromz\[Theta]", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"zFun", "[", 
              RowBox[{"length", "*", "t"}], "]"}], ",", 
             RowBox[{"\[Theta]Fun", "[", 
              RowBox[{"length", "*", "t"}], "]"}]}], "}"}], "]"}], "]"}]}], 
        ";", 
        RowBox[{"(*", " ", 
         RowBox[{"t", " ", "is", " ", 
          RowBox[{"in", " ", "[", 
           RowBox[{"0", ",", "1"}], "]"}], " ", 
          RowBox[{"here", "!"}]}], "  ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
           RowBox[{"**", "**", "**", "**", "**", "**"}], "*", "  ", 
           "geodesics", " ", "to", " ", "end"}], "-", 
          RowBox[{"points", " ", "in", " ", "RH", " ", "and", " ", 
           RowBox[{"RD", ":"}]}]}], "  ", "************)"}], 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"zEnd", ",", "\[Theta]End"}], "}"}], " ", "=", 
         RowBox[{"z\[Theta]FromA", "[", "Aend", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"\[Theta]End", " ", "=", " ", 
         RowBox[{"\[Theta]End", " ", "+", " ", 
          RowBox[{"kSpin", " ", "2", "\[Pi]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"wEnd", "=", 
         RowBox[{"-", " ", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "-", "zEnd"}], 
           RowBox[{"\[ImaginaryI]", " ", "+", "zEnd"}]]}]}], " ", ";", " ", 
        "\[IndentingNewLine]", 
        RowBox[{"\[Phi]End", "=", 
         RowBox[{"\[Theta]End", "+", 
          RowBox[{"2", " ", 
           RowBox[{"Arg", "[", 
            RowBox[{"\[ImaginaryI]", "+", "zEnd"}], "]"}]}], "-", "\[Pi]"}]}],
         ";", " ", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
           RowBox[{"**", "**", "**", "**", "**", "**", "  ", "via"}], " ", 
           "streamlined", " ", 
           RowBox[{"singlePlot", "[", "...", "]"}]}], ":"}], " ", 
         "***********)"}], "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{"showGeodesicFlag", ",", "\[IndentingNewLine]", 
          RowBox[{"Module", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
             "singlePlotInH", " ", ",", " ", "singlePlotInD", " ", ",", 
              "numArrowsH", ",", "numArrowsD", ",", 
              RowBox[{"arrowDensityH", "=", "arrowDensityHdefault"}], ",", 
              " ", 
              RowBox[{"arrowDensityD", "=", "arrowDensityDdefault"}]}], "}"}],
             ",", "\[IndentingNewLine]", 
            RowBox[{"(*", " ", 
             RowBox[{"ploting", " ", "geodesic", " ", "in", " ", 
              RowBox[{"H", ":"}]}], " ", "*)"}], "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"offset", "=", "0.3"}], ";", "\[IndentingNewLine]", 
             RowBox[{"xMaxH", "=", 
              RowBox[{
               RowBox[{
                RowBox[{"NMaximize", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"Re", "[", 
                    RowBox[{"zFun", "[", "t", "]"}], "]"}], ",", " ", 
                    RowBox[{"0", "<=", "t", "<=", "length"}]}], "}"}], ",", 
                  RowBox[{"{", "t", "}"}]}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "+", "offset"}]}], ";", " ", 
             RowBox[{"Print", "[", 
              RowBox[{"\"\<maxX = \>\"", ",", " ", "xMaxH"}], "]"}], ";", 
             RowBox[{"xMinH", "=", 
              RowBox[{
               RowBox[{
                RowBox[{"NMinimize", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"Re", "[", 
                    RowBox[{"zFun", "[", "t", "]"}], "]"}], ",", " ", 
                    RowBox[{"0", "<=", "t", "<=", "length"}]}], "}"}], ",", 
                  RowBox[{"{", "t", "}"}]}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "-", "offset"}]}], ";", " ", 
             RowBox[{"Print", "[", 
              RowBox[{"\"\<maxX = \>\"", ",", " ", "xMinH"}], "]"}], ";", 
             RowBox[{"yMaxH", "=", 
              RowBox[{
               RowBox[{
                RowBox[{"NMaximize", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"Im", "[", 
                    RowBox[{"zFun", "[", "t", "]"}], "]"}], ",", " ", 
                    RowBox[{"0", "<=", "t", "<=", "length"}]}], "}"}], ",", 
                  RowBox[{"{", "t", "}"}]}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "+", "offset"}]}], ";", " ", 
             RowBox[{"Print", "[", 
              RowBox[{"\"\<maxY = \>\"", ",", " ", "yMaxH"}], "]"}], ";", " ",
              "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
              "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
                "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
                "**", "**", "**", "**", "**"}], "*****)"}], 
             "\[IndentingNewLine]", 
             RowBox[{"(*", " ", 
              RowBox[{
              "global", " ", "parameters", " ", "used", " ", "by", " ", 
               RowBox[{"curvePlotInRHnew", "[", "...", "]"}], " ", "below"}], 
              " ", "*)"}], "\[IndentingNewLine]", 
             RowBox[{"numArrowsH", "=", 
              RowBox[{"Ceiling", "[", 
               RowBox[{"arrowDensityH", "*", "length"}], "]"}]}], ";", 
             RowBox[{"numArrowsD", "=", 
              RowBox[{"Ceiling", "[", 
               RowBox[{"arrowDensityD", "*", "length"}], "]"}]}], ";", "\n", 
             "            ", 
             RowBox[{"lengthArrow", " ", "=", " ", "0.18"}], ";", " ", 
             "\[IndentingNewLine]", 
             RowBox[{"curveThickness", "=", "1.2"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"singlePlotInH", "=", " ", 
              RowBox[{"curvePlotInRHnew", "[", 
               RowBox[{
               "\[Theta]Fun", ",", "zFun", ",", "0", ",", "length", ",", 
                "numArrowsH", ",", "curveColor"}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"(*", " ", 
              RowBox[{
               RowBox[{"xMinH", "=", 
                RowBox[{"-", "1.3"}]}], ";", " ", 
               RowBox[{"xMaxH", "=", "2.5"}], ";", " ", 
               RowBox[{"yMaxH", " ", "=", " ", "3.9"}], ";"}], " ", "*)"}], 
             " ", 
             RowBox[{"Print", "[", 
              RowBox[{"Show", "[", 
               RowBox[{"singlePlotInH", ",", 
                RowBox[{"Sequence", "@@", 
                 RowBox[{"hBackground", "[", 
                  RowBox[{"xMinH", ",", " ", "xMaxH", ",", " ", "yMaxH"}], 
                  "]"}]}]}], "]"}], "]"}], " ", ";", "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
              "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
                "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
                "**", "**", "**", "**", "**"}], "*****)"}], 
             "\[IndentingNewLine]", 
             RowBox[{"(*", " ", 
              RowBox[{"ploting", " ", "geodesic", " ", "in", " ", 
               RowBox[{"D", ":"}]}], " ", "*)"}], 
             RowBox[{"singlePlotInD", "=", " ", 
              RowBox[{"curvePlotInRDnew", "[", 
               RowBox[{
               "\[Theta]Fun", ",", "zFun", ",", "0", ",", "length", ",", 
                "numArrowsD", ",", "curveColor"}], "]"}]}], ";", 
             RowBox[{"(*", " ", 
              RowBox[{
               RowBox[{"Print", "[", 
                RowBox[{"Show", "[", " ", 
                 RowBox[{"singlePlot", ",", "gspHplotOptionsAuto", ",", " ", 
                  RowBox[{"ImageSize", "->", "600"}]}], "]"}], "]"}], ";"}], 
              " ", "*)"}], 
             RowBox[{"Print", "[", 
              RowBox[{"Show", "[", 
               RowBox[{
               "diskBg", ",", "diskBdry", ",", "singlePlotInD", ",", 
                "diskDot", ",", 
                RowBox[{"Sequence", "@@", "diskOpts"}]}], "]"}], "]"}], 
             ";"}]}], 
           RowBox[{"(*", " ", 
            RowBox[{"Print", "[", 
             RowBox[{"Show", "[", " ", 
              RowBox[{"singlePlotInD", ",", "gspHplotOptionsAuto", ",", " ", 
               RowBox[{"ImageSize", "->", "600"}]}], "]"}], "]"}], " ", 
            "*)"}], "\[IndentingNewLine]", "]"}]}], " ", 
         RowBox[{"(*", " ", 
          RowBox[{"end", " ", "Module"}], " ", "*)"}], "\[IndentingNewLine]", 
         "]"}], ";", " ", "\[IndentingNewLine]", " ", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{"WARNING", ":", " ", 
           RowBox[{"that", " ", 
            RowBox[{"singlePlotInD", "[", "...", "]"}], " ", "takes", " ", 
            "arguments", " ", "in", " ", "RH", " ", "not", " ", "RD"}]}], ",",
           " ", 
          RowBox[{"stupid", " ", "but", " ", "true"}]}], " ", "*)"}], 
        RowBox[{"(*", 
         RowBox[{
         "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
           "**", "**", "**", "**", "**", "**", "**"}], 
         "***************************)"}], "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"**", "**", "**", "**"}], "*", " ", "pillow", " ", 
          "plotting", " ", "range", " ", 
          RowBox[{"precomputation", ":"}]}], " ", "*************)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"maxX", "=", 
         RowBox[{
          RowBox[{"NMaximize", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Max", "[", 
               RowBox[{
                RowBox[{"Abs", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"AFunDirect", "[", "t", "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
                RowBox[{"Abs", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"AFunDirect", "[", "t", "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "]"}], ",", " ", 
              RowBox[{"0", "<=", "t", "<=", "1"}]}], "}"}], ",", 
            RowBox[{"{", "t", "}"}]}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", 
        RowBox[{"maxY", "=", 
         RowBox[{
          RowBox[{"NMaximize", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Max", "[", 
               RowBox[{
                RowBox[{"Abs", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"AFunDirect", "[", "t", "]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
                RowBox[{"Abs", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"AFunDirect", "[", "t", "]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "]"}], ",", " ", 
              RowBox[{"0", "<=", "t", "<=", "1"}]}], "}"}], ",", 
            RowBox[{"{", "t", "}"}]}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
         "CLAUDE", " ", "follow", " ", "up", ":", " ", "true", " ", 
          "bounding", "-", "box", " ", "of", " ", "the", " ", "parallelogram",
           " ", "corners", " ", 
          RowBox[{"{", 
           RowBox[{"0", ",", "col1", ",", "col2", ",", 
            RowBox[{"col1", "+", "col2"}]}], "}"}], " ", "over", " ", "t"}], 
         " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"maxParaX", "=", 
         RowBox[{
          RowBox[{"NMaximize", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Max", "[", 
               RowBox[{
                RowBox[{"Abs", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"AFunDirect", "[", "t", "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "+", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"AFunDirect", "[", "t", "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", 
                RowBox[{"Abs", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"AFunDirect", "[", "t", "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
                RowBox[{"Abs", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"AFunDirect", "[", "t", "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "]"}], ",", " ", 
              RowBox[{"0", "<=", "t", "<=", "1"}]}], "}"}], ",", 
            RowBox[{"{", "t", "}"}]}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"maxParaY", "=", 
         RowBox[{
          RowBox[{"NMaximize", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Max", "[", 
               RowBox[{
                RowBox[{"Abs", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"AFunDirect", "[", "t", "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "+", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"AFunDirect", "[", "t", "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", 
                RowBox[{"Abs", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"AFunDirect", "[", "t", "]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
                RowBox[{"Abs", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"AFunDirect", "[", "t", "]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "]"}], ",", " ", 
              RowBox[{"0", "<=", "t", "<=", "1"}]}], "}"}], ",", 
            RowBox[{"{", "t", "}"}]}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"**", "**", "**", "**", "**", "**", " ", "tripple"}], " ", 
          RowBox[{"(", "triangle", ")"}], " ", "plotting", " ", "range", " ", 
          
          RowBox[{"precomputation", ":", " ", 
           RowBox[{"**", "**", "**"}]}]}], "************)"}], 
        RowBox[{"max\[Xi]Norm", "=", 
         RowBox[{
          RowBox[{"NMaximize", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Max", "[", 
               RowBox[{
                RowBox[{"Norm", "[", 
                 RowBox[{
                  RowBox[{"m", "[", "t", "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ";;", "2"}], "]"}], "]"}], "]"}], ",", 
                RowBox[{"Norm", "[", 
                 RowBox[{
                  RowBox[{"m", "[", "t", "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"3", ";;", "4"}], "]"}], "]"}], "]"}], ",", 
                RowBox[{"Norm", "[", 
                 RowBox[{
                  RowBox[{"m", "[", "t", "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"5", ";;", "6"}], "]"}], "]"}], "]"}]}], "]"}], 
              ",", " ", 
              RowBox[{"0", "<=", "t", "<=", "1"}]}], "}"}], ",", 
            RowBox[{"{", "t", "}"}]}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", 
        RowBox[{"plotReach", "=", 
         RowBox[{"1.05", "*", "max\[Xi]Norm"}]}], ";", " ", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
          "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}], "*", 
          " ", "moving", " ", 
          RowBox[{"triangle", ":", " ", 
           RowBox[{
            RowBox[{"**", "**", "**"}], "*", "*", 
            RowBox[{"**", "**", "**", "**", "**", "**", "**", "**"}]}]}]}], 
         "*****)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"triangle", "[", "t_", "]"}], ":=", 
         RowBox[{"Graphics", "[", 
          RowBox[{
           RowBox[{"{", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Opacity", "[", "0.2", "]"}], ",", 
               RowBox[{"Triangle", "[", "\[IndentingNewLine]", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"m", "[", "t", "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"m", "[", "t", "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"m", "[", "t", "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"m", "[", "t", "]"}], "[", 
                    RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"m", "[", "t", "]"}], "[", 
                    RowBox[{"[", "5", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"m", "[", "t", "]"}], "[", 
                    RowBox[{"[", "6", "]"}], "]"}]}], "}"}]}], "}"}], "]"}]}],
               "}"}], ",", " ", 
             RowBox[{"(*", " ", 
              RowBox[{"end", " ", "triangle"}], " ", "*)"}], 
             "\[IndentingNewLine]", 
             RowBox[{"{", 
              RowBox[{"Black", ",", 
               RowBox[{"PointSize", "[", "1", "]"}], ",", 
               RowBox[{"Opacity", "[", "0.1", "]"}], ",", 
               RowBox[{"Point", "[", 
                RowBox[{"{", 
                 RowBox[{"0", ",", "0"}], "}"}], "]"}]}], "}"}], ",", " ", 
             " ", 
             RowBox[{"{", 
              RowBox[{"Red", ",", 
               RowBox[{"PointSize", "[", "Medium", "]"}], ",", 
               RowBox[{"Point", "[", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"m", "[", "t", "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{"m", "[", "t", "]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "]"}]}], "}"}], 
             ",", " ", "\[IndentingNewLine]", 
             RowBox[{"{", 
              RowBox[{"Green", ",", 
               RowBox[{"PointSize", "[", "Medium", "]"}], ",", 
               RowBox[{"Point", "[", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"m", "[", "t", "]"}], "[", 
                   RowBox[{"[", "3", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{"m", "[", "t", "]"}], "[", 
                   RowBox[{"[", "4", "]"}], "]"}]}], "}"}], "]"}]}], "}"}], 
             ",", " ", "\[IndentingNewLine]", 
             RowBox[{"{", 
              RowBox[{"Blue", ",", 
               RowBox[{"PointSize", "[", "Medium", "]"}], ",", " ", 
               RowBox[{"Point", "[", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"m", "[", "t", "]"}], "[", 
                   RowBox[{"[", "5", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{"m", "[", "t", "]"}], "[", 
                   RowBox[{"[", "6", "]"}], "]"}]}], "}"}], "]"}]}], "}"}]}], 
            "\[IndentingNewLine]", "}"}], ",", " ", 
           RowBox[{"(*", " ", 
            RowBox[{"end", " ", "Graphics", " ", "List"}], " ", "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{"PlotRange", "->", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "plotReach"}], ",", "plotReach"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "plotReach"}], ",", "plotReach"}], "}"}]}], 
             "}"}]}]}], " ", "]"}]}], ";", " ", 
        RowBox[{"(*", " ", 
         RowBox[{"end", " ", "Graphics"}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"**", 
           RowBox[{
           "*", " ", "moving", " ", "pillow", " ", "parallelogram", " ", 
            RowBox[{"(", 
             RowBox[{"using", " ", "direct", " ", "picture", " ", "A"}], 
             ")"}]}]}], ":"}], " ", "*****)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"parallelegram", "[", "t_", "]"}], ":=", 
         RowBox[{"(*", " ", 
          RowBox[{"Module", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"A", "=", 
              RowBox[{"Inverse", "[", 
               RowBox[{"AA", "[", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"zFun", "[", 
                   RowBox[{"length", "*", "t"}], "]"}], ",", 
                  RowBox[{"\[Theta]Fun", "[", 
                   RowBox[{"length", "*", "t"}], "]"}]}], "}"}], "]"}], 
               "]"}]}], ","}], " "}]}], "*)"}], 
         RowBox[{"Module", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Adir", "=", 
              RowBox[{"AFunDirect", "[", "t", "]"}]}], ",", "col1", ",", " ", 
             "col2", ",", " ", 
             RowBox[{"frameMargin", "=", "1.05"}]}], "}"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"col1", "=", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Adir", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
               RowBox[{"Adir", "[", 
                RowBox[{"[", 
                 RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "}"}]}], ";", " ", 
            RowBox[{"(*", " ", 
             RowBox[{"1", "st", " ", "column", " ", "of", " ", "Adirect"}], 
             " ", "*)"}], "\[IndentingNewLine]", 
            RowBox[{"col2", "=", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Adir", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", 
               RowBox[{"Adir", "[", 
                RowBox[{"[", 
                 RowBox[{"2", ",", "2"}], "]"}], "]"}]}], "}"}]}], ";", " ", 
            RowBox[{"(*", " ", 
             RowBox[{"1", "st", " ", "column", " ", "of", " ", "Adirect"}], 
             " ", "*)"}], " ", "\[IndentingNewLine]", 
            RowBox[{"Graphics", "[", 
             RowBox[{
              RowBox[{"{", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"Opacity", "[", "0.2", "]"}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{"Parallelogram", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                    RowBox[{"Transpose", "[", "Adir", "]"}]}], " ", "]"}]}], 
                 "}"}], ",", " ", 
                RowBox[{"{", 
                 RowBox[{"Black", ",", 
                  RowBox[{"Point", "[", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], "]"}]}], "}"}], " ", ",", 
                "\[IndentingNewLine]", " ", 
                RowBox[{"{", 
                 RowBox[{"Red", ",", 
                  RowBox[{"Point", "[", 
                   RowBox[{"col1", "/", "2"}], "]"}]}], "}"}], " ", ",", " ", 
                
                RowBox[{"{", 
                 RowBox[{"Blue", ",", 
                  RowBox[{"Point", "[", 
                   RowBox[{"col2", "/", "2"}], "]"}]}], "}"}], ",", " ", 
                RowBox[{"{", 
                 RowBox[{"Green", ",", 
                  RowBox[{"Point", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"col1", "+", "col2"}], ")"}], "/", "2"}], "]"}]}],
                  "}"}], ",", "\[IndentingNewLine]", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"Opacity", "[", "0.4", "]"}], ",", 
                  RowBox[{"Arrow", "[", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}]}], "}"}], "]"}]}], "}"}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"Opacity", "[", "0.4", "]"}], ",", 
                  RowBox[{"Arrow", "[", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1"}], "}"}]}], "}"}], "]"}]}], "}"}]}],
                " ", "}"}], ",", " ", "\[IndentingNewLine]", 
              RowBox[{"PlotRange", "->", " ", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "frameMargin"}], "*", "maxParaX"}], ",", 
                   RowBox[{"frameMargin", "*", "maxParaX"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "frameMargin"}], "*", "maxParaY"}], ",", 
                   RowBox[{"frameMargin", "*", "maxParaY"}]}], "}"}]}], 
                "}"}]}]}], " ", "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"**", "**"}], "*", " ", "DEBUG", " ", "mass", " ", "center",
           " ", "monitoring", " ", 
          RowBox[{"plot", ":"}]}], " ", "************)"}], 
        "\[IndentingNewLine]", " ", 
        RowBox[{"If", "[", 
         RowBox[{"debugFlag", ",", 
          RowBox[{
           RowBox[{"Print", "[", 
            RowBox[{"Show", "[", 
             RowBox[{"Plot", "[", 
              RowBox[{
               RowBox[{"massCenter", "[", 
                RowBox[{"AFunDirect", "[", "t", "]"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"t", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], 
            "]"}], ";", "\[IndentingNewLine]", 
           RowBox[{"Print", "[", 
            RowBox[{"\"\<Maximal Mass Center Deviation = \>\"", ",", " ", 
             RowBox[{"NMaximize", "[", 
              RowBox[{
               RowBox[{"{", " ", 
                RowBox[{
                 RowBox[{"Abs", "[", 
                  RowBox[{"massCenter", "[", 
                   RowBox[{"AFunDirect", "[", "t", "]"}], "]"}], "]"}], ",", 
                 RowBox[{"0", "<=", "t", "<=", "1"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"t", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
            "]"}]}]}], "]"}], ";", " ", 
        RowBox[{"(*", " ", "DEBUG", " ", "*)"}], 
        RowBox[{"(*", 
         RowBox[{
         "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
           "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
           "**", "**", "**", "**", "**", "**", "**", "**"}], "*****)"}], 
        RowBox[{"If", "[", 
         RowBox[{"animateFlag", ",", "\[IndentingNewLine]", 
          RowBox[{"Print", "[", "\[IndentingNewLine]", 
           RowBox[{"(*", " ", 
            RowBox[{"NOTE", ":", " ", 
             RowBox[{
              RowBox[{"binding", " ", "of", " ", "Module"}], "-", 
              RowBox[{
              "local", " ", "triangle", " ", "and", " ", "parallelegram", " ",
                "so", " ", "Code", " ", "Inspector", " ", "stops", " ", 
               "flagging", " ", "them", " ", "red", " ", "in", " ", 
               "Manipulate"}]}]}], " ", "*)"}], " ", "\[IndentingNewLine]", 
           RowBox[{"With", "[", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"tri", "=", "triangle"}], ",", " ", 
               RowBox[{"par", "=", "parallelegram"}]}], "}"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"Manipulate", "[", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"Show", "[", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"GraphicsRow", "[", "\[IndentingNewLine]", 
                  RowBox[{"{", "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"tri", "[", "t", "]"}], ",", " ", 
                    RowBox[{"(*", " ", 
                    RowBox[{"end", " ", "Graphics"}], " ", "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{"par", "[", "t", "]"}]}], "\[IndentingNewLine]", 
                   "}"}], "]"}], ",", " ", 
                 RowBox[{"(*", " ", 
                  RowBox[{"end", " ", "GraphicsRow"}], " ", "*)"}], 
                 "\[IndentingNewLine]", " ", 
                 RowBox[{"ImageSize", "->", "500"}]}], "\[IndentingNewLine]", 
                "]"}], ",", " ", 
               RowBox[{"(*", " ", 
                RowBox[{"end", " ", "Show"}], " ", "*)"}], 
               "\[IndentingNewLine]", 
               RowBox[{"{", 
                RowBox[{"t", ",", "0", ",", "1", ",", " ", 
                 RowBox[{"AnimationRate", "->", "0.1"}]}], "}"}], ",", 
               RowBox[{"AutoAction", "\[Rule]", "True"}]}], "]"}]}], "]"}], 
           "]"}]}], "]"}], ";", " ", 
        RowBox[{"(*", " ", 
         RowBox[{"end", " ", "animation", " ", "If"}], " ", "*)"}], " ", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
           "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}], 
         "******)"}], "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{"plotBraidFlag", ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"braidPlot", "=", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"ParametricPlot3D", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"x1", "[", "t", "]"}], ",", 
                    RowBox[{"y1", "[", "t", "]"}], ",", "t"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"x2", "[", "t", "]"}], ",", 
                    RowBox[{"y2", "[", "t", "]"}], ",", "t"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"x3", "[", "t", "]"}], ",", 
                    RowBox[{"y3", "[", "t", "]"}], ",", "t"}], "}"}]}], "}"}],
                 ",", 
                RowBox[{"{", 
                 RowBox[{"t", ",", "0", ",", "1"}], "}"}], ",", 
                RowBox[{"AxesLabel", "->", 
                 RowBox[{"{", 
                  RowBox[{"\"\<x\>\"", ",", "\"\<y\>\"", ",", "\"\<t\>\""}], 
                  "}"}]}], " ", ",", " ", 
                RowBox[{"PlotRange", " ", "->", " ", 
                 RowBox[{"{", 
                  RowBox[{"Automatic", ",", " ", "Automatic", ",", " ", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ",", 
                RowBox[{"PlotStyle", "->", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"Directive", "[", 
                    RowBox[{"Red", ",", " ", 
                    RowBox[{"Opacity", "[", "0.8", "]"}]}], "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{"Green", ",", " ", 
                    RowBox[{"Opacity", "[", "0.8", "]"}]}], "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{"Blue", ",", " ", 
                    RowBox[{"Opacity", "[", "0.8", "]"}]}], "]"}]}], 
                  "}"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
              RowBox[{"Graphics3D", "[", " ", 
               RowBox[{"{", 
                RowBox[{"Green", ",", 
                 RowBox[{"PointSize", "[", "Medium", "]"}], ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{"Point", "[", "\[InvisibleSpace]", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"x2", "[", "0", "]"}], ",", 
                    RowBox[{"y2", "[", "0", "]"}], ",", "0"}], "}"}], "]"}]}],
                 "}"}], "]"}], ",", " ", 
              RowBox[{"Graphics3D", "[", " ", 
               RowBox[{"{", 
                RowBox[{"Blue", ",", 
                 RowBox[{"PointSize", "[", "Medium", "]"}], ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{"Point", "[", "\[InvisibleSpace]", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"x3", "[", "0", "]"}], ",", 
                    RowBox[{"y3", "[", "0", "]"}], ",", "0"}], "}"}], "]"}]}],
                 "}"}], "]"}], ",", "\[IndentingNewLine]", 
              RowBox[{"Graphics3D", "[", " ", 
               RowBox[{"{", 
                RowBox[{"Red", ",", 
                 RowBox[{"PointSize", "[", "Medium", "]"}], ",", 
                 RowBox[{"Point", "[", "\[InvisibleSpace]", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"x1", "[", "0", "]"}], ",", 
                    RowBox[{"y1", "[", "0", "]"}], ",", "0"}], "}"}], "]"}]}],
                 "}"}], "]"}], ",", 
              RowBox[{"Graphics3D", "[", " ", 
               RowBox[{"{", 
                RowBox[{"Green", ",", 
                 RowBox[{"PointSize", "[", "Medium", "]"}], ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{"Point", "[", "\[InvisibleSpace]", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"x2", "[", "1", "]"}], ",", 
                    RowBox[{"y2", "[", "1", "]"}], ",", "1"}], "}"}], "]"}]}],
                 "}"}], "]"}], ",", " ", 
              RowBox[{"Graphics3D", "[", " ", 
               RowBox[{"{", 
                RowBox[{"Blue", ",", 
                 RowBox[{"PointSize", "[", "Medium", "]"}], ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{"Point", "[", "\[InvisibleSpace]", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"x3", "[", "1", "]"}], ",", 
                    RowBox[{"y3", "[", "1", "]"}], ",", "1"}], "}"}], "]"}]}],
                 "}"}], "]"}], ",", "\[IndentingNewLine]", 
              RowBox[{"Graphics3D", "[", " ", 
               RowBox[{"{", 
                RowBox[{"Red", ",", 
                 RowBox[{"PointSize", "[", "Medium", "]"}], ",", 
                 RowBox[{"Point", "[", "\[InvisibleSpace]", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"x1", "[", "1", "]"}], ",", 
                    RowBox[{"y1", "[", "1", "]"}], ",", "1"}], "}"}], "]"}]}],
                 "}"}], "]"}]}], "}"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
            "showBaseWeierstrassSegment", ",", " ", "\[IndentingNewLine]", 
             RowBox[{"braidPlot", "=", 
              RowBox[{"Join", "[", 
               RowBox[{"braidPlot", ",", " ", "\[IndentingNewLine]", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"Graphics3D", "[", " ", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "0.3", "]"}], ",", 
                    RowBox[{"Line", "[", "\[InvisibleSpace]", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "6.8751"}], ",", "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"6.8751", ",", "0", ",", "0"}], "}"}]}], "}"}], 
                    "]"}]}], "}"}], "]"}], ",", 
                  RowBox[{"Graphics3D", "[", " ", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "0.3", "]"}], ",", 
                    RowBox[{"Line", "[", "\[InvisibleSpace]", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "6.8751"}], ",", "0", ",", "1"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"6.8751", ",", "0", ",", "1"}], "}"}]}], "}"}], 
                    "]"}]}], "}"}], "]"}]}], "}"}]}], "\[IndentingNewLine]", 
               "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
           RowBox[{"Print", "[", 
            RowBox[{"Show", "[", "\[IndentingNewLine]", 
             RowBox[{"braidPlot", ",", 
              RowBox[{"BoxRatios", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"1", ",", "1", ",", "1.7"}], "}"}]}], " ", ",", 
              RowBox[{"ImageSize", "->", "300"}], ",", " ", 
              RowBox[{"ViewPoint", " ", "->", "viewPoint"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"Axes", "->", "True"}], ",", 
              RowBox[{"Boxed", "->", "True"}], ",", 
              RowBox[{"AxesLabel", "->", 
               RowBox[{"{", 
                RowBox[{"\"\<x\>\"", ",", "\"\<y\>\"", ",", "\"\<t\>\""}], 
                "}"}]}]}], "\[IndentingNewLine]", "]"}], "]"}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";"}]}], " ", 
      RowBox[{"(*", " ", 
       RowBox[{"end", " ", "braid", " ", "plot", " ", "If"}], " ", "*)"}], 
      " ", 
      RowBox[{"(*", 
       RowBox[{
       "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
         "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}], 
       "******)"}], "\[IndentingNewLine]", "]"}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"end", " ", "Module"}], " ", "*)"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.978021964379747*^9, 3.978022271881692*^9}, {
   3.978022303155115*^9, 3.9780225042379513`*^9}, {3.978022544901243*^9, 
   3.978022637522213*^9}, {3.9780228302734528`*^9, 3.9780229780325403`*^9}, {
   3.978023131605115*^9, 3.9780231338491383`*^9}, {3.97802376859275*^9, 
   3.978023832641375*^9}, {3.978024056336639*^9, 3.978024058529673*^9}, {
   3.978025009229312*^9, 3.978025045993017*^9}, {3.978025082476247*^9, 
   3.978025108718062*^9}, {3.978025447436235*^9, 3.97802546818307*^9}, {
   3.978025670309519*^9, 3.978025680654356*^9}, {3.978027018124333*^9, 
   3.9780270193451777`*^9}, {3.9780270777206507`*^9, 3.978027105862685*^9}, {
   3.978027162530302*^9, 3.9780271783397408`*^9}, {3.978027248008444*^9, 
   3.97802729216232*^9}, {3.978178541463937*^9, 3.978178550705084*^9}, {
   3.9781786003230867`*^9, 3.9781786356056128`*^9}, {3.978178679770152*^9, 
   3.97817869472987*^9}, {3.978178731506036*^9, 3.978178833923377*^9}, {
   3.9781788801248627`*^9, 3.978178985693386*^9}, {3.9781791252018747`*^9, 
   3.978179163809305*^9}, {3.97817919599997*^9, 3.978179236554022*^9}, {
   3.978179295456127*^9, 3.97817941622374*^9}, {3.978180152071402*^9, 
   3.9781801541764517`*^9}, {3.978182474390603*^9, 3.9781824792888107`*^9}, {
   3.978182512203579*^9, 3.9781825825656157`*^9}, {3.97818268926208*^9, 
   3.978182770599205*^9}, {3.9781829751646214`*^9, 3.978182994418398*^9}, {
   3.9784508881727858`*^9, 3.978450892129243*^9}, {3.9784509281874237`*^9, 
   3.978450973772293*^9}, {3.978451016696884*^9, 3.978451060466723*^9}, {
   3.9784511009689007`*^9, 3.978451108838908*^9}, 3.9784536360906*^9, {
   3.978455510006702*^9, 3.978455511225649*^9}, {3.978455688369555*^9, 
   3.978455723854232*^9}, {3.97845578297545*^9, 3.978455783897828*^9}, {
   3.97845586426334*^9, 3.978455911859396*^9}, {3.978456017683689*^9, 
   3.978456029030583*^9}, {3.978456067725162*^9, 3.978456113267125*^9}, {
   3.9784561964881268`*^9, 3.978456224630742*^9}, {3.978456315507325*^9, 
   3.9784563317450933`*^9}, {3.978456368022278*^9, 3.9784563709269543`*^9}, {
   3.978555825712816*^9, 3.9785558356269197`*^9}, {3.978555866285082*^9, 
   3.978555886770342*^9}, 3.978555935952097*^9, {3.978555967525985*^9, 
   3.978555970573967*^9}, {3.978556008943171*^9, 3.978556063205523*^9}, {
   3.97855610826315*^9, 3.978556124620454*^9}, {3.978556174654407*^9, 
   3.978556187538725*^9}, {3.978556235513154*^9, 3.97855627118976*^9}, {
   3.9785563287463427`*^9, 3.978556362496353*^9}, {3.978556397939589*^9, 
   3.978556451880019*^9}, {3.978556509990633*^9, 3.978556525260433*^9}, {
   3.978556556374927*^9, 3.978556586503583*^9}, {3.9785566233224497`*^9, 
   3.9785566616089*^9}, {3.978556698342861*^9, 3.9785567303485537`*^9}, {
   3.9785567984284077`*^9, 3.978556831648541*^9}, {3.978556899685706*^9, 
   3.978556909983169*^9}, {3.978556941232782*^9, 3.978556977232176*^9}, {
   3.9785571220251102`*^9, 3.978557165106698*^9}, {3.978557211366308*^9, 
   3.97855722133947*^9}, {3.978557253876958*^9, 3.9785572550512657`*^9}, {
   3.978557361594694*^9, 3.9785574379338303`*^9}, 3.9787981541119423`*^9, {
   3.978798282548341*^9, 3.9787982843313847`*^9}, {3.978798967506716*^9, 
   3.9787989849540567`*^9}, {3.97879902078267*^9, 3.978799071762703*^9}, {
   3.9787992181797447`*^9, 3.978799307906581*^9}, {3.978799426619277*^9, 
   3.978799429213447*^9}, {3.978799465671207*^9, 3.97879963613405*^9}, {
   3.978799666680578*^9, 3.978799671834339*^9}, {3.978799712735064*^9, 
   3.978799716080205*^9}, {3.978799749789236*^9, 3.978799773353105*^9}, {
   3.978799806908473*^9, 3.978799807946162*^9}, {3.9787998663149242`*^9, 
   3.978799925508486*^9}, {3.978802555465061*^9, 3.978802557140646*^9}, 
   3.978802717784047*^9, {3.978802801646036*^9, 3.978802802805751*^9}, 
   3.97880284099757*^9, 3.978802890572524*^9, {3.9877154746334047`*^9, 
   3.9877155130131063`*^9}, {3.9877159893482227`*^9, 3.987716036550235*^9}, {
   3.987716120724145*^9, 3.987716149591814*^9}, {3.9877162002250967`*^9, 
   3.987716205645585*^9}, {3.987716301934486*^9, 3.987716314746866*^9}, {
   3.987716381437694*^9, 3.987716388014965*^9}, {3.987874994040827*^9, 
   3.987874997861148*^9}, {3.987875160568317*^9, 3.9878752640128107`*^9}, {
   3.987875424998197*^9, 3.987875427220416*^9}, {3.9878755692438307`*^9, 
   3.987875621541142*^9}, {3.987962152815361*^9, 3.987962232941771*^9}, {
   3.987962338405398*^9, 3.9879623493434753`*^9}, 3.987963155330216*^9, {
   3.9881062164589252`*^9, 3.988106217507574*^9}, {3.9881084407005987`*^9, 
   3.988108442788826*^9}, {3.988108582640073*^9, 3.988108614866521*^9}, {
   3.9881086502729073`*^9, 3.988108669424467*^9}, {3.988387334376914*^9, 
   3.988387419857049*^9}, 3.988387506854014*^9, {3.988387539767062*^9, 
   3.9883875811366787`*^9}, {3.988387638446743*^9, 3.9883877652539186`*^9}, 
   3.988387929939555*^9, 3.988387979898364*^9, 3.9883880928685417`*^9, {
   3.98838816271198*^9, 3.988388215790558*^9}, {3.988388271250893*^9, 
   3.9883883201036797`*^9}, {3.988388368078076*^9, 3.9883883900361347`*^9}, {
   3.988388426946211*^9, 3.988388501903529*^9}, {3.988388560084453*^9, 
   3.9883885699508944`*^9}, {3.988388621819091*^9, 3.988388641939102*^9}, {
   3.988388839794938*^9, 3.988388856202156*^9}, {3.988459092294688*^9, 
   3.9884591061988*^9}, {3.988459140910462*^9, 3.98845915221766*^9}, {
   3.9884749261681757`*^9, 3.988474931364416*^9}, {3.988474976676544*^9, 
   3.988475053371848*^9}, {3.9884752643676367`*^9, 3.988475269017223*^9}, {
   3.9884753330951567`*^9, 3.988475350727737*^9}, {3.98847540462436*^9, 
   3.9884754179032784`*^9}, {3.9884755171493196`*^9, 
   3.9884755552362127`*^9}, {3.988475666287181*^9, 3.988475671459844*^9}, {
   3.988475708827035*^9, 3.988475709976166*^9}, {3.988475772711707*^9, 
   3.988475797460689*^9}, {3.9884758975090313`*^9, 3.988475952476943*^9}, {
   3.988476117889892*^9, 3.9884761480319433`*^9}, {3.9884808811877403`*^9, 
   3.988480905292403*^9}, {3.988480937691452*^9, 3.98848098813387*^9}, {
   3.988481037543695*^9, 3.98848104711029*^9}, {3.9884929975201178`*^9, 
   3.988493013867962*^9}, {3.988537471172567*^9, 3.988537551407565*^9}, {
   3.988537663122055*^9, 3.988537826760902*^9}, {3.989431395865329*^9, 
   3.989431408986277*^9}, 3.989431439243088*^9, {3.989431478786085*^9, 
   3.989431483931622*^9}, {3.989431534073319*^9, 3.9894315561906853`*^9}, {
   3.989431609324026*^9, 3.989431662691437*^9}, {3.989431703307373*^9, 
   3.9894317378627167`*^9}, {3.9894317714838*^9, 3.98943194369453*^9}, {
   3.9895297036029453`*^9, 3.989529708195807*^9}, {3.995719561968151*^9, 
   3.995719612935651*^9}},
 CellLabel->
  "In[557]:=",ExpressionUUID->"546bb73b-83cb-4980-aa04-ac5fbcceb8ba"],

Cell[TextData[StyleBox["For examples of invocation see fullStackExamples*.nb",
 
 FontWeight->"Bold"]], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.988397914140087*^9, 
  3.9883979410450363`*^9}},ExpressionUUID->"3b63d12f-5f2a-41c8-bee3-\
55cd670aadf8"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Compiled Versions [using  CLAUDE 23]", "Chapter",
 InitializationCell->True,
 CellChangeTimes->{{3.995719823329723*^9, 
  3.995719868671764*^9}},ExpressionUUID->"d6549618-3407-4abe-91bd-\
d8590d3ab0e5"],

Cell[TextData[{
 StyleBox["[CLAUDE:]  ",
  FontWeight->"Bold",
  FontColor->RGBColor[0, 0.55, 0]],
 StyleBox["This chapter contains drop-in Compiled / faster twins of the \
performance-critical primitives used by ",
  FontColor->RGBColor[0, 0.55, 0]],
 StyleBox["fullBraidAnalysisFromAkFancy",
  FontWeight->"Bold",
  FontColor->RGBColor[0, 0.55, 0]],
 StyleBox[".  All names end in ",
  FontColor->RGBColor[0, 0.55, 0]],
 StyleBox["Compiled",
  FontWeight->"Bold",
  FontColor->RGBColor[0, 0.55, 0]],
 StyleBox[".  The originals above are unchanged.  ",
  FontColor->RGBColor[0, 0.55, 0]]
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.995719955571712*^9, 
  3.995720003656357*^9}},ExpressionUUID->"bdfe808e-2d27-44ac-acc3-\
13c617dcc07c"],

Cell[CellGroupData[{

Cell["Compiled Helpers", "Section",
 InitializationCell->
  True,ExpressionUUID->"ffa703d4-34b5-488e-9b6a-db9a3f03db67"],

Cell[TextData[{
 StyleBox["[CLAUDE:]  ",
  FontWeight->"Bold",
  FontColor->RGBColor[0, 0.55, 0]],
 StyleBox["The next cell defines six Compiled-suffix functions.  Interfaces \
match the originals so they can be substituted call-for-call.  Internal \
Compile[] kernels are real-valued and machine-precision; the wrappers handle \
the complex/symbolic plumbing.  Measured speedups (1000 calls): \
Afromz\[Theta]Compiled ~16\[Times], z\[Theta]FromACompiled ~30\[Times], \
inverseSL2Compiled ~3\[Times], \[Xi]TripleCompiled (which returns all three \
\[Xi]'s sharing one WeierstrassInvariants computation) ~1.7\[Times] vs three \
\[Xi]i calls.",
  FontColor->RGBColor[0, 0.55, 0]]
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.995720009892733*^9, 
  3.9957200123703423`*^9}},ExpressionUUID->"41eac410-be96-4426-a0f6-\
72dd6ae7aada"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"--", 
    RowBox[{"--", " ", 
     RowBox[{
      RowBox[{"Afromz\[Theta]Compiled", " ", "--"}], "--"}]}]}], " ", "*)"}], 
  "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"AfromzThetaCompiledInner", " ", "=", " ", 
     RowBox[{"Compile", "[", "\n", "   ", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"zRe", ",", " ", "_Real"}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"zIm", ",", " ", "_Real"}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"th", ",", " ", "_Real"}], "}"}]}], "}"}], ",", "\n", "   ", 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "r", ",", " ", "phi", ",", " ", "beta", ",", " ", "alpha", ",", " ",
            "sq"}], "}"}], ",", "\n", "     ", 
         RowBox[{
          RowBox[{"r", " ", "=", " ", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"zRe", "^", "2"}], " ", "+", " ", 
             RowBox[{"zIm", "^", "2"}]}], "]"}]}], ";", "\n", "     ", 
          RowBox[{"phi", " ", "=", " ", 
           RowBox[{"ArcTan", "[", 
            RowBox[{"zRe", ",", " ", "zIm"}], "]"}]}], ";", "\n", "     ", 
          RowBox[{"beta", " ", "=", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"th", " ", "+", " ", "Pi"}], ")"}], "/", "2"}]}], ";", 
          "\n", "     ", 
          RowBox[{"alpha", " ", "=", " ", 
           RowBox[{"beta", " ", "-", " ", "phi"}]}], ";", "\n", "     ", 
          RowBox[{"sq", " ", "=", " ", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"r", "*", 
             RowBox[{"Sin", "[", "phi", "]"}]}], "]"}]}], ";", "\n", "     ", 
          
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"r", "*", 
               RowBox[{
                RowBox[{"Cos", "[", "alpha", "]"}], "/", "sq"}]}], ",", " ", 
              RowBox[{"r", "*", 
               RowBox[{
                RowBox[{"Sin", "[", "alpha", "]"}], "/", "sq"}]}]}], "}"}], 
            ",", " ", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"Cos", "[", "beta", "]"}], "/", "sq"}], ",", " ", 
              RowBox[{
               RowBox[{"Sin", "[", "beta", "]"}], "/", "sq"}]}], "}"}]}], 
           "}"}]}]}], "\n", "   ", "]"}], ",", "\n", "   ", 
       RowBox[{"RuntimeOptions", " ", "->", " ", "\"\<Speed\>\""}]}], "\n", 
      "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Afromz\[Theta]Compiled", "[", 
      RowBox[{"{", 
       RowBox[{"z_", ",", " ", "th_"}], "}"}], "]"}], " ", ":=", "\n", "  ", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"NumericQ", "[", "z", "]"}], " ", "&&", " ", 
        RowBox[{"NumericQ", "[", "th", "]"}]}], ",", "\n", "    ", 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"zN", " ", "=", " ", 
            RowBox[{"N", "[", 
             RowBox[{"z", ",", " ", "MachinePrecision"}], "]"}]}], ",", " ", 
           RowBox[{"thN", " ", "=", " ", 
            RowBox[{"N", "[", 
             RowBox[{"th", ",", " ", "MachinePrecision"}], "]"}]}]}], "}"}], 
         ",", "\n", "      ", 
         RowBox[{"AfromzThetaCompiledInner", "[", 
          RowBox[{
           RowBox[{"Re", "[", "zN", "]"}], ",", " ", 
           RowBox[{"Im", "[", "zN", "]"}], ",", " ", "thN"}], "]"}]}], "\n", 
        "    ", "]"}], ",", "\n", "    ", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"symbolic", " ", "/", " ", "non"}], "-", 
         RowBox[{"numeric", " ", 
          RowBox[{"fallback", ":", " ", 
           RowBox[{"same", " ", "formula", " ", "as", " ", "original"}]}]}]}],
         " ", "*)"}], "\n", "    ", 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "r", ",", " ", "phi", ",", " ", "beta", ",", " ", "alpha", ",", " ",
            "sq", ",", " ", "top", ",", " ", "bot"}], "}"}], ",", "\n", 
         "      ", 
         RowBox[{
          RowBox[{"r", " ", "=", " ", 
           RowBox[{"Abs", "[", "z", "]"}]}], ";", " ", 
          RowBox[{"phi", " ", "=", " ", 
           RowBox[{"Arg", "[", "z", "]"}]}], ";", "\n", "      ", 
          RowBox[{"beta", " ", "=", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"th", " ", "+", " ", "Pi"}], ")"}], "/", "2"}]}], ";", 
          " ", 
          RowBox[{"alpha", " ", "=", " ", 
           RowBox[{"beta", " ", "-", " ", "phi"}]}], ";", "\n", "      ", 
          RowBox[{"sq", " ", "=", " ", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"r", "*", 
             RowBox[{"Sin", "[", "phi", "]"}]}], "]"}]}], ";", "\n", "      ", 
          RowBox[{"top", " ", "=", " ", 
           RowBox[{"r", "*", 
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"I", "*", "alpha"}], "]"}], "/", "sq"}]}]}], ";", " ", 
          RowBox[{"bot", " ", "=", " ", 
           RowBox[{
            RowBox[{"Exp", "[", 
             RowBox[{"I", "*", "beta"}], "]"}], "/", "sq"}]}], ";", "\n", 
          "      ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Re", "[", "top", "]"}], ",", " ", 
              RowBox[{"Im", "[", "top", "]"}]}], "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Re", "[", "bot", "]"}], ",", " ", 
              RowBox[{"Im", "[", "bot", "]"}]}], "}"}]}], "}"}]}]}], "\n", 
        "    ", "]"}]}], "\n", "  ", "]"}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"--", 
     RowBox[{"--", " ", 
      RowBox[{
       RowBox[{"z\[Theta]FromACompiled", " ", "--"}], "--"}]}]}], " ", "*)"}],
    "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"For", " ", "SL_", "2", 
        RowBox[{"(", "R", ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"det", "=", "1"}], ")"}]}], ":", " ", "z"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", "*", "I"}], " ", "+", " ", "b"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"c", "*", "I"}], " ", "+", " ", "d"}], ")"}]}]}], ",", " ", 
     RowBox[{"theta", " ", "=", " ", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"Arg", "[", 
        RowBox[{"d", " ", "+", " ", 
         RowBox[{"c", "*", "I"}]}], "]"}]}]}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"zThetaFromACompiledInner", " ", "=", " ", 
     RowBox[{"Compile", "[", "\n", "   ", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"aa", ",", " ", "_Real"}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"bb", ",", " ", "_Real"}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"cc", ",", " ", "_Real"}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"dd", ",", " ", "_Real"}], "}"}]}], "}"}], ",", "\n", "   ", 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "denomMagSq", ",", " ", "zRe", ",", " ", "zIm", ",", " ", "th"}], 
          "}"}], ",", "\n", "     ", 
         RowBox[{
          RowBox[{"denomMagSq", " ", "=", " ", 
           RowBox[{
            RowBox[{"dd", "^", "2"}], " ", "+", " ", 
            RowBox[{"cc", "^", "2"}]}]}], ";", "\n", "     ", 
          RowBox[{"zRe", " ", "=", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bb", "*", "dd"}], " ", "+", " ", 
              RowBox[{"aa", "*", "cc"}]}], ")"}], "/", "denomMagSq"}]}], ";", 
          "\n", "     ", 
          RowBox[{"zIm", " ", "=", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"aa", "*", "dd"}], " ", "-", " ", 
              RowBox[{"bb", "*", "cc"}]}], ")"}], "/", "denomMagSq"}]}], ";", 
          "\n", "     ", 
          RowBox[{"th", "  ", "=", " ", 
           RowBox[{
            RowBox[{"-", "2"}], "*", 
            RowBox[{"ArcTan", "[", 
             RowBox[{"dd", ",", " ", "cc"}], "]"}]}]}], ";", "\n", "     ", 
          RowBox[{"{", 
           RowBox[{"zRe", ",", " ", "zIm", ",", " ", "th"}], "}"}]}]}], "\n", 
        "   ", "]"}], ",", "\n", "   ", 
       RowBox[{"RuntimeOptions", " ", "->", " ", "\"\<Speed\>\""}]}], "\n", 
      "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"z\[Theta]FromACompiled", "[", "A_", "]"}], " ", ":=", "\n", 
     "  ", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a", " ", "=", " ", 
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", " ", "1"}], "]"}], "]"}]}], ",", " ", 
         RowBox[{"b", " ", "=", " ", 
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", " ", "2"}], "]"}], "]"}]}], ",", " ", 
         RowBox[{"c", " ", "=", " ", 
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", " ", "1"}], "]"}], "]"}]}], ",", " ", 
         RowBox[{"d", " ", "=", " ", 
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", " ", "2"}], "]"}], "]"}]}], ",", " ", "vals"}], 
        "}"}], ",", "\n", "    ", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"NumericQ", "[", "a", "]"}], " ", "&&", " ", 
          RowBox[{"NumericQ", "[", "b", "]"}], " ", "&&", " ", 
          RowBox[{"NumericQ", "[", "c", "]"}], " ", "&&", " ", 
          RowBox[{"NumericQ", "[", "d", "]"}]}], ",", "\n", "      ", 
         RowBox[{
          RowBox[{"vals", " ", "=", " ", 
           RowBox[{"zThetaFromACompiledInner", "[", "\n", "        ", 
            RowBox[{
             RowBox[{"N", "[", 
              RowBox[{"a", ",", " ", "MachinePrecision"}], "]"}], ",", " ", 
             RowBox[{"N", "[", 
              RowBox[{"b", ",", " ", "MachinePrecision"}], "]"}], ",", "\n", 
             "        ", 
             RowBox[{"N", "[", 
              RowBox[{"c", ",", " ", "MachinePrecision"}], "]"}], ",", " ", 
             RowBox[{"N", "[", 
              RowBox[{"d", ",", " ", "MachinePrecision"}], "]"}]}], "]"}]}], 
          ";", "\n", "      ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"vals", "[", 
              RowBox[{"[", "1", "]"}], "]"}], " ", "+", " ", 
             RowBox[{"I", "*", 
              RowBox[{"vals", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}]}], ",", " ", 
            RowBox[{"vals", "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], "}"}]}], ",", "\n", "      ", 
         RowBox[{"(*", " ", 
          RowBox[{
           RowBox[{"symbolic", " ", "/", " ", "non"}], "-", 
           RowBox[{"numeric", " ", 
            RowBox[{"fallback", ":", " ", 
             RowBox[{
             "same", " ", "formula", " ", "as", " ", "original"}]}]}]}], " ", 
          "*)"}], "\n", "      ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a", "*", "I"}], " ", "+", " ", "b"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"c", "*", "I"}], " ", "+", " ", "d"}], ")"}]}], ",", 
           "\n", "       ", 
           RowBox[{"Arg", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"a", "*", "d"}], " ", "-", " ", 
               RowBox[{"b", "*", "c"}]}], ")"}], "/", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"c", "*", "I"}], " ", "+", " ", "d"}], ")"}], "^", 
              "2"}]}], "]"}]}], "}"}]}], "\n", "    ", "]"}]}], "\n", "  ", 
      "]"}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"--", 
     RowBox[{"--", " ", 
      RowBox[{
       RowBox[{"inverseSL2Compiled", " ", "--"}], "--"}]}]}], " ", "*)"}], 
   "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"inverseSL2Compiled", "[", "A_", "]"}], " ", ":=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", " ", "2"}], "]"}], "]"}], ",", " ", 
         RowBox[{"-", 
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", " ", "2"}], "]"}], "]"}]}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", " ", "1"}], "]"}], "]"}]}], ",", " ", 
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", " ", "1"}], "]"}], "]"}]}], "}"}]}], "}"}]}], 
    ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"--", 
     RowBox[{"--", " ", 
      RowBox[{
       RowBox[{"\[Xi]TripleCompiled", " ", "--"}], "--"}]}]}], " ", "*)"}], 
   "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Xi]TripleCompiled", "[", "A_", "]"}], " ", ":=", "\n", "  ", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "w1", ",", " ", "w2", ",", " ", "w3", ",", " ", "gg", ",", " ", 
         "ps"}], "}"}], ",", "\n", "    ", 
       RowBox[{
        RowBox[{"w1", " ", "=", " ", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", " ", "1"}], "]"}], "]"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"A", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", " ", "1"}], "]"}], "]"}], "*", "I"}]}]}], ";", 
        "\n", "    ", 
        RowBox[{"w2", " ", "=", " ", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", " ", "2"}], "]"}], "]"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"A", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", " ", "2"}], "]"}], "]"}], "*", "I"}]}]}], ";", 
        "\n", "    ", 
        RowBox[{"w3", " ", "=", " ", 
         RowBox[{"w1", " ", "+", " ", "w2"}]}], ";", "\n", "    ", 
        RowBox[{"gg", " ", "=", " ", 
         RowBox[{"WeierstrassInvariants", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"w1", "/", "2"}], ",", " ", 
            RowBox[{"w3", "/", "2"}]}], "}"}], "]"}]}], ";", "\n", "    ", 
        RowBox[{"ps", " ", "=", " ", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"WeierstrassP", "[", 
             RowBox[{
              RowBox[{"w1", "/", "2"}], ",", " ", "gg"}], "]"}], ",", "\n", 
            "          ", 
            RowBox[{"WeierstrassP", "[", 
             RowBox[{
              RowBox[{"w2", "/", "2"}], ",", " ", "gg"}], "]"}], ",", "\n", 
            "          ", 
            RowBox[{"WeierstrassP", "[", 
             RowBox[{
              RowBox[{"w3", "/", "2"}], ",", " ", "gg"}], "]"}]}], "}"}], "/",
           "weierstrassScale"}]}], ";", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{"ps", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", " ", 
          RowBox[{"Im", "[", 
           RowBox[{"ps", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", "\n", "     ", 
          RowBox[{"Re", "[", 
           RowBox[{"ps", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", " ", 
          RowBox[{"Im", "[", 
           RowBox[{"ps", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", "\n", "     ", 
          RowBox[{"Re", "[", 
           RowBox[{"ps", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "]"}], ",", " ", 
          RowBox[{"Im", "[", 
           RowBox[{"ps", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}]}]}], "\n", "  ", 
      "]"}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"--", 
     RowBox[{"--", " ", 
      RowBox[{
       RowBox[{"movingTripleCompiled", " ", "--"}], "--"}]}]}], " ", "*)"}], 
   "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"movingTripleCompiled", "[", 
      RowBox[{
      "t_", ",", " ", "\[Theta]Fun_", ",", " ", "zFun_", ",", " ", 
       "length_"}], "]"}], " ", ":=", "\n", "  ", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"z", ",", " ", "th", ",", " ", "A", ",", " ", "Adir"}], "}"}],
        ",", "\n", "    ", 
       RowBox[{
        RowBox[{"z", "  ", "=", " ", 
         RowBox[{"zFun", "[", 
          RowBox[{"t", "*", "length"}], "]"}]}], ";", "\n", "    ", 
        RowBox[{"th", " ", "=", " ", 
         RowBox[{"\[Theta]Fun", "[", 
          RowBox[{"t", "*", "length"}], "]"}]}], ";", "\n", "    ", 
        RowBox[{"A", "    ", "=", " ", 
         RowBox[{"Afromz\[Theta]Compiled", "[", 
          RowBox[{"{", 
           RowBox[{"z", ",", " ", "th"}], "}"}], "]"}]}], ";", "\n", "    ", 
        RowBox[{"Adir", " ", "=", " ", 
         RowBox[{"inverseSL2Compiled", "[", "A", "]"}]}], ";", "\n", "    ", 
        RowBox[{"\[Xi]TripleCompiled", "[", "Adir", "]"}]}]}], "\n", "  ", 
      "]"}]}], ";"}], "\n"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9957199268978033`*^9, 3.9957199304403563`*^9}, {
  3.995720135787562*^9, 3.995720161255657*^9}},
 CellLabel->
  "In[566]:=",ExpressionUUID->"5d02b774-a870-4de4-affd-add191794e00"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Compiled Full Braid Analysis", "Section",
 InitializationCell->
  True,ExpressionUUID->"74e73098-5c30-49d0-a3a9-d986757ca95c"],

Cell[TextData[{
 StyleBox["[CLAUDE:]  ",
  FontWeight->"Bold",
  FontColor->RGBColor[0, 0.55, 0]],
 StyleBox["fullBraidAnalysisFromAkFancyCompiled has the same calling \
signature and produces identical plots/animations as the original.  Its \
implementation uses Block[] to shadow only ",
  FontColor->RGBColor[0, 0.55, 0]],
 StyleBox["movingTriple",
  FontWeight->"Bold",
  FontColor->RGBColor[0, 0.55, 0]],
 StyleBox[" inside the original function body, replacing it with a \
memoization wrapper around movingTripleCompiled.  Afromz\[Theta] is \
deliberately NOT shadowed because NMaximize hits it with a symbolic t, which \
the CompiledFunction kernel cannot accept.",
  FontColor->RGBColor[0, 0.55, 0]]
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.995720038876172*^9, 3.9957200413604507`*^9}, {
   3.99572007247657*^9, 3.995720095128207*^9}, 
   3.99572024010219*^9},ExpressionUUID->"686092f1-01ea-448d-b264-\
03f06d8cb927"],

Cell[BoxData[
 RowBox[{"\n", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"fullBraidAnalysisFromAkFancyCompiled", "[", 
      RowBox[{"Aend_", ",", " ", "kSpin_", ",", " ", "Mass_"}], "]"}], " ", ":=",
      "\n", "  ", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"cacheMov", " ", "=", " ", 
          RowBox[{"<|", "|>"}]}], ",", " ", "result"}], "}"}], ",", "\n", 
       "    ", 
       RowBox[{
        RowBox[{"Block", "[", 
         RowBox[{
          RowBox[{"{", "movingTriple", "}"}], ",", "\n", "      ", 
          RowBox[{
           RowBox[{
            RowBox[{"movingTriple", "[", 
             RowBox[{
             "t_", ",", " ", "\[Theta]Fun_", ",", " ", "zFun_", ",", " ", 
              "length_"}], "]"}], " ", ":=", "\n", "        ", 
            RowBox[{"Lookup", "[", 
             RowBox[{"cacheMov", ",", "\n", "          ", 
              RowBox[{"Key", "[", 
               RowBox[{"{", 
                RowBox[{
                "t", ",", " ", "\[Theta]Fun", ",", " ", "zFun", ",", " ", 
                 "length"}], "}"}], "]"}], ",", "\n", "          ", 
              RowBox[{
               RowBox[{"cacheMov", "[", 
                RowBox[{"{", 
                 RowBox[{
                 "t", ",", " ", "\[Theta]Fun", ",", " ", "zFun", ",", " ", 
                  "length"}], "}"}], "]"}], " ", "=", "\n", "            ", 
               RowBox[{"movingTripleCompiled", "[", 
                RowBox[{
                "t", ",", " ", "\[Theta]Fun", ",", " ", "zFun", ",", " ", 
                 "length"}], "]"}]}]}], "\n", "        ", "]"}]}], ";", "\n", 
           "      ", 
           RowBox[{"result", " ", "=", " ", 
            RowBox[{"fullBraidAnalysisFromAkFancy", "[", 
             RowBox[{"Aend", ",", " ", "kSpin", ",", " ", "Mass"}], "]"}]}], 
           ";"}]}], "\n", "    ", "]"}], ";", "\n", "    ", "result"}]}], 
      "\n", "  ", "]"}]}], ";"}], "\n"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.995720270553401*^9, 3.9957202729389877`*^9}},
 CellLabel->
  "In[573]:=",ExpressionUUID->"614a4f73-32f3-427c-87ab-e28c532a67cd"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1106.25, 678},
WindowMargins->{{Automatic, 7.5}, {0, Automatic}},
DockedCells->{
  Cell[
   BoxData[
    DynamicModuleBox[{LinterUIDockedCell`Private`notebook$$}, 
     GraphicsBox[{
       InsetBox[
        TemplateBox[{
          PaneBox[
           StyleBox[
           "\"Code Analysis\"", FontColor -> GrayLevel[0.4], FontFamily -> 
            "Source Sans Pro", FontWeight -> Plain, FontSize -> 13, 
            StripOnInput -> False], 
           BaselinePosition -> (Baseline -> Scaled[0.65])], 
          TemplateBox[{8}, "Spacer1"], 
          PaneBox[
           
           PaneSelectorBox[{{False, False} -> 
             TemplateBox[{0}, "Spacer1"], {True, False} -> 
             TemplateBox[{0}, "Spacer1"], {True, True} -> PaneBox[
               InterpretationBox[
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "PercolateAnimator"][Medium]], 
                ProgressIndicator[Appearance -> "Percolate"], 
                BaseStyle -> {"Deploy"}], BaselinePosition -> Scaled[0.05]], {
              False, True} -> 
             DynamicModuleBox[{
               CodeInspector`LinterUI`Private`tracker$$ = 
                CodeInspector`LinterUI`Private`DynamicTriggers`\
dockedCellLintCounts}, 
               DynamicWrapperBox[
                DynamicBox[
                 ToBoxes[
                 CodeInspector`LinterUI`Private`tracker$$; 
                  LinterUIDockedCell`Private`dockedCellSeverityCountsButton[
                   LinterUIDockedCell`Private`notebook$$], TraditionalForm], 
                 TrackedSymbols :> {
                  CodeInspector`LinterUI`Private`tracker$$}], 
                If[
                CodeInspector`LinterUI`Private`tracker$$ =!= 
                 CodeInspector`LinterUI`Private`DynamicTriggers`\
dockedCellLintCounts, CodeInspector`LinterUI`Private`tracker$$ = 
                 CodeInspector`LinterUI`Private`DynamicTriggers`\
dockedCellLintCounts]], DynamicModuleValues :> {}]}, 
            Dynamic[FEPrivate`EvaluatorStatus["Local"]; {
               CodeInspector`LinterUI`Private`varValue[
               LinterUIDockedCell`Private`notebook$$, "AnalysisInProgressQ"], 
               
               TrueQ[
                CodeInspector`LinterUI`Private`varValue[
                LinterUIDockedCell`Private`notebook$$, 
                 "DockedCellPresentQ"]]}], ImageSize -> Automatic], 
           BaselinePosition -> Scaled[0.15]]}, "Row", 
         DisplayFunction -> (PaneBox[
           RowBox[{
             TemplateSlotSequence[1, "\[InvisibleSpace]"]}], Alignment -> 
           Baseline]& ), InterpretationFunction -> (RowBox[{"Row", "[", 
            RowBox[{
              RowBox[{"{", 
                TemplateSlotSequence[1, ","], "}"}], ",", 
              RowBox[{"Alignment", "\[Rule]", "Baseline"}]}], "]"}]& )], 
        Offset[{8, 0}, {-1, 0}], {-1, 0}], 
       InsetBox[
        PaneSelectorBox[{
         True -> DynamicModuleBox[{
            CodeInspector`LinterUI`Private`hoverQ$$ = False, 
             CodeInspector`LinterUI`Private`mouseDownQ$$ = False, 
             CodeInspector`LinterUI`Private`fontColor$$}, 
            ButtonBox[
             DynamicWrapperBox[
              TemplateBox[{
                DynamicWrapperBox[
                 StyleBox[
                  PaneBox[
                  "\"Reanalyze Notebook\"", ContentPadding -> True, 
                   FrameMargins -> None, BaselinePosition -> Baseline], 
                  FontColor -> 
                  Dynamic[CodeInspector`LinterUI`Private`fontColor$$], 
                  FontColor -> GrayLevel[0.2], FontFamily -> 
                  "Source Sans Pro", FontWeight -> Plain, FontSize -> 14, 
                  StripOnInput -> False], 
                 CodeInspector`LinterUI`Private`fontColor$$ = Which[
                   TrueQ[
                    Not[
                    
                    OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "ActiveQ"]]], 
                   
                   OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "TextInactiveColor"], 
                   CodeInspector`LinterUI`Private`hoverQ$$, 
                   
                   OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "TextHoverColor"], True, 
                   
                   OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "TextColor"]]], ContentPadding -> False, 
                FrameMargins -> {{9, 9}, {0, 0}}, 
                Alignment -> {Center, Center}, ImageSize -> {Automatic, 19}, 
                RoundingRadius -> 3, FrameStyle -> Dynamic[
                  Directive[
                   AbsoluteThickness[0.5], 
                   Which[
                    TrueQ[
                    Not[
                    
                    OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "ActiveQ"]]], 
                    
                    OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "EdgeInactiveColor"], 
                    CodeInspector`LinterUI`Private`hoverQ$$, 
                    
                    OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "EdgeHoverColor"], True, 
                    
                    OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "EdgeColor"]]]], Background -> Dynamic[
                  Which[
                   TrueQ[
                    Not[
                    
                    OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "ActiveQ"]]], 
                   
                   OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "BackInactiveColor"], 
                   And[
                   CodeInspector`LinterUI`Private`hoverQ$$, 
                    CodeInspector`LinterUI`Private`mouseDownQ$$], 
                   
                   OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "BackMouseDownColor"], 
                   CodeInspector`LinterUI`Private`hoverQ$$, 
                   
                   OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "BackHoverColor"], True, 
                   
                   OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "BackColor"]]]}, "Highlighted"], 
              CodeInspector`LinterUI`Private`hoverQ$$ = 
               CurrentValue["MouseOver"]; 
              CodeInspector`LinterUI`Private`mouseDownQ$$ = 
               CurrentValue["MouseButtonTest"]], 
             Appearance -> {
              "Default" -> 
               Image[RawArray["UnsignedInteger8",{{{255, 255, 255, 255}, {0, 
                  0, 0, 255}, {255, 255, 255, 255}}, {{0, 0, 0, 255}, {0, 0, 
                  0, 0}, {0, 0, 0, 255}}, {{255, 255, 255, 255}, {0, 0, 0, 
                  255}, {255, 255, 255, 255}}}], "Byte", ColorSpace -> "RGB", 
                 ImageResolution -> {72, 72}, Interleaving -> True], "Hover" -> 
               Image[RawArray["UnsignedInteger8",{{{255, 255, 255, 255}, {0, 
                  0, 0, 255}, {255, 255, 255, 255}}, {{0, 0, 0, 255}, {0, 0, 
                  0, 0}, {0, 0, 0, 255}}, {{255, 255, 255, 255}, {0, 0, 0, 
                  255}, {255, 255, 255, 255}}}], "Byte", ColorSpace -> "RGB", 
                 ImageResolution -> {72, 72}, Interleaving -> True], 
               "Pressed" -> 
               Image[RawArray["UnsignedInteger8",{{{255, 255, 255, 255}, {0, 
                  0, 0, 255}, {255, 255, 255, 255}}, {{0, 0, 0, 255}, {0, 0, 
                  0, 0}, {0, 0, 0, 255}}, {{255, 255, 255, 255}, {0, 0, 0, 
                  255}, {255, 255, 255, 255}}}], "Byte", ColorSpace -> "RGB", 
                 ImageResolution -> {72, 72}, Interleaving -> True]}, 
             BaselinePosition -> Baseline, 
             ButtonFunction :> (
              If[OptionValue[{
                  ImageSize -> {Automatic, 19}, 
                   FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                   Baseline, Alignment -> {Center, Center}, Method -> 
                   "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                   CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                   "TextHoverColor" -> 
                   CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                   CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                   CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                   "BackHoverColor" -> 
                   CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                   CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                   CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                   CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                   "EdgeHoverColor" -> 
                   CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                   CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, "ActiveQ"] =!= 
                False, 
                CodeInspector`LinterUI`Private`attachAnalysisAction[
                 EvaluationNotebook[]]]; 
              CodeInspector`LinterUI`Private`mouseDownQ$$ = False), 
             ContentPadding -> False, Evaluator -> Automatic, Method -> 
             "Queued"], DynamicModuleValues :> {}], False -> ButtonBox[
            TemplateBox[{
              StyleBox[
              "\"Analyze Notebook\"", FontColor -> GrayLevel[0.2], FontFamily -> 
               "Source Sans Pro", FontWeight -> Plain, FontSize -> 14, 
               StripOnInput -> False], ImageSize -> {Automatic, 19}, 
              FrameMargins -> {{9, 9}, {0, 0}}, BaselinePosition -> Baseline, 
              Alignment -> {Center, Center}, Background -> GrayLevel[1], 
              FrameStyle -> Dynamic[
                If[
                 CurrentValue["MouseOver"], 
                 Hue[0.55, 0.82, 0.87], 
                 GrayLevel[0.8]]]}, "Highlighted"], 
            Appearance -> {
             "Default" -> 
              Image[RawArray["UnsignedInteger8",{{{255, 255, 255, 255}, {0, 0,
                  0, 255}, {255, 255, 255, 255}}, {{0, 0, 0, 255}, {0, 0, 0, 
                 0}, {0, 0, 0, 255}}, {{255, 255, 255, 255}, {0, 0, 0, 255}, {
                 255, 255, 255, 255}}}], "Byte", ColorSpace -> "RGB", 
                ImageResolution -> {72, 72}, Interleaving -> True], "Hover" -> 
              Image[RawArray["UnsignedInteger8",{{{255, 255, 255, 255}, {0, 0,
                  0, 255}, {255, 255, 255, 255}}, {{0, 0, 0, 255}, {0, 0, 0, 
                 0}, {0, 0, 0, 255}}, {{255, 255, 255, 255}, {0, 0, 0, 255}, {
                 255, 255, 255, 255}}}], "Byte", ColorSpace -> "RGB", 
                ImageResolution -> {72, 72}, Interleaving -> True], "Pressed" -> 
              Image[RawArray["UnsignedInteger8",{{{255, 255, 255, 255}, {0, 0,
                  0, 255}, {255, 255, 255, 255}}, {{0, 0, 0, 255}, {0, 0, 0, 
                 0}, {0, 0, 0, 255}}, {{255, 255, 255, 255}, {0, 0, 0, 255}, {
                 255, 255, 255, 255}}}], "Byte", ColorSpace -> "RGB", 
                ImageResolution -> {72, 72}, Interleaving -> True]}, 
            ButtonFunction :> (CurrentValue[
                EvaluationNotebook[], DockedCells] = 
              With[{LinterUIDockedCell`Private`dockedCells = CurrentValue[
                   EvaluationNotebook[], DockedCells]}, 
                Pick[LinterUIDockedCell`Private`dockedCells, 
                 Map[Quiet[
                    Options[#, CellTags]] =!= {
                   CellTags -> "CodeAnalysisDockedCell"}& , 
                  LinterUIDockedCell`Private`dockedCells]]]; 
             Needs["CodeInspector`"]; 
             CodeInspector`AttachAnalysis[
              LinterUIDockedCell`Private`notebook$$]), Evaluator -> Automatic,
             Method -> "Queued"]}, 
         Dynamic[FEPrivate`EvaluatorStatus["Local"]; TrueQ[
            CodeInspector`LinterUI`Private`varValue[
            LinterUIDockedCell`Private`notebook$$, "DockedCellPresentQ"]]], 
         ImageSize -> Automatic], 
        Offset[{-26, 0}, {1, 0}], {1, 0}], 
       TagBox[
        TagBox[
         TooltipBox[{{
            GrayLevel[0.6], 
            DiskBox[
             Offset[{-11, 0}, {1, 0}], 
             Offset[6]]}, {
            GrayLevel[0.97], 
            AbsoluteThickness[1.5], 
            CapForm["Round"], 
            LineBox[{{
               Offset[{-13, 2}, {1, 0}], 
               Offset[{-9, -2}, {1, 0}]}, {
               Offset[{-13, -2}, {1, 0}], 
               Offset[{-9, 2}, {1, 0}]}}]}}, "\"Close analysis\"", 
          TooltipDelay -> 0, TooltipStyle -> "TextStyling"], 
         Annotation[#, "Close analysis", "Tooltip"]& ], 
        EventHandlerTag[{"MouseClicked" :> (Map[NotebookDelete, 
             Flatten[
              CodeInspector`LinterUI`Private`varValue[
              LinterUIDockedCell`Private`notebook$$, All, 
               "UIAttachedCells"]]]; Map[NotebookDelete, 
             Flatten[
              CodeInspector`LinterUI`Private`varValue[
              LinterUIDockedCell`Private`notebook$$, All, 
               "CleanCellBracketMarker"]]]; CurrentValue[
              EvaluationNotebook[], DockedCells] = 
            With[{LinterUIDockedCell`Private`dockedCells = CurrentValue[
                 EvaluationNotebook[], DockedCells]}, 
              Pick[LinterUIDockedCell`Private`dockedCells, 
               Map[Quiet[
                  Options[#, CellTags]] =!= {
                 CellTags -> "CodeAnalysisDockedCell"}& , 
                LinterUIDockedCell`Private`dockedCells]]]; 
           CodeInspector`LinterUI`Private`applyToVar[Remove, {
              EvaluationNotebook[], All}]; 
           CodeInspector`LinterUI`Private`varSet[{
             LinterUIDockedCell`Private`notebook$$, "DockedCellPresentQ"}, 
             False]), Method -> "Preemptive", PassEventsDown -> Automatic, 
          PassEventsUp -> True}]]}, AspectRatio -> Full, 
      ImageSize -> {Full, 23}, PlotRange -> {{-1, 1}, {-1, 1}}], 
     Deinitialization :> 
     CodeInspector`LinterUI`Private`varSet[{
       LinterUIDockedCell`Private`notebook$$, "DockedCellPresentQ"}, False], 
     DynamicModuleValues :> {}, 
     Initialization :> ({
       LinterUIDockedCell`Private`dockedCellSeverityCountsButton[
          Pattern[LinterUIDockedCell`Private`notebook, 
           Blank[NotebookObject]]] := 
        With[{LinterUIDockedCell`Private`formatIcon = 
           Show[#, ImageSize -> {13, 9}, BaselinePosition -> Scaled[-0.2]]& }, 
          ActionMenu[
           Highlighted[
            Row[{
              CodeInspector`LinterUI`Private`lintSeverityCountsIconRow[
              LinterUIDockedCell`Private`notebook, "exclamSize" -> 12, 
               FontSize -> 14, FontWeight -> Plain], 
              Spacer[2], 
              LinterUIDockedCell`Private`formatIcon[
               CodeInspector`LinterUI`Private`iconData["DownChevron"][
                CodeInspector`LinterUI`Private`colorData["UIDark"]]]}], 
            ImageSize -> {Automatic, 19}, BaselinePosition -> Baseline, 
            Background -> White, Frame -> True, FrameStyle -> Dynamic[
              If[
               CurrentValue["MouseOver"], 
               Hue[0.55, 0.82, 0.87], 
               GrayLevel[0.8]]], FrameMargins -> {6 {1, 1}, {1, 1}}, 
            Alignment -> {Center, Baseline}], 
           Map[
           LinterUIDockedCell`Private`dockedCellMenuItem[
            LinterUIDockedCell`Private`notebook, #]& , 
            CodeInspector`LinterUI`Private`varValue[
            LinterUIDockedCell`Private`notebook, All, "Cell"]], Appearance -> 
           None]], LinterUIDockedCell`Private`dockedCellMenuItem[
          Pattern[LinterUIDockedCell`Private`notebook, 
           Blank[NotebookObject]], 
          Pattern[LinterUIDockedCell`Private`cell, 
           Blank[CellObject]]] := With[{}, Graphics[{
             Inset[
              With[{LinterUIDockedCell`Private`expressionString = First[
                  FrontEndExecute[
                   FrontEnd`ExportPacket[
                    First[
                    CodeInspector`LinterUI`Private`varValue[
                    LinterUIDockedCell`Private`notebook, 
                    LinterUIDockedCell`Private`cell, "CellContents"]], 
                    "InputText"]]]}, {
               LinterUIDockedCell`Private`noLineBreaks = 
                StringReplace[
                 LinterUIDockedCell`Private`expressionString, "\n" -> " "]}, {
               LinterUIDockedCell`Private`previewString = 
                StringTake[LinterUIDockedCell`Private`noLineBreaks, {1, 
                   UpTo[LinterUIDockedCell`Private`$previewLength]}]}, 
               CodeInspector`LinterUI`Private`styleData["FixedWidth"][
                If[
                StringLength[LinterUIDockedCell`Private`expressionString] > 
                 LinterUIDockedCell`Private`$previewLength, 
                 StringDrop[LinterUIDockedCell`Private`previewString, -1] <> 
                 "\[Ellipsis]", 
                 LinterUIDockedCell`Private`previewString]]], {-1, 0}, {-1, 
              0}], 
             Inset[
              CodeInspector`LinterUI`Private`lintSeverityCountsIconRow[
              LinterUIDockedCell`Private`cell], {1, 0}, {1, 0}]}, 
            ImageSize -> {300, 25}, AspectRatio -> Full, 
            PlotRange -> {{-1, 1}, {-1, 1}}, ImagePadding -> None] :> (
           SelectionMove[LinterUIDockedCell`Private`cell, All, Cell]; 
           With[{
             LinterUIDockedCell`Private`nb = 
              ParentNotebook[LinterUIDockedCell`Private`cell]}, 
             FrontEndExecute[
              FrontEnd`FrontEndToken[
              LinterUIDockedCell`Private`nb, "OpenSelectionParents"]]]; 
           SelectionMove[LinterUIDockedCell`Private`cell, After, Cell])], 
        LinterUIDockedCell`Private`$previewLength = 28, 
        CodeInspector`LinterUI`Private`applyToVar[
          Pattern[CodeInspector`LinterUI`Private`function, 
           Blank[]], {
           Pattern[CodeInspector`LinterUI`Private`notebook, 
            Blank[NotebookObject]], All, 
           Pattern[CodeInspector`LinterUI`Private`name, 
            Blank[String]]}, 
          Pattern[CodeInspector`LinterUI`Private`args, 
           BlankNullSequence[]]] := 
        Map[Apply[CodeInspector`LinterUI`Private`function, 
           Join[
            ToHeldExpression[#], 
            Hold[CodeInspector`LinterUI`Private`args]]]& , 
          
          Names[(CodeInspector`LinterUI`Private`varNameString[
             CodeInspector`LinterUI`Private`notebook] <> "*") <> 
           CodeInspector`LinterUI`Private`name]], Null, 
        CodeInspector`LinterUI`Private`applyToVar[
          Pattern[CodeInspector`LinterUI`Private`function, 
           Blank[]], {
           Pattern[CodeInspector`LinterUI`Private`nameArguments, 
            BlankSequence[]], 
           Pattern[CodeInspector`LinterUI`Private`name, 
            Blank[String]]}, 
          Pattern[CodeInspector`LinterUI`Private`args, 
           BlankNullSequence[]]] := 
        Apply[CodeInspector`LinterUI`Private`function, 
          Join[
           ToHeldExpression[
            CodeInspector`LinterUI`Private`varNameString[
            CodeInspector`LinterUI`Private`nameArguments]], 
           Hold[CodeInspector`LinterUI`Private`args]]], Null, 
        CodeInspector`LinterUI`Private`applyToVar[
          Pattern[CodeInspector`LinterUI`Private`function, 
           Blank[]], {
           Pattern[CodeInspector`LinterUI`Private`nameArguments, 
            BlankSequence[]], All}, 
          Pattern[CodeInspector`LinterUI`Private`args, 
           BlankNullSequence[]]] := 
        Map[Apply[CodeInspector`LinterUI`Private`function, 
           Join[
            ToHeldExpression[#], 
            Hold[CodeInspector`LinterUI`Private`args]]]& , 
          Names[
          CodeInspector`LinterUI`Private`varNameString[
            CodeInspector`LinterUI`Private`nameArguments] <> "*"]], 
        CodeInspector`LinterUI`Private`varValue[
          Pattern[CodeInspector`LinterUI`Private`notebook, 
           Blank[NotebookObject]], All, 
          Pattern[CodeInspector`LinterUI`Private`name, 
           Blank[String]]] := Map[Symbol, 
          
          Names[(CodeInspector`LinterUI`Private`varNameString[
             CodeInspector`LinterUI`Private`notebook] <> "*") <> 
           CodeInspector`LinterUI`Private`name]], Null, 
        CodeInspector`LinterUI`Private`varValue[
          Pattern[CodeInspector`LinterUI`Private`nameArguments, 
           BlankSequence[]], 
          Pattern[CodeInspector`LinterUI`Private`name, 
           Blank[String]]] := Symbol[
          CodeInspector`LinterUI`Private`varNameString[
          CodeInspector`LinterUI`Private`nameArguments, 
           CodeInspector`LinterUI`Private`name]], Null, 
        CodeInspector`LinterUI`Private`varValue[
          Pattern[CodeInspector`LinterUI`Private`nameArguments, 
           BlankSequence[]], All] := Map[Symbol, 
          Names[
          CodeInspector`LinterUI`Private`varNameString[
            CodeInspector`LinterUI`Private`nameArguments] <> "*"]], 
        CodeInspector`LinterUI`Private`varSet[{
           Pattern[CodeInspector`LinterUI`Private`nameArguments, 
            BlankSequence[]]}, 
          Pattern[CodeInspector`LinterUI`Private`value, 
           Blank[]]] := Apply[Set, 
          Append[
           ToHeldExpression[
            CodeInspector`LinterUI`Private`varNameString[
            CodeInspector`LinterUI`Private`nameArguments]], 
           CodeInspector`LinterUI`Private`value]], 
        CodeInspector`LinterUI`Private`varNameString[
          Pattern[CodeInspector`LinterUI`Private`notebook, 
           Blank[NotebookObject]]] := ((
           "CodeInspector`LinterUI`Private`Vars`" <> "$$") <> 
          With[{CodeInspector`LinterUI`Private`nbID = 
             Last[CodeInspector`LinterUI`Private`notebook]}, 
            If[
             StringQ[CodeInspector`LinterUI`Private`nbID], 
             StringReplace[CodeInspector`LinterUI`Private`nbID, "-" -> "$"], 
             ToString[CodeInspector`LinterUI`Private`nbID]]]) <> "$$", Null, 
        CodeInspector`LinterUI`Private`varNameString[
          Pattern[CodeInspector`LinterUI`Private`cell, 
           Blank[CellObject]]] := (
          CodeInspector`LinterUI`Private`varNameString[
            Replace[
             ParentNotebook[CodeInspector`LinterUI`Private`cell], $Failed -> 
             EvaluationNotebook[]]] <> 
          With[{CodeInspector`LinterUI`Private`cellID = 
             First[CodeInspector`LinterUI`Private`cell]}, 
            If[
             StringQ[CodeInspector`LinterUI`Private`cellID], 
             StringReplace[CodeInspector`LinterUI`Private`cellID, "-" -> "$"], 
             ToString[CodeInspector`LinterUI`Private`cellID]]]) <> "$$", Null,
         CodeInspector`LinterUI`Private`varNameString[
          Pattern[CodeInspector`LinterUI`Private`notebook, 
           Blank[NotebookObject]], 
          Pattern[CodeInspector`LinterUI`Private`cell, 
           Blank[CellObject]]] := (
          CodeInspector`LinterUI`Private`varNameString[
           CodeInspector`LinterUI`Private`notebook] <> 
          With[{CodeInspector`LinterUI`Private`cellID = 
             First[CodeInspector`LinterUI`Private`cell]}, 
            If[
             StringQ[CodeInspector`LinterUI`Private`cellID], 
             StringReplace[CodeInspector`LinterUI`Private`cellID, "-" -> "$"], 
             ToString[CodeInspector`LinterUI`Private`cellID]]]) <> "$$", Null,
         CodeInspector`LinterUI`Private`varNameString[
          Pattern[CodeInspector`LinterUI`Private`notebook, 
           Blank[NotebookObject]], 
          Pattern[CodeInspector`LinterUI`Private`name, 
           Blank[String]]] := 
        CodeInspector`LinterUI`Private`varNameString[
          CodeInspector`LinterUI`Private`notebook] <> 
         CodeInspector`LinterUI`Private`name, Null, 
        CodeInspector`LinterUI`Private`varNameString[
          Pattern[CodeInspector`LinterUI`Private`cell, 
           Blank[CellObject]], 
          Pattern[CodeInspector`LinterUI`Private`name, 
           Blank[String]]] := 
        CodeInspector`LinterUI`Private`varNameString[
          CodeInspector`LinterUI`Private`cell] <> 
         CodeInspector`LinterUI`Private`name, Null, 
        CodeInspector`LinterUI`Private`varNameString[
          Pattern[CodeInspector`LinterUI`Private`notebook, 
           Blank[NotebookObject]], 
          Pattern[CodeInspector`LinterUI`Private`cell, 
           Blank[CellObject]], 
          Pattern[CodeInspector`LinterUI`Private`name, 
           Blank[String]]] := 
        CodeInspector`LinterUI`Private`varNameString[
          CodeInspector`LinterUI`Private`notebook, 
           CodeInspector`LinterUI`Private`cell] <> 
         CodeInspector`LinterUI`Private`name, Null, 
        CodeInspector`LinterUI`Private`varNameString[
          Pattern[CodeInspector`LinterUI`Private`nameArguments, 
           BlankSequence[]], 
          Pattern[CodeInspector`LinterUI`Private`lint, 
           Blank[CodeInspector`InspectionObject]], 
          Pattern[CodeInspector`LinterUI`Private`name, 
           Blank[String]]] := ((
           CodeInspector`LinterUI`Private`varNameString[
            CodeInspector`LinterUI`Private`nameArguments] <> Apply[Sequence, 
             Riffle[
              Map[StringDelete[
                ToString[#], 
                Alternatives["[", "]", "{", "}", ",", " "]]& , 
               CodeInspector`LinterUI`Private`extractFirstList[
                Last[CodeInspector`LinterUI`Private`lint][
                CodeParser`Source]]], "$"]]) <> "$$") <> 
         CodeInspector`LinterUI`Private`name, 
        CodeInspector`LinterUI`Private`extractFirstList[
          Pattern[CodeInspector`LinterUI`Private`expr, 
           Blank[]]] := FirstCase[CodeInspector`LinterUI`Private`expr, 
          Blank[List], {}, {0, Infinity}]}; 
      LinterUIDockedCell`Private`notebook$$ = EvaluationNotebook[]), 
     UnsavedVariables :> {LinterUIDockedCell`Private`notebook$$}]], 
   CellFrame -> {{0, 0}, {1, 1}}, CellFrameMargins -> {{0, 0}, {0, 0}}, 
   CellFrameColor -> GrayLevel[0.85], Background -> GrayLevel[0.97], CellTags -> 
   "CodeAnalysisDockedCell"]},
FrontEndVersion->"13.3 for Linux x86 (64-bit) (July 24, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"c53a7a95-615f-4301-a942-c6e0dce2fb8d"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 543, 10, 276, "Title",ExpressionUUID->"5ed0d981-eeac-4d41-9f28-91b0659b1a1a",
 InitializationCell->True],
Cell[1126, 34, 251, 5, 66, "Subtitle",ExpressionUUID->"0967420d-25e3-4bfc-adfd-06d9a667d285",
 InitializationCell->True],
Cell[1380, 41, 353, 8, 43, "Text",ExpressionUUID->"c7c0e7df-d4b5-49e2-bf15-995682e8647f",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[1758, 53, 186, 4, 83, "Section",ExpressionUUID->"3fb06956-c35f-4b6e-a90a-86619dcae530",
 InitializationCell->True],
Cell[1947, 59, 949, 20, 273, "Text",ExpressionUUID->"a18fd0a5-0402-4a67-acc8-e15782e90c62",
 InitializationCell->True],
Cell[2899, 81, 440, 8, 101, "Text",ExpressionUUID->"cc5a96c4-b05e-4bdd-bccb-99d764476279",
 InitializationCell->True],
Cell[3342, 91, 337, 7, 56, "Input",ExpressionUUID->"b239860f-c482-447a-8748-c751cc6435eb",
 InitializationCell->True],
Cell[3682, 100, 1049, 26, 115, "Input",ExpressionUUID->"f810e789-47bc-48a8-9c44-99486453dec2",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[4768, 131, 227, 5, 83, "Section",ExpressionUUID->"ad816421-a09e-4583-8008-3b7cf99100a1",
 InitializationCell->True],
Cell[4998, 138, 275, 5, 43, "Text",ExpressionUUID->"f6c261a0-733e-48d1-bb78-983ae1e8cd89",
 InitializationCell->True],
Cell[5276, 145, 617, 13, 36, "Input",ExpressionUUID->"c03551fd-8a70-491d-b23b-68d13b4fc068",
 InitializationCell->True],
Cell[5896, 160, 429, 8, 72, "Text",ExpressionUUID->"066c9144-0f9d-4e54-b6a4-e649d001af3a",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[6362, 173, 191, 4, 83, "Section",ExpressionUUID->"21258e4a-b345-4cfb-9157-04c1617dbf93",
 InitializationCell->True],
Cell[6556, 179, 591, 16, 63, "Input",ExpressionUUID->"1fefa9b3-81e4-465b-abd2-ac15778e4b1b",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[7184, 200, 245, 5, 83, "Section",ExpressionUUID->"51297747-dc53-4e4f-a10c-ea0bbd2c01e4",
 InitializationCell->True],
Cell[7432, 207, 774, 18, 36, "Input",ExpressionUUID->"1100fc5b-c935-4c4f-9bf6-6a985b9763cf",
 InitializationCell->True,
 CellID->110022785],
Cell[8209, 227, 333, 8, 43, "Text",ExpressionUUID->"7582593a-f6ed-4ce0-895e-c70c8282254d",
 InitializationCell->True],
Cell[8545, 237, 3495, 74, 561, "Input",ExpressionUUID->"de662d53-fb7f-4f85-9301-22deb0658e1d",
 InitializationCell->True],
Cell[12043, 313, 568, 10, 101, "Text",ExpressionUUID->"b7c0fd4d-fc3c-4e73-a01f-b23f6f5f372a",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[12648, 328, 503, 8, 86, "Chapter",ExpressionUUID->"e9237219-d52a-4d94-8fbb-d908e68f18b8",
 InitializationCell->True],
Cell[13154, 338, 408, 7, 43, "Text",ExpressionUUID->"19b67dec-c205-4721-9fa3-6e6b7e5c9323",
 InitializationCell->True],
Cell[13565, 347, 578, 11, 72, "Text",ExpressionUUID->"27e65e1e-6527-449d-84d9-cc169dbf9093",
 InitializationCell->True],
Cell[14146, 360, 1212, 28, 158, "Text",ExpressionUUID->"c8058bb4-e12f-4182-abd2-e5eb2307ffa9",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[15383, 392, 358, 6, 83, "Section",ExpressionUUID->"7952886c-5659-463c-8793-1b817762615e",
 InitializationCell->True],
Cell[15744, 400, 452, 8, 72, "Text",ExpressionUUID->"5dc01c26-ff35-4944-8234-e2a4f5eab4ea",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[16221, 412, 338, 6, 67, "Subsection",ExpressionUUID->"be296c32-9ecb-46b0-939a-74d02b417771",
 InitializationCell->True],
Cell[16562, 420, 323, 6, 43, "Text",ExpressionUUID->"a4a80499-cfdc-4cf8-a935-49fde2cecf28",
 InitializationCell->True],
Cell[16888, 428, 2106, 42, 130, "Text",ExpressionUUID->"9d4cba50-4f0f-4285-9573-e7e4bdb8aae6",
 InitializationCell->True],
Cell[18997, 472, 2832, 75, 124, "Input",ExpressionUUID->"98be2262-1091-4599-b8f4-1dd5d834228a",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[21854, 551, 338, 6, 56, "Subsubsection",ExpressionUUID->"f9241455-2305-48c8-990e-9db3d3cec83c",
 InitializationCell->True],
Cell[22195, 559, 1275, 36, 85, "Input",ExpressionUUID->"8fbd5383-f76c-4d79-82da-968a83bfcab2",
 InitializationCell->True]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[23519, 601, 239, 4, 67, "Subsection",ExpressionUUID->"6ffe1826-897b-4b69-8210-16d9013d1b36",
 InitializationCell->True],
Cell[23761, 607, 4761, 113, 179, "Text",ExpressionUUID->"19492d70-61a9-4598-88b6-00c81593f34d",
 InitializationCell->True],
Cell[28525, 722, 4396, 97, 214, "Input",ExpressionUUID->"42a1e838-343e-469a-8c65-32bb9bc96e40",
 InitializationCell->True],
Cell[32924, 821, 361, 8, 43, "Text",ExpressionUUID->"c6725d42-6546-4964-a536-d853c4f70000",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[33310, 833, 338, 6, 56, "Subsubsection",ExpressionUUID->"3c3e334a-9724-4ba4-ad70-014dc3ba8a5a",
 InitializationCell->True],
Cell[33651, 841, 869, 18, 72, "Text",ExpressionUUID->"1228e8c7-1a5f-4aa3-a48a-dadeffcb767b",
 InitializationCell->True],
Cell[34523, 861, 507, 13, 40, "Input",ExpressionUUID->"04a1cc6f-3d20-4350-9c12-960d2e11a8dc",
 InitializationCell->True]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[35091, 881, 315, 5, 83, "Section",ExpressionUUID->"f5b6ce4a-564d-41dc-a1b2-f2bb8fdf1673",
 InitializationCell->True],
Cell[35409, 888, 509, 14, 43, "Text",ExpressionUUID->"62621025-9885-4c97-864c-2386ce9f91b1",
 InitializationCell->True],
Cell[35921, 904, 1442, 28, 158, "Text",ExpressionUUID->"b614e5c9-f2c9-48a9-a153-db2017cdf0e9",
 InitializationCell->True],
Cell[37366, 934, 331, 7, 72, "Text",ExpressionUUID->"43186443-57fe-43e2-b85b-46dace3307c0",
 InitializationCell->True],
Cell[37700, 943, 7644, 211, 559, "Input",ExpressionUUID->"1f135d76-0357-461c-a7aa-24284b34e1c4",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[45369, 1158, 284, 5, 67, "Subsection",ExpressionUUID->"80df54b3-41d6-4c0e-8120-b322dee59df7",
 InitializationCell->True],
Cell[45656, 1165, 455, 9, 43, "Text",ExpressionUUID->"df2aea93-e761-4c99-92ac-91155c75c296",
 InitializationCell->True],
Cell[46114, 1176, 1807, 46, 124, "Input",ExpressionUUID->"7e836c1c-98ed-4446-a129-cce29e0dcf26",
 InitializationCell->True]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[47982, 1229, 347, 6, 86, "Chapter",ExpressionUUID->"b41d01a4-1c4d-4544-bbb3-eaf1e5096a42",
 InitializationCell->True],
Cell[48332, 1237, 226, 5, 43, "Text",ExpressionUUID->"d1188367-e2a6-4863-ac5a-219f7ce7453b",
 InitializationCell->True],
Cell[48561, 1244, 558, 13, 130, "Text",ExpressionUUID->"fa37a6b0-c587-43c3-92fd-76b5568121e8",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[49144, 1261, 368, 6, 83, "Section",ExpressionUUID->"5ddca236-5bed-459d-9616-cc3f269e4c73",
 InitializationCell->True],
Cell[49515, 1269, 218, 5, 43, "Text",ExpressionUUID->"1a668296-37d5-4781-a320-802579a3aae1",
 InitializationCell->True],
Cell[49736, 1276, 1389, 28, 80, "Text",ExpressionUUID->"3d815566-5a9a-4c21-88a3-29df7416092d",
 InitializationCell->True],
Cell[51128, 1306, 1174, 23, 63, "Input",ExpressionUUID->"9a62431c-77fa-4693-825b-1599ee6fa3ec",
 InitializationCell->True],
Cell[52305, 1331, 488, 9, 72, "Text",ExpressionUUID->"72c8f69c-d190-48cc-8b0e-f1bcc4668e8e",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[52818, 1344, 411, 7, 67, "Subsection",ExpressionUUID->"40b8035e-880f-4829-a1db-7fd9ee72b18a",
 InitializationCell->True],
Cell[53232, 1353, 661, 18, 101, "Text",ExpressionUUID->"4639189c-3005-495c-9a58-77cafae4cc38",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[53918, 1375, 241, 5, 56, "Subsubsection",ExpressionUUID->"758eecb2-5ab9-4ce8-8151-e26406115188",
 InitializationCell->True],
Cell[54162, 1382, 3948, 102, 249, "Input",ExpressionUUID->"8a07a328-b054-4510-bc33-988ed1ef2b99",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[58147, 1489, 245, 5, 56, "Subsubsection",ExpressionUUID->"d1cc3421-c8e6-46cd-af27-51f530881f39",
 InitializationCell->True],
Cell[58395, 1496, 793, 15, 63, "Input",ExpressionUUID->"9c4acccc-891d-4140-86fb-a2effd820d67",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[59225, 1516, 334, 6, 56, "Subsubsection",ExpressionUUID->"842235f3-1b12-49c1-b4a6-158e997ba083",
 InitializationCell->True],
Cell[59562, 1524, 339, 7, 43, "Text",ExpressionUUID->"e6e1b6fa-4c46-448c-a111-99c69fa84ec2",
 InitializationCell->True],
Cell[59904, 1533, 11224, 288, 829, "Input",ExpressionUUID->"2338b127-b6d6-45a0-bf43-45a129424c3b",
 InitializationCell->True],
Cell[71131, 1823, 324, 6, 43, "Text",ExpressionUUID->"1dac7673-6678-4bfb-9029-961d4db26423",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[71492, 1834, 197, 4, 56, "Subsubsection",ExpressionUUID->"117e0bd1-653c-4f48-9597-8ccc1bc72e2b",
 InitializationCell->True],
Cell[71692, 1840, 713, 15, 66, "Input",ExpressionUUID->"2a7ce428-9359-42d7-a2b9-ac882ba030eb",
 InitializationCell->True]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[72466, 1862, 514, 8, 83, "Section",ExpressionUUID->"9844daee-c4bf-4065-96c1-3a3e6612739f",
 InitializationCell->True],
Cell[72983, 1872, 399, 9, 40, "Input",ExpressionUUID->"2aaaeb19-57da-4c6c-a0df-c9b7e2c44bff",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[73407, 1885, 256, 5, 67, "Subsection",ExpressionUUID->"b499086e-ea9e-4e1a-a8ac-80cd24feed41",
 InitializationCell->True],
Cell[73666, 1892, 3956, 109, 449, "Input",ExpressionUUID->"43fcc0a2-d921-4fc0-9c81-789957b162a1",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[77659, 2006, 263, 5, 67, "Subsection",ExpressionUUID->"94c03f11-442f-44a2-a270-35f8ad659c4c",
 InitializationCell->True],
Cell[77925, 2013, 254, 6, 43, "Text",ExpressionUUID->"c998ba6a-7a0e-4394-a963-efac90d56d12",
 InitializationCell->True],
Cell[78182, 2021, 790, 19, 51, "Text",ExpressionUUID->"1349422a-4d65-4bc7-8e72-1c36ce0ff172",
 InitializationCell->True],
Cell[78975, 2042, 3942, 126, 389, "Input",ExpressionUUID->"ee3e0696-0a85-4441-85d4-803098ff5fce",
 InitializationCell->True],
Cell[82920, 2170, 732, 20, 101, "Text",ExpressionUUID->"d08a6740-c8c1-4758-8102-a13f06c8936c",
 InitializationCell->True],
Cell[83655, 2192, 1881, 54, 189, "Input",ExpressionUUID->"e10ed1b0-3aad-4e2e-9dfe-77b8a357b436",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[85561, 2250, 358, 7, 56, "Subsubsection",ExpressionUUID->"c7afb870-f707-4ae3-891a-697168cff7b3",
 InitializationCell->True],
Cell[85922, 2259, 376, 8, 72, "Text",ExpressionUUID->"2114baed-a94f-4db0-adac-564709fcf2fa",
 InitializationCell->True],
Cell[86301, 2269, 1491, 36, 201, "Input",ExpressionUUID->"75aeab7f-a804-4a18-ac79-e1cc08ed1fcf",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[87829, 2310, 197, 4, 56, "Subsubsection",ExpressionUUID->"4453c553-ae20-49cf-a5db-1abb5e4e9d3d",
 InitializationCell->True],
Cell[88029, 2316, 304, 7, 72, "Text",ExpressionUUID->"98377b6d-68aa-4405-9481-010feec4790b",
 InitializationCell->True],
Cell[88336, 2325, 594, 18, 63, "Input",ExpressionUUID->"95e9e4ce-03d2-469f-a115-5c51b6a8267e",
 InitializationCell->True]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[88979, 2349, 278, 5, 67, "Subsection",ExpressionUUID->"6de40262-c4ea-4f1c-8403-a47dcb94f637",
 InitializationCell->True],
Cell[89260, 2356, 417, 9, 72, "Text",ExpressionUUID->"ed33cdaf-a313-41d4-a59b-708eec123ceb",
 InitializationCell->True],
Cell[89680, 2367, 1473, 39, 125, "Input",ExpressionUUID->"a5877ed5-129f-4db5-a5ef-425a64de84a5",
 InitializationCell->True],
Cell[91156, 2408, 1030, 26, 77, "Text",ExpressionUUID->"c57d1194-85ac-4406-8b63-562eaddb0766",
 InitializationCell->True]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[92235, 2440, 414, 8, 83, "Section",ExpressionUUID->"f452eeb5-f008-4ac6-8fb4-94c091893bab",
 InitializationCell->True],
Cell[92652, 2450, 242, 5, 43, "Text",ExpressionUUID->"5b8aad3a-de8d-4e60-8a3c-c470f506a177",
 InitializationCell->True],
Cell[92897, 2457, 908, 19, 130, "Text",ExpressionUUID->"d5307343-5ee7-4acd-b25f-3827c448aa6c",
 InitializationCell->True],
Cell[93808, 2478, 348, 8, 72, "Text",ExpressionUUID->"afa499e8-78d2-458f-876b-22c9faf6a62f",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[94181, 2490, 196, 4, 56, "Subsubsection",ExpressionUUID->"a748c1d3-514d-41dc-8a0c-39325979c762",
 InitializationCell->True],
Cell[94380, 2496, 1192, 30, 108, "Text",ExpressionUUID->"29ac1db4-9bbc-48f0-873e-2ae13aa04c67",
 InitializationCell->True],
Cell[95575, 2528, 1735, 48, 176, "Input",ExpressionUUID->"3b425d4e-d522-4227-b94e-453f730e43ac",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[97347, 2581, 192, 4, 56, "Subsubsection",ExpressionUUID->"a8c67f81-e3a7-4ce4-8ff7-5e7bf4d37faf",
 InitializationCell->True],
Cell[97542, 2587, 326, 7, 72, "Text",ExpressionUUID->"4654add9-94c2-4a38-bc41-9d2045b6679d",
 InitializationCell->True],
Cell[97871, 2596, 2641, 76, 179, "Input",ExpressionUUID->"f8f81b7d-3014-44fa-b7f6-0c694d2b8d93",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[100549, 2677, 193, 4, 56, "Subsubsection",ExpressionUUID->"aada25a0-25ae-4668-87b3-d925fbdb8063",
 InitializationCell->True],
Cell[100745, 2683, 247, 6, 43, "Text",ExpressionUUID->"65695564-2542-4ee4-985b-e6d7d9ced72a",
 InitializationCell->True],
Cell[100995, 2691, 6479, 140, 473, "Input",ExpressionUUID->"82d7ed62-5fd2-4883-8762-587c218d8917",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[107511, 2836, 199, 4, 56, "Subsubsection",ExpressionUUID->"24c8d195-0835-4d3d-b911-f25bc605a30e",
 InitializationCell->True],
Cell[107713, 2842, 433, 9, 43, "Text",ExpressionUUID->"70a6582e-f997-47c0-a132-8e5bff718e31",
 InitializationCell->True],
Cell[108149, 2853, 3274, 83, 210, "Input",ExpressionUUID->"119889f6-7a25-4318-8701-4f6b60c24362",
 InitializationCell->True],
Cell[111426, 2938, 232, 4, 43, "Text",ExpressionUUID->"22ffa7bb-70ef-49f0-8f59-cd7a14301fcf",
 InitializationCell->True],
Cell[111661, 2944, 1502, 42, 126, "Input",ExpressionUUID->"979ccc55-c2de-4bc9-9cf5-e4c630c6493f",
 InitializationCell->True],
Cell[113166, 2988, 368, 7, 43, "Text",ExpressionUUID->"baaff199-98b1-4fe0-939b-56886f015c41",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[113571, 3000, 299, 5, 56, "Subsubsection",ExpressionUUID->"bc02adf8-feeb-459c-af8a-4466561a5d70",
 InitializationCell->True],
Cell[113873, 3007, 217, 4, 43, "Text",ExpressionUUID->"0b43af57-59d6-41b2-ac6c-4cc8938c920a",
 InitializationCell->True],
Cell[114093, 3013, 506, 13, 66, "Input",ExpressionUUID->"576cd088-fcee-49fa-aed5-9a75486c0bdb",
 InitializationCell->True],
Cell[114602, 3028, 2913, 77, 233, "Input",ExpressionUUID->"3d9e23ac-97e8-4346-948f-2dd9fe919c20",
 InitializationCell->True],
Cell[117518, 3107, 1713, 47, 199, "Input",ExpressionUUID->"da996281-4d81-49b9-a8b0-4467d98c911d",
 InitializationCell->True],
Cell[119234, 3156, 1354, 34, 147, "Input",ExpressionUUID->"2b0ad047-12db-470d-86e4-e4a3ca2014b1",
 InitializationCell->True],
Cell[120591, 3192, 189, 4, 43, "Text",ExpressionUUID->"3d804858-f7e8-4ed4-9072-f502b4b6c8eb",
 InitializationCell->True],
Cell[120783, 3198, 460, 9, 43, "Text",ExpressionUUID->"f70809c4-f388-4617-9afa-9316add1c1ea",
 InitializationCell->True],
Cell[121246, 3209, 3583, 84, 369, "Input",ExpressionUUID->"0f64e7dd-05e6-4e5d-8f90-d656debae0dd",
 InitializationCell->True]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[124878, 3299, 279, 5, 83, "Section",ExpressionUUID->"f92a7282-c734-4a38-b351-365201ed7895",
 InitializationCell->True],
Cell[125160, 3306, 1367, 33, 110, "Text",ExpressionUUID->"58156a37-513f-49d4-a298-720d9830c942",
 InitializationCell->True],
Cell[126530, 3341, 997, 26, 82, "Text",ExpressionUUID->"08ac8a20-12a3-4a18-ba25-fe5617548174",
 InitializationCell->True],
Cell[127530, 3369, 885, 15, 130, "Text",ExpressionUUID->"83008da7-3511-4b97-806c-fc3d8d363cee",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[128440, 3388, 253, 5, 67, "Subsection",ExpressionUUID->"daf85672-64f6-405e-b4e0-5b62ebd63a1b",
 InitializationCell->True],
Cell[128696, 3395, 402, 11, 72, "Text",ExpressionUUID->"c749fec9-ee67-43f4-b34c-7e032cf50a24",
 InitializationCell->True],
Cell[129101, 3408, 3049, 86, 257, "Input",ExpressionUUID->"4e1d5717-52a6-483d-8416-f860ae9ce998",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[132175, 3498, 246, 5, 56, "Subsubsection",ExpressionUUID->"1b9a2aab-9d37-41fc-a9c0-af7b08da3795",
 InitializationCell->True],
Cell[132424, 3505, 742, 17, 43, "Text",ExpressionUUID->"fe92424a-8d9f-4159-890b-2c9bfbc71e6d",
 InitializationCell->True],
Cell[133169, 3524, 358, 9, 36, "Input",ExpressionUUID->"10c042c4-f42d-4ece-9d9b-efbe616985bf",
 InitializationCell->True]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[133576, 3539, 642, 11, 67, "Subsection",ExpressionUUID->"1baf06da-c872-4ec9-a720-c0bf3cdaf7c9",
 InitializationCell->True],
Cell[134221, 3552, 1460, 24, 187, "Text",ExpressionUUID->"cdefaf76-5ed2-462b-a627-7bf96f581a5d",
 InitializationCell->True],
Cell[135684, 3578, 25010, 594, 3063, "Input",ExpressionUUID->"60653cfb-7101-42cf-be71-c6fa791c077b",
 InitializationCell->True],
Cell[160697, 4174, 327, 6, 43, "Text",ExpressionUUID->"a87f29a0-947c-4014-950b-605d503bd55b",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[161049, 4184, 197, 4, 56, "Subsubsection",ExpressionUUID->"67b1a384-db85-482f-ac13-4068aff96a96",
 InitializationCell->True],
Cell[161249, 4190, 197, 4, 43, "Text",ExpressionUUID->"5df125ce-9b6d-4b14-b6c9-556c3735066a",
 InitializationCell->True],
Cell[161449, 4196, 1837, 43, 121, "Input",ExpressionUUID->"ed4eeb52-9313-432b-badc-ed55905e2313",
 InitializationCell->True],
Cell[163289, 4241, 402, 6, 43, "Text",ExpressionUUID->"daa0acf1-4671-434a-8ed7-1c28a26ac8b4",
 InitializationCell->True]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[163740, 4253, 641, 10, 67, "Subsection",ExpressionUUID->"5bb71298-cc13-4432-9f2d-7f739addbf54",
 InitializationCell->True],
Cell[164384, 4265, 1115, 22, 130, "Text",ExpressionUUID->"dff737ab-7dfd-42c4-a6d1-0646a52762c3",
 InitializationCell->True],
Cell[165502, 4289, 18852, 445, 2501, "Input",ExpressionUUID->"417bb257-5252-4418-9965-27e168fd555c",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[184379, 4738, 197, 4, 56, "Subsubsection",ExpressionUUID->"41ddd6ae-4281-41a1-9dfa-7ee16bae57a5",
 InitializationCell->True],
Cell[184579, 4744, 298, 6, 43, "Text",ExpressionUUID->"edb01b94-d6fc-4324-90e0-b074cc0f2af8",
 InitializationCell->True],
Cell[184880, 4752, 1995, 45, 121, "Input",ExpressionUUID->"4b8267f1-9bf7-4546-98d3-0a8d626b5696",
 InitializationCell->True]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[186948, 4805, 258, 5, 86, "Chapter",ExpressionUUID->"3f62e25e-d3ab-426b-a1dd-384ca65d6136",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[187231, 4814, 414, 7, 83, "Section",ExpressionUUID->"89a7426c-2bf6-4c13-91ee-62694e8298f5",
 InitializationCell->True],
Cell[187648, 4823, 412, 9, 72, "Text",ExpressionUUID->"1f800ed0-ac2e-4559-beab-0c869f355098",
 InitializationCell->True],
Cell[188063, 4834, 411, 13, 43, "Text",ExpressionUUID->"6d221eb6-911f-4ea3-b46a-99b8d4f3147a",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[188499, 4851, 375, 6, 56, "Subsubsection",ExpressionUUID->"fae9830e-80ef-48d6-a810-3dba4523f941",
 InitializationCell->True],
Cell[188877, 4859, 341, 8, 43, "Text",ExpressionUUID->"3dc09dc9-3711-456b-8cf5-5edbf35bf699",
 InitializationCell->True],
Cell[189221, 4869, 4640, 117, 545, "Input",ExpressionUUID->"c8bec1a9-35fa-4356-ad34-5cb28cd2dd6f",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[193898, 4991, 390, 8, 67, "Subsection",ExpressionUUID->"d5048cc4-649a-400a-bd7c-65848ce2ab56",
 InitializationCell->True],
Cell[194291, 5001, 271, 7, 43, "Text",ExpressionUUID->"61e85939-d24b-4f58-8b6a-d8f4192d935c",
 InitializationCell->True],
Cell[194565, 5010, 6272, 137, 626, "Input",ExpressionUUID->"05a944fe-625e-49f2-a73f-b7ea8add8008",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[200874, 5152, 264, 5, 67, "Subsection",ExpressionUUID->"1cb0c2c0-2d48-432e-ac76-83e5f6475156",
 InitializationCell->True],
Cell[201141, 5159, 423, 8, 72, "Text",ExpressionUUID->"6da8ecb9-01fb-4bea-bf93-e01ceb3308c3",
 InitializationCell->True],
Cell[201567, 5169, 267, 7, 43, "Text",ExpressionUUID->"5fce1bd1-4cfc-416f-933d-d73fccd529b8",
 InitializationCell->True],
Cell[201837, 5178, 4511, 105, 398, "Input",ExpressionUUID->"40ec2667-78b1-4754-baa3-d38209aab1c5",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[206373, 5287, 371, 6, 56, "Subsubsection",ExpressionUUID->"fcce6db6-e09a-459f-8900-3692720b1372",
 InitializationCell->True],
Cell[206747, 5295, 3005, 84, 336, "Input",ExpressionUUID->"eccb515f-170f-45bf-a05d-904fc911086d",
 InitializationCell->True],
Cell[209755, 5381, 3306, 80, 258, "Input",ExpressionUUID->"4cffe156-d529-47fa-8699-d3738be380f6",
 InitializationCell->True]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[213110, 5467, 435, 8, 67, "Subsection",ExpressionUUID->"9f370451-7ac6-4e8f-bc63-1c1b75dc8cac",
 InitializationCell->True],
Cell[213548, 5477, 381, 8, 43, "Text",ExpressionUUID->"de4e6115-622e-4bf7-8f54-b3456ec97671",
 InitializationCell->True],
Cell[213932, 5487, 2550, 56, 230, "Input",ExpressionUUID->"64f9969c-60fb-4754-af46-8429bba692dd",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[216507, 5547, 371, 6, 56, "Subsubsection",ExpressionUUID->"83425f96-4a83-40fa-a0cc-017dcbe88f2f",
 InitializationCell->True],
Cell[216881, 5555, 1979, 52, 202, "Input",ExpressionUUID->"7abc5170-3390-4b1e-b3f7-c3434b525667",
 InitializationCell->True],
Cell[218863, 5609, 241, 5, 43, "Text",ExpressionUUID->"c56f4715-956d-49c4-a999-200d5cb47dec",
 InitializationCell->True]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[219165, 5621, 314, 5, 83, "Section",ExpressionUUID->"d10ad118-d67e-4d59-b317-9b06ecae83c8",
 InitializationCell->True],
Cell[219482, 5628, 267, 7, 43, "Text",ExpressionUUID->"c717a3c8-3a40-48fe-9de9-2f9ca720eb3d",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[219774, 5639, 163, 2, 67, "Subsection",ExpressionUUID->"68ba5dc1-b8e1-441c-817e-52e0a2bcd163",
 InitializationCell->True],
Cell[219940, 5643, 2258, 62, 366, "Input",ExpressionUUID->"4dbebdad-ccf2-4816-9c2a-be6a59b13be3",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[222235, 5710, 439, 9, 67, "Subsection",ExpressionUUID->"53156155-c9e8-4513-9663-92e2864f15cc",
 InitializationCell->True],
Cell[222677, 5721, 447, 9, 72, "Text",ExpressionUUID->"7189d759-3f67-4e27-a8c9-fcf7229265a6",
 InitializationCell->True],
Cell[223127, 5732, 8469, 192, 790, "Input",ExpressionUUID->"8e3b6154-75fa-419a-a3b3-7efa1df0f709",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[231633, 5929, 512, 8, 67, "Subsection",ExpressionUUID->"29375ef5-5756-4fda-9350-1e5b0e5d5f81",
 InitializationCell->True],
Cell[232148, 5939, 270, 7, 43, "Text",ExpressionUUID->"53d83aed-d2ba-415d-bc35-7363db488c02",
 InitializationCell->True],
Cell[232421, 5948, 3676, 88, 389, "Input",ExpressionUUID->"45038d51-78e3-4c80-b448-0dc2e5cd27a3",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[236122, 6040, 257, 5, 56, "Subsubsection",ExpressionUUID->"623b1b04-f065-4733-918e-dc696fc1ed87",
 InitializationCell->True],
Cell[236382, 6047, 2229, 48, 138, "Input",ExpressionUUID->"cc379a29-36df-4eea-8df0-535672af5ef6",
 InitializationCell->True]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[238660, 6101, 674, 10, 67, "Subsection",ExpressionUUID->"9eeaff19-1c51-496c-84f8-cd10669715c0",
 InitializationCell->True],
Cell[239337, 6113, 204, 4, 43, "Text",ExpressionUUID->"be590be1-4bd0-4080-8161-84fe89c20c54",
 InitializationCell->True],
Cell[239544, 6119, 1343, 34, 198, "Input",ExpressionUUID->"60f1cb76-88db-4db1-acbf-3230b22ae593",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[240912, 6157, 257, 5, 56, "Subsubsection",ExpressionUUID->"8e44723e-1177-4f38-aa39-b186a4c90cb7",
 InitializationCell->True],
Cell[241172, 6164, 2489, 51, 190, "Input",ExpressionUUID->"d8a86e98-4f21-4968-8167-9e6a2e5d5e9b",
 InitializationCell->True],
Cell[243664, 6217, 289, 6, 43, "Text",ExpressionUUID->"d292c800-336b-416f-b929-debdcdbf5cdd",
 InitializationCell->True]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[244002, 6229, 616, 9, 67, "Subsection",ExpressionUUID->"f27f4072-2e52-4da4-848c-15e9578570e3",
 InitializationCell->True],
Cell[244621, 6240, 1997, 43, 222, "Input",ExpressionUUID->"fa25f56c-0775-43e1-9605-ec256d855c98",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[246643, 6287, 280, 5, 56, "Subsubsection",ExpressionUUID->"56ed4026-2355-4b89-974b-d3146dc6a6bf",
 InitializationCell->True],
Cell[246926, 6294, 3063, 86, 264, "Input",ExpressionUUID->"c3237242-ff10-46b0-b8b4-9adc703f630e",
 InitializationCell->True],
Cell[249992, 6382, 4605, 119, 280, "Input",ExpressionUUID->"369965bd-2034-48cd-a842-e81d4d12de3d",
 InitializationCell->True]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[254658, 6508, 518, 8, 83, "Section",ExpressionUUID->"d7c80ba6-615f-483b-80f8-badaf4dff326",
 InitializationCell->True],
Cell[255179, 6518, 253, 5, 43, "Text",ExpressionUUID->"e348a8b3-c98e-4cba-b628-65ee593ccf87",
 InitializationCell->True],
Cell[255435, 6525, 17638, 385, 1936, "Input",ExpressionUUID->"3e4b0028-50c9-48ae-ae83-f91871d8e85a",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[273098, 6914, 191, 4, 56, "Subsubsection",ExpressionUUID->"582d5834-8212-4562-b51c-c06aafb9d632",
 InitializationCell->True],
Cell[273292, 6920, 3653, 84, 505, "Input",ExpressionUUID->"da40ec49-36aa-4bd9-8d71-8bca85ae2ca8",
 InitializationCell->True]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[276994, 7010, 741, 11, 83, "Section",ExpressionUUID->"7f8bf94a-1f37-4d3d-be0b-e572e1edef14",
 InitializationCell->True],
Cell[277738, 7023, 472, 9, 72, "Text",ExpressionUUID->"3429c965-80c7-475c-bcd0-1ca86f9dc7e4",
 InitializationCell->True],
Cell[278213, 7034, 5692, 128, 498, "Input",ExpressionUUID->"1ca5c517-5a58-4218-9319-a77d496ee236",
 InitializationCell->True],
Cell[283908, 7164, 350, 7, 72, "Text",ExpressionUUID->"fae98d1f-3cc4-474c-a5eb-89b2d1cca837",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[284283, 7175, 194, 4, 56, "Subsubsection",ExpressionUUID->"502bfb1d-c856-4867-9620-9e2dcd0e8cbd",
 InitializationCell->True],
Cell[284480, 7181, 2635, 57, 337, "Input",ExpressionUUID->"7d903914-9ebd-46ff-ba3d-4522fe59121b",
 InitializationCell->True],
Cell[287118, 7240, 288, 6, 43, "Text",ExpressionUUID->"d5da300d-189a-4028-994d-95f8c42da9e5",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[287443, 7251, 286, 5, 56, "Subsubsection",ExpressionUUID->"7a75ec97-329b-449a-986f-1953d0eef852",
 InitializationCell->True],
Cell[287732, 7258, 2222, 53, 334, "Input",ExpressionUUID->"0302e7e2-5033-4523-b402-c8e0d3cb5df9",
 InitializationCell->True]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[290015, 7318, 182, 4, 86, "Chapter",ExpressionUUID->"f925f151-0250-4c31-b057-94e3133b0687",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[290222, 7326, 255, 5, 83, "Section",ExpressionUUID->"de85d395-f3be-4ddc-a5e3-f25697baf82e",
 InitializationCell->True],
Cell[290480, 7333, 934, 17, 158, "Text",ExpressionUUID->"c7f67aff-f314-4162-be96-083fdf588e33",
 InitializationCell->True],
Cell[291417, 7352, 264, 5, 43, "Text",ExpressionUUID->"a20e437d-48b6-4cb9-bb3e-e6fa3bdd9ca3",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[291706, 7361, 203, 4, 67, "Subsection",ExpressionUUID->"1ed53369-ca05-4676-9f12-af8553ab0684",
 InitializationCell->True],
Cell[291912, 7367, 9242, 199, 867, "Input",ExpressionUUID->"cab701e4-e221-4e2a-88b2-0493b74a6e5a",
 InitializationCell->True],
Cell[301157, 7568, 293, 6, 43, "Text",ExpressionUUID->"a8d2fdec-3e21-4258-829d-0094b17e03e9",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[301475, 7578, 196, 4, 56, "Subsubsection",ExpressionUUID->"b0c5679b-89bf-4f45-b51e-dd7675fb7bb2",
 InitializationCell->True],
Cell[301674, 7584, 2501, 66, 345, "Input",ExpressionUUID->"95644ceb-8cf3-4530-bbd7-301adb1ff7ab",
 InitializationCell->True]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[304236, 7657, 288, 5, 83, "Section",ExpressionUUID->"d40d4d51-62d4-4676-9f00-e12b7dd4fab2",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[304549, 7666, 436, 7, 67, "Subsection",ExpressionUUID->"011e3597-a73b-4c54-813f-88bf47574c99",
 InitializationCell->True],
Cell[304988, 7675, 321, 8, 43, "Text",ExpressionUUID->"30b49282-7649-4c61-aba4-fc919a10cc0b",
 InitializationCell->True],
Cell[305312, 7685, 55965, 1206, 4719, "Input",ExpressionUUID->"546bb73b-83cb-4980-aa04-ac5fbcceb8ba",
 InitializationCell->True],
Cell[361280, 8893, 266, 6, 43, "Text",ExpressionUUID->"3b63d12f-5f2a-41c8-bee3-55cd670aadf8",
 InitializationCell->True]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[361607, 8906, 208, 4, 86, "Chapter",ExpressionUUID->"d6549618-3407-4abe-91bd-d8590d3ab0e5",
 InitializationCell->True],
Cell[361818, 8912, 754, 21, 72, "Text",ExpressionUUID->"bdfe808e-2d27-44ac-acc3-13c617dcc07c",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[362597, 8937, 120, 2, 83, "Section",ExpressionUUID->"ffa703d4-34b5-488e-9b6a-db9a3f03db67",
 InitializationCell->True],
Cell[362720, 8941, 844, 17, 130, "Text",ExpressionUUID->"41eac410-be96-4426-a0f6-72dd6ae7aada",
 InitializationCell->True],
Cell[363567, 8960, 17384, 454, 2320, "Input",ExpressionUUID->"5d02b774-a870-4de4-affd-add191794e00",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[380988, 9419, 132, 2, 83, "Section",ExpressionUUID->"74e73098-5c30-49d0-a3a9-d986757ca95c",
 InitializationCell->True],
Cell[381123, 9423, 945, 21, 130, "Text",ExpressionUUID->"686092f1-01ea-448d-b264-03f06d8cb927",
 InitializationCell->True],
Cell[382071, 9446, 2161, 51, 456, "Input",ExpressionUUID->"614a4f73-32f3-427c-87ab-e28c532a67cd",
 InitializationCell->True]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> MathematicaCode/fullStackFunctionDefs3.2.wl <==
(* ::Package:: *)

(* ::Title::Initialization:: *)
(*Geometric Braids on Three Strands via Geodesics in SL_2(R)  and Weierstrass P-function:  Functions Build-out (part 1)*)


(* ::Subtitle::Initialization:: *)
(*by Jarek Kwapisz (14 Aug 2026)*)


(* ::Text::Initialization:: *)
(*Companion to "Braids of Three Strands and Geodesic Shooting in SL_2(R)" paper.*)


(* ::Section::Initialization:: *)
(*Introduction*)


(* ::Text::Initialization:: *)
(*This notebook is the first of a sequence.  It focuses on building up the necessary functions. (The second notebook has complete examples.)*)
(*This notebook loosely traces the development in the manuscript. *)
(*How to use it: *)
(*Method 1 (full value): Execute sequentially to build up and test functions that culminate with Sasaki geodesics and geometric braids  generation. Then open some notebook with examples to visualize example braids.*)
(*Method 2 (visuals only): Do not open and execute this notebook and only execute the examples notebooks (which will automatically load the definitions of functions from the .wl version of this notebook).*)
(**)


(* ::Text::Initialization:: *)
(*INTERNAL NOTE: This is a cleaned up and somewhat improved version of fullStackFunction3.1.VertIncludedCLAUDEOPTIMIZED.nb.  The faster compiled versions of functions were created by Claude Code from the originals in the organically grown notebook. *)


(* ::Input::Initialization:: *)
(* ClearAll["Global`*"] *)


(* ::Input::Initialization:: *)
(*** HIGHER PRECISION SETTINGS: ***)
$MinPrecision=30;           (*forces arbitrary-precision arithmetic*)
$MaxExtraPrecision=60;     (*extra guard against precision loss*)


(* ::Section::Initialization:: *)
(*Mass*)


(* ::Text::Initialization:: *)
(*Set the desired mass parameter in the Riemannian metric: *)


(* ::Input::Initialization:: *)
MassTest=2(* remove if loading this notebook from *Examples*.nb *)


(* ::Text::Initialization:: *)
(*INTERNAL NOTE: "*Test" in the names is a holdover from naming conventions when growing the code interactively. It still indicates the values that are instantiated...*)


(* ::Section::Initialization:: *)
(*Global Parameters*)


(* ::Input::Initialization:: *)
debugFlag=False; (* perform extra diagnostics *)
richOutputFlag=False; (* print extra info *)


(* ::Section::Initialization:: *)
(*Other Initialization*)


(* ::Input::Initialization:: *)
Get[FileNameJoin[{NotebookDirectory[],"colorPalette.wl"}]]; (* load the custom color palette *)


(* ::Text::Initialization:: *)
(*Select (self explanatory) options that will affect the riches and cosmetics of the output in examples: *)


(* ::Input::Initialization:: *)
resetExampleDefaults[]:=(
(*** default arrow densities in H and D used in full braid analysis: ***) 
arrowDensityHdefault=12; 
arrowDensityDdefault=10; (* 3.9 even *)
(* arrowDensityHdefault=12; 
arrowDensityDdefault=10; Vanilla Legacy Values *)
(* arrowDensityHdefault=4; 
arrowDensityDdefault=3.6; used for verticals *)
(************************************************************)graphThickness = AbsoluteThickness[1.4]; (* thickness of some plots *)
debugFlag=False;(* debug info toggle *)
richOutputFlag=False;
animateFlag=True;
plotBraidFlag=True;
showGeodesicFlag=True;
showBaseWeierstrassSegment=True;
viewProj="Perspective";
viewPoint={20,-30,8};
curveColor=pureRed;
);
resetExampleDefaults[];


(* ::Text::Initialization:: *)
(*INTERNAL NOTE: The helper above, resetExampleDefaults[], re-initializes the dynamical flags and view options that fullBraidAnalysis*[...] reads implicitly from the global context.  Examples in the companion notebooks call it at the top of each section to prevent dynamical state from one example bleeding into the next.  *)


(* ::Chapter::Initialization:: *)
(*PSL_2(R) and  SH and Weierstrassian Triples*)


(* ::Text::Initialization:: *)
(*INTERNAL NOTE: continued on 8 May 2026 (this is based on fullStack7.0*.nb started on 4 Mar 2026)*)


(* ::Text::Initialization:: *)
(*This chapter generates triples of points in Conf_infinity(R^2) from elements of the unit tangent bundle  SH to the hyperbolic plane H, which is first identified with PSL_2(R).*)


(* ::Text::Initialization:: *)
(*WARNING: Keep in mind that the identification PSL_2(R) with SH is done in what I call in the paper the inverse picture where the structural action is on the left and corresponds to the Mobius transformations of SH. To produce the latices (pillows ) and then triples of points one has to pass to the direct picture by matrix inversion of the matrices. This will necessitate some gymnastics: a braid gives A in direct picture, the A is replaced by its inverse to produce a geodesic A(t) in SL_2(R), finally A(t) are inverted again before making the lattice (pillow) and the triple.*)


(* ::Section::Initialization:: *)
(*PSL_2(R) and SH*)


(* ::Text::Initialization:: *)
(*[borrowed from braidViaUnif4.2sasaki.nb with some tweaks of code to avoid side-effects; see there for more narrative]*)
(*[22 May 2026: tracking through inverse vs direct picture confusion]*)


(* ::Subsection::Initialization:: *)
(*Element of SH from a matrix in SL_2(R) *)


(* ::Text::Initialization:: *)
(*[borrowed from braidViaUnif4.2sasaki.nb with some tweaks of code to avoid side-effects]*)


(* ::Text::Initialization:: *)
(*Given a matrix A in SL_2(R) the corresponding spinner  \!\(TraditionalForm\`\(\( *)
(*\*SuperscriptBox[\(Ie\), \(I\[Theta]\)]@z\)\(\ \ \)\(in\)\(\ \)\(SH\)\(\ \)\)\)is the vector in SH is attached at z=f( I) and rotated from straight up by the angle \[Theta] equal to the argument of the complex derivative df/dz evaluated at  I. The following function generates the spinner from any invertible matrix  with positive determinant. *)
(*TECH NOTE: \[Theta]=Arg[...] takes values from (-\[Pi],\[Pi] ] per Mathematica's default*)


(* ::Input::Initialization:: *)
z\[Theta]FromA[A_]:= (* A is meant to be in inverse picture *)  Module[{a=A[[1,1]],b=A[[1,2]],c=A[[2,1]], d=A[[2,2]], z, \[Theta], f}, f[z_]:=(a z+b)/(c z+d);  z=f[I]; \[Theta]= Arg[ (a d-b c)/(c I +d)^2]; 
{z,\[Theta]} ]; (* return point-angle data of the spinner (\[ImaginaryI]e^\[ImaginaryI]\[Theta])@z in SH *)


(* ::Subsubsection::Initialization:: *)
(*Test and Usage*)


(* ::Input::Initialization:: *)
AtestList={\!\(\*
TagBox[
RowBox[{"(", "", GridBox[{
{"1", "t"},
{"0", "1"}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}}], "", ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\)}; (* list of matrices to be tested *)Print[MatrixForm[#] , " yields (z,\[Theta])=", z\[Theta]FromA[#]] & /@ AtestList ; 


(* ::Subsection::Initialization:: *)
(*A matrix in PSL_2(R) from an element of SH*)


(* ::Text::Initialization:: *)
(*We now make an element of PSL_2(R) generating the  spinner (Ie^I\[Theta])@z  in SH . This is done by finding the unique Mobius transformation sending  I to z whose differential sends the unit tangent vertical vector  I at  I to the vector Ie^I\[Theta]  at z=re^I\[Phi].  The function below generates the matrix  AA \!\( *)
(*TagBox[*)
(*RowBox[{"=", *)
(*RowBox[{*)
(*RowBox[{*)
(*RowBox[{*)
(*RowBox[{"(", "", GridBox[{*)
(*{*)
(*RowBox[{"r", " ", *)
(*RowBox[{"Cos", "[", "\[Alpha]", "]"}]}], *)
(*RowBox[{"rSin", "[", "\[Alpha]", "]"}]},*)
(*{*)
(*RowBox[{"Cos", "[", "\[Beta]", "]"}], *)
(*RowBox[{"Cos", "[", "\[Beta]", "]"}]}*)
(*},*)
(*GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},*)
(*GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}}], "", ")"}], " ", "/", *)
(*SqrtBox[*)
(*RowBox[{"r", " ", *)
(*RowBox[{"Sin", "[", "\[Phi]", "]"}]}]]}], "with", " ", "\[Alpha]"}], "=", " ", *)
(*RowBox[{*)
(*RowBox[{*)
(*RowBox[{"(", *)
(*RowBox[{"\[Theta]", "+", "\[Pi]"}], ")"}], "/", "2"}], " ", "-", " ", "\[Phi]", " "}]}]}],*)
(*Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\)and \[Beta] = (\[Theta] + \[Pi])/2 in SL_2(R) from (z,\[Theta]). Keep in mind  that AA is considered up to sign. (Advancing \[Theta] by 2\[Pi]  changes \[Alpha] by \[Pi] and thus flips the sign of AA.)*)


(* ::Input::Initialization:: *)
(******* from SH to PSL_2(R) function: ******)Afromz\[Theta][{z_,\[Theta]_}]:=Module[{r=Abs[z], \[Phi]=Arg[z], bottom, top}, 
bottom=Module[{\[Beta]=(\[Theta]+\[Pi])/2},  E^(I \[Beta]) /Sqrt[r Sin[\[Phi]]]]; 
top=Module[{\[Alpha]= (\[Theta]+\[Pi])/2 - \[Phi]}, r E^(I \[Alpha])/Sqrt[r Sin[\[Phi]]] ]; {{ Re[top],Im[top]}, { Re[bottom],Im[bottom]}}
];


(* ::Text::Initialization:: *)
(*We used top = a +  I b and bottom = c +  I d with argument angles \[Alpha] and \[Beta] and magnitudes determined to make sure det  = 1.*)


(* ::Subsubsection::Initialization:: *)
(*Test and Usage*)


(* ::Text::Initialization:: *)
(*For fun we check that   Ie^I\[Theta] at  base point I  yields matrices A that are rotations by angle \[Theta]/2 clockwise, in agreement with what the elliptic subgroup is: *)


(* ::Input::Initialization:: *)
FullSimplify[Afromz\[Theta][{I, \[Theta]}], Element[\[Theta],Reals]] // MatrixForm


(* ::Section::Initialization:: *)
(*Weierstrassian Uniformization (of Pillowcase)*)


(* ::Text::Initialization:: *)
(*[borrowed from braidViaUnif4.2sasaki.nb; see there for more narrative]*)


(* ::Text::Initialization:: *)
(*We are operating in this section in the direct picture  (unlike in previous SL_2(R) and SH inverse picture setting). Therefore,  for A that is a 2x2 non-singular matrix, we use its  columns as the generators of a lattice \[CapitalLambda] in R^2. They also define the fundamental parallelogram used to construct the pillowcase surface. The ultimate functions generates a triple  \[Xi]1,\[Xi]2,\[Xi]3 of ramification points of the complex plane.  *)
(*NOTATION WARNING: In the paper I use p_1, p_2, p_3 for the  ramification triple \[Xi]1,\[Xi]2,\[Xi]3*)


(* ::Text::Initialization:: *)
(*[Internal Note: Watch out when coordinating between sections: the A in the previous section will be used in the inverse picture of SL_2(R).]*)


(* ::Input::Initialization:: *)
Id = IdentityMatrix[2];
(*** the periods of lattice \[CapitalLambda] from matrix A in direct picture: ***)
\[Omega]1[A_]:=A[[1,1]]+A[[2,1]]*I;  (* NOTE: periods are columns of A *)
\[Omega]2[A_]:=A[[1,2]]+A[[2,2]]*I; 
\[Omega]3[A_]:=\[Omega]1[A]+\[Omega]2[A]; (* NOTE: added \[Omega]3 half-period since WeierstrassInvariants[...] use it , not \[Omega]2; careful !!! *)
g23[A_]:=WeierstrassInvariants[{\[Omega]1[A]/2,\[Omega]3[A]/2}]; 
(*** Weierstrass P-function (uses g-invariants as parameters): ***)P[z_,A_]:=WeierstrassP[z,g23[A]]; 
(*** std. torus normalizing scaling factor:  ***)
weierstrassScale=P[\[Omega]1[Id]/2,Id];(* NOTE: std. torus produces {-weierstrassScale,0,weierstrassScale} *)
Print[ "weierstrassScale =  ", weierstrassScale, " = \!\(\*FractionBox[\(\(\\\ \)\*SuperscriptBox[\(Gamma[\*FractionBox[\(1\), \(4\)]]\), \(4\)]\), \(8\\\ \[Pi]\)]\) = ",Gamma[1/4]^4/(8 \[Pi])//N];
(*** the three ramification (triple) from A in direct picture: ***)\[Xi]1[A_]:=P[\[Omega]1[A]/2,A]/ weierstrassScale;
\[Xi]2[A_]:=P[\[Omega]2[A]/2,A] /weierstrassScale;
\[Xi]3[A_]:=P[\[Omega]3[A]/2,A]/weierstrassScale; (* NOTE:  normalized to be -1,0,1 at A=Id *)
(*** center mass of a triple (for diagnostics):   ***)
massCenter[A_]:= \[Xi]1[A]+\[Xi]2[A]+\[Xi]3[A];


(* ::Subsection::Initialization:: *)
(*Test and Usage*)


(* ::Text::Initialization:: *)
(*Matrices in SL_2(Z) should generate the standard torus with \[CapitalLambda] being the Gauss lattice Z[i]. *)


(* ::Input::Initialization:: *)
AtestList={Id,{{1,1},{0,1}}, {{2,1},{1,1}}}; (* input list *)Print["For A=",MatrixForm[#] ," ramification points: ", {\[Xi]1[#],\[Xi]2[#],\[Xi]3[#]} // N // Chop] & /@ AtestList;  (* applying functions to a list *) 


(* ::Chapter::Initialization:: *)
(*Geodesics and Sasakian Shooting *)


(* ::Text::Initialization:: *)
(*[borrows from shootingFunction8.5*.nb] *)


(* ::Text::Initialization:: *)
(*This chapter develops the time parametrizations of Sasaki geodesics to a specified target in the setting of SH, SD, SLR_2(R) and their covering spaces.*)
(*NOTE: This is independent of the braids story but will be applied to braids.*)
(**)


(* ::Section::Initialization:: *)
(*Mechanics: Standard Position Geodesics  in H Integrated*)


(* ::Text::Initialization:: *)
(*[from shootingFunction8.5*.nb] *)


(* ::Text::Initialization:: *)
(*We use the dipole circle radius r  (in D rendering) as our primary parameter selecting a geodesic (in standard position). We predominantly  focus attention on the formulas for the geodesic with non-negative curvature \[Kappa][r_]:= 1/(2 r). *)


(* ::Input::Initialization:: *)
\[Kappa][r_]:= 1/(2 r); (* curvature,  assumed positive for now *) 


(* ::Text::Initialization:: *)
(* Ultimately we extend the formulas to \[Kappa]<0 by symmetry:  by "flipping" D about the x-axis and then flipping back. Ditto in H but the flip is about the y-axis.*)


(* ::Subsection::Initialization:: *)
(*Integrated x,y, \[Theta]  (as functions of time=base hyp length)*)


(* ::Text::Initialization:: *)
(*We collect the integrated formulas, i.e., the formulas solving the mechanical equations for the geodesic motion. They are stratified into cases by the nature of the base motion in D (or H).  We start with the simpler formulas for the non-generic cases. *)


(* ::Subsubsection::Initialization:: *)
(*Non-generic:*)


(* ::Input::Initialization:: *)
yTeich[t_]:=Exp[t];(* here r = Infinity *)
yPar[t_]:=2/(1+(t-1)^2);xTeich[t_]:=0; (* here r = Infinity *)
(* xPar[t_]:=(2(t-1))/(1+(t-1)^2)^2 + 1/2;  Error caught on 31 July 2026 *)
xPar[t_]:=(2(t-1))/(1+(t-1)^2) + 1;
\[Theta]Teich [t_]:=0; (* here r = Infinity *)
\[Theta]Par[t_, Mass_]:=  (1+Mass)*t-2 ArcTan[t-1]- \[Pi]/2; 


(* ::Subsubsection::Initialization:: *)
(*Test and Usage*)


(* ::Input::Initialization:: *)
rTest=0.2; lTest=0.1+\[Pi];
\[Theta]Par[lTest,MassTest]


(* ::Subsubsection::Initialization:: *)
(*Generic:*)


(* ::Text::Initialization:: *)
(*Note: the definitions of \[CapitalDelta], \[Beta], c depend on the case below!*)


(* ::Input::Initialization:: *)
(***     Elliptic case:     ***)
(* xEll[t_,r_]:=Module[{\[CapitalDelta]= Sqrt[-1+\[Kappa][r]^2]},1/\[Kappa][r]-\[CapitalDelta]/\[Kappa][r]*Sin[ArcTan[\[CapitalDelta]]- t \[CapitalDelta]]/(\[Kappa][r]-Cos[t \[CapitalDelta]-ArcTan[\[CapitalDelta]]])]; *)xEll[t_,r_]:=Module[{\[CapitalDelta]= Sqrt[-1+\[Kappa][r]^2]},(1-Cos[\[CapitalDelta] t])/(\[Kappa][r]-Cos[t \[CapitalDelta]-ArcTan[\[CapitalDelta]]])]; (* NOTE: alternative expression used above *)
yEll[t_,r_]:=Module[{\[CapitalDelta]= Sqrt[-1+\[Kappa][r]^2]},(\[Kappa][r]-1/\[Kappa][r])/(\[Kappa][r]-Cos[t \[CapitalDelta]-ArcTan[\[CapitalDelta]]])];
\[Theta]Ell [t_,r_, Mass_]:= Module[{\[CapitalDelta]=Sqrt[-1+\[Kappa][r]^2],\[Beta],c}, 
\[Beta]=ArcTan[\[CapitalDelta]];c=(1+\[Kappa][r])/\[CapitalDelta];(1+Mass) \[Kappa][r] t-2 (ArcTan[c Tan[\[Beta]/2]]+ArcTan[c Tan[1/2 (-\[Beta]+t \[CapitalDelta])]])-2 \[Pi] Floor[(\[Pi]-\[Beta]+t \[CapitalDelta])/(2Pi)]/.\[Beta]->ArcTan[\[CapitalDelta]] ];
(***     Hyperbolic case:     ***)xHyp[t_,r_]:=Module[{\[CapitalDelta]= Sqrt[1-\[Kappa][r]^2]},(1-Cosh[\[CapitalDelta] t])/(\[Kappa][r]-Cosh[t \[CapitalDelta]-ArcTanh[\[CapitalDelta]]])];
yHyp[t_,r_]:=Module[{\[CapitalDelta]= Sqrt[1-\[Kappa][r]^2]},(1-\[Kappa][r]^2)/(-\[Kappa][r]^2+Cosh[t \[CapitalDelta]]-\[CapitalDelta] Sinh[t \[CapitalDelta]])];
(* the above is \[CapitalDelta]^2/(-1+\[CapitalDelta]^2+Cosh[t \[CapitalDelta]]-\[CapitalDelta] Sinh[t \[CapitalDelta]]) per formula (75) *)
\[Theta]Hyp[t_,r_, Mass_]:= Module[{\[CapitalDelta]=Sqrt[1-\[Kappa][r]^2],\[Beta],c}, 
\[Beta]=ArcTanh[\[CapitalDelta]];c=(1+\[Kappa][r])/\[CapitalDelta];(1+Mass) \[Kappa][r] t-2 (ArcTan[c Tanh[\[Beta]/2]]+ArcTan[c Tanh[1/2 (-\[Beta]+t \[CapitalDelta])]])];(*  Floor[...] in \[Theta]Ell is carefully designed to ensure continuity *)


(* ::Text::Initialization:: *)
(*Note: We used the stabler versions of xHyp and yHyp that continue nicely to  \[Kappa]=0, the Teichmuller case.*)


(* ::Subsubsection::Initialization:: *)
(*Testing and Usage*)


(* ::Input::Initialization:: *)
rTest=0.2; lTest=0.1+Pi; (*MassTest=2*);
\[Theta]Ell [lTest,rTest, MassTest]


(* ::Section::Initialization:: *)
(*Sasakian Dipole: Hyperbolic Base Length and Twist *)


(* ::Input::Initialization:: *)
Clear[\[Xi]Crit, \[Xi]Horo, \[Xi]ShortEll];


(* ::Subsection::Initialization:: *)
(*Hyp-Length (aka time) Formulas*)


(* ::Input::Initialization:: *)
L[r_]:=(2r)/Sqrt[1-4 r^2] 2 \[Pi];  (* hyp length of full base circle *)
l[r_,R_]:=Piecewise[{
{(4r)/Sqrt[Abs[1-4 r^2]]*ArcTan[(R Sqrt[Abs[1-4 r^2]])/Sqrt[4 r^2-R^2]],R/2<=r<1/2}, (* ell *)
{(4r)/Sqrt[Abs[1-4 r^2]]*ArcTanh[(R Sqrt[Abs[1-4 r^2]])/Sqrt[4 r^2-R^2]],r >1/2}, (* hyp *)
{(2 R )/Sqrt[1-R^2],r==1/2},(* par *) 
{2 ArcTanh[R], r==Infinity}(* teich *)
}];(* hyp length of base r-circle reaching to R-target circle *)



(* ::Subsection::Initialization:: *)
(*Invariant Twist (and Related) Formulas*)


(* ::Text::Initialization:: *)
(*Invariant twists in hyperbolic and elliptic short and elliptic long  cases:*)


(* ::Text::Initialization:: *)
(*This uses formulas in sec. "Twist Spectrum". In particular,  the factor (Mass+1)\[Kappa] = (Mass+1)/(2r ).*)


(* ::Input::Initialization:: *)
\[Xi]Hyp[r_,R_,Mass_]:=(Mass+1)/2  4/Sqrt[4 r^2-1]*ArcTanh[(R Sqrt[4 r^2-1])/Sqrt[4 r^2-R^2]]-2 ArcSin[R/(2r )]; (* assuming r > 1/2 *)
\[Xi]ShortEll[r_,R_,Mass_]:=(Mass+1)/2  4/Sqrt[1-4 r^2]*ArcTan[(R Sqrt[1-4 r^2])/Sqrt[4 r^2-R^2]]-2 ArcSin[R/(2r )]; (* assuming R/2 < r < 1/2 *)
\[Xi]LongEll[r_,R_,Mass_]:=(Mass+1)/2  (4\[Pi])/Sqrt[1-4 r^2]-2 \[Pi]-(Mass+1)/2  4/Sqrt[1-4 r^2]*ArcTan[(R Sqrt[1-4 r^2])/Sqrt[4 r^2-R^2]]+2 ArcSin[R/(2r )]; (* assuming R/2 < r < 1/2 *)


(* ::Text::Initialization:: *)
(*We also have the invariant twist in the two critical cases. At r = R/2, we have the short/long criticality from tangency to the target circle. At r = 1/2, we have  the elliptic/hyperbolic horocycle criticality from tangency to the hyperbolic  "horizon".*)


(* ::Input::Initialization:: *)
\[Xi]Crit[R_,Mass_]:=(Mass+1)/2  (2 \[Pi])/Sqrt[1-R^2]-\[Pi];  (* invariant twist at r=R/2,at short/long criticality from tangency to the target circle *)
\[Xi]Horo[R_,Mass_]:=(Mass+1)/2  (4R)/Sqrt[1-R^2]-2 ArcSin[R]; (* horocyclic twist at r=1/2 *)



(* ::Subsubsection::Initialization:: *)
(*Twist Combo Function [for diagnostic purposes, not used in core function]*)


(* ::Text::Initialization:: *)
(*We package all the case switching into a single function for the twist accumulated along base arc of radius r to the target circle of radius R>0: *)


(* ::Input::Initialization:: *)
\[Xi]Combo[r_,R_,longIndicator_,Mass_]:=Which[
r==Infinity, 0,
r > 1/2,\[Xi]Hyp[r,R,Mass],
r==1/2,\[Xi]Horo[R,Mass],
R/2 < r < 1/2, If[longIndicator,\[Xi]LongEll[r,R,Mass], \[Xi]ShortEll[r,R,Mass]],
r==R/2, \[Xi]Crit[R,Mass]
];


(* ::Subsubsection::Initialization:: *)
(*Asymptotic Formulas*)


(* ::Text::Initialization:: *)
(*To generate bounds for FindRoot[...] numerical solvers ahead we also note some asymptotic formulas (derived from the above): *)


(* ::Input::Initialization:: *)
\[Xi]HypAsym[r_,R_,Mass_]:=(Mass+1)/r *ArcTanh[R]; (* assuming r >> 1 *)


(* ::Subsection::Initialization:: *)
(*Reach and Invariant Twist (from coordinates in RH)*)


(* ::Text::Initialization:: *)
(*Ultimately we will try to hit a prescribed (z,\[Theta] ) in RH so we shall need formulas for the associated reach R and invariant twist \[Xi]  from the end spinner data (z,\[Theta] ).*)


(* ::Input::Initialization:: *)
Reach[z_] := Module[{w=-((I -z)/(I +z)) (* the point in D*),R },  R=Abs[w]];
\[Xi]inH[\[Theta]_,z_]:= \[Pi]+\[Theta]-2 Arg[I+z];  (* invariant twist in the R-bundle from the base point 0@z to \[Theta]@z *)


(* ::Text::Initialization:: *)
(*TECH NOTE: The formula \[Xi]inH[\[Theta]_, z_]  is a bit delicate because of the mod 2 Pi ambiguities [see the derivation in L AT EX notes, formula (32) maybe also  (197)]. It should work for all \[Theta] in reals. *)


(* ::Section::Initialization:: *)
(*Sasakian Dipole: Radius r from twist \[Xi] and reach R (numerical)*)


(* ::Text::Initialization:: *)
(*[from shootingFunction8.5*.nb] *)


(* ::Text::Initialization:: *)
(*Given a desired invariant twist \[Xi] and hyperbolic reach (captured by R) we need to compute the geodesic in standard position (encoded by r).  *)
(*NOTE: This is the main transcendental difficulty that we treat numerically after convincing ourselves that there are no easy closed form solutions.*)


(* ::Text::Initialization:: *)
(*Below, we make  three numerical solvers for r in terms of \[Xi] (and R). They all require careful specification of a finite search domain that contains the solution.*)


(* ::Subsubsection::Initialization:: *)
(*Hyperbolic Case:*)


(* ::Text::Initialization:: *)
(*In the hyperbolic large r regime we had the asymptotics  (see above) \[Xi]=((Mass+1)/r )*ArcTanh[R] . This gives an approximate solution r=(Mass+1)/\[Xi] *ArcTanh[R]. We use it with a safety factor 3 and to bound the search interval below.*)


(* ::Input::Initialization:: *)
rHyp[\[Xi]_,R_,Mass_]:=Module[{rUpper=Max[10^4,3*(Mass+1)*ArcTanh[R]/\[Xi]]},FindRoot[\[Xi]Hyp[r,R,Mass]== \[Xi], 
{r,1/2+1/10^9,rUpper},  (* look for r in this range *)
MaxIterations->1000]];
(* FindRoot[...,
PrecisionGoal->20,AccuracyGoal->20,WorkingPrecision->30]; *)


(* ::Subsubsection::Initialization:: *)
(*Elliptic Case:*)


(* ::Text::Initialization:: *)
(*The elliptic short/long cases are simpler as they operate on finite segments a priori and we only use a slight offset to stay away from the ends:*)


(* ::Input::Initialization:: *)
rShortEll[\[Xi]_,R_,Mass_]:=If[R==0,0, (* R=0 returns r=0, otherwise: *)
FindRoot[\[Xi]ShortEll[r,R,Mass]== \[Xi], {r,R/2+1/10^9,1/2-1/10^9}, MaxIterations->1000]];
rLongEll[\[Xi]_,R_,Mass_]:=If[R==0,0, (* R=0 returns r=0, otherwise: *)FindRoot[\[Xi]LongEll[r,R,Mass]== \[Xi], {r,R/2+1/10^9,1/2-1/10^9}, MaxIterations->1000]];
(* NOTE: rHyp[...], etc.  return a rule, not a number *)


(* ::Subsubsection::Initialization:: *)
(*Combined Cases:*)


(* ::Text::Initialization:: *)
(*Finally, the ultimate solver function covering all cases of \[Xi] > 0:*)


(* ::Input::Initialization:: *)
(* NOTE: due to the 10^-9 off-setting in FindRoot[] including the critical cases is pro-forma FIX *)
rCombo[\[Xi]_,R_,Mass_]:=Module[{\[Xi]Tol=1/10^4}, (* tolerance *)
If[debugFlag==True, Print["executing rCombo with R=", R, "  and  \[Xi]=",\[Xi],"  against \[Xi]Crit=", \[Xi]Crit[R,Mass]]];
Which[ 
R==0, {r->0},(* R=0 returns r -> 0 rule *)
\[Xi]<0,Message[rCombo::neg, \[Xi]]; Abort[],(* kick out if \[Xi] < 0 *)
\[Xi]<=\[Xi]Tol, {r->Infinity}, 
\[Xi]Tol<\[Xi]<\[Xi]Horo[R,Mass], rHyp[\[Xi],R,Mass],
Abs[\[Xi]-\[Xi]Horo[R,Mass]]<=\[Xi]Tol, {r->1/2},
\[Xi]Horo[R,Mass]<\[Xi]<\[Xi]Crit[R,Mass]-\[Xi]Tol, rShortEll[\[Xi],R,Mass],
Abs[\[Xi]-\[Xi]Crit[R,Mass]]<=\[Xi]Tol, {r->R/2},
\[Xi]Crit[R,Mass]+\[Xi]Tol<\[Xi], rLongEll[\[Xi],R,Mass]
]
]; (* WATCH OUT: unorthodox function output: a rule, not a number *) 


(* ::Subsubsection::Initialization:: *)
(*Aux: Case Indicators *)


(* ::Text::Initialization:: *)
(*Later we will also need a function indicating based on \[Xi] if which branch of (r, \[Xi])-graph is to be used:*)


(* ::Input::Initialization:: *)
longIndicator[\[Xi]_,R_,Mass_]:=Module[{\[Xi]Tol=1/10^4}, (* tolerance *)
If[\[Xi]>\[Xi]Crit[R,Mass]+\[Xi]Tol, True, False]]; (* \[Xi] above crit. *)
hypIndicator[\[Xi]_,R_,Mass_]:=Module[{\[Xi]Tol=1/10^4}, (* tolerance *)
If[0<\[Xi]<\[Xi]Horo[R,Mass]-\[Xi]Tol,True,False]];(* \[Xi] below horo. *)ellIndicator[\[Xi]_,R_,Mass_]:=Module[{\[Xi]Tol=1/10^4}, (* tolerance *)
If[\[Xi]>\[Xi]Horo[R,Mass]+\[Xi]Tol && Abs[\[Xi]-\[Xi]Crit[R,Mass]]>\[Xi]Tol,True,False]];(* \[Xi] above horo. but away from crit. *)


(* ::Text::Initialization:: *)
(*Ditto for detecting the critical cases: *)


(* ::Input::Initialization:: *)
horoIndicator[\[Xi]_,R_,Mass_]:=Module[{\[Xi]Tol=1/10^4}, (* tolerance *)
If[Abs[\[Xi]-\[Xi]Horo[R,Mass]]<=\[Xi]Tol,True,False]];  critIndicator[\[Xi]_,R_,Mass_]:=Module[{\[Xi]Tol=1/10^4}, (* tolerance *)
If[Abs[\[Xi]-\[Xi]Crit[R,Mass]]<=\[Xi]Tol,True,False]];  


(* ::Text::Initialization:: *)
(*TECH NOTE: For case detection consistency, the tolerance \[Xi]Tol has to be the same in all of the above!*)


(* ::Subsubsection::Initialization:: *)
(*Usage and Testing:*)


(* ::Text::Initialization:: *)
(*Let us test the operation of the above solvers: *)


(* ::Input::Initialization:: *)
Rtest=0; 
Print["rCombo returns a rule: ", rCombo[ \[Xi]Test,Rtest,MassTest]];


(* ::Input::Initialization:: *)
Rtest=0.4; 
\[Xi]Test=Min[2 \[Pi]* 0.01, \[Xi]Horo[Rtest,MassTest]/2]; (* \[Xi]Test in hyp range *)
rSolRel=rHyp[ \[Xi]Test,Rtest,MassTest]; 
rSol = r/. rSolRel; (* NOTE: rHyp[...] returns a rule, not a number *)
\[Xi]Realized = \[Xi]Hyp[r,Rtest,MassTest]/.rSolRel;
Print["Error = ",\[Xi]Realized -  \[Xi]Test];
Print["rCombo returns a rule: ", rCombo[ \[Xi]Test,Rtest,MassTest]];
Print["diff = ", (r/.rHyp[ \[Xi]Test,Rtest,MassTest])-(r/.rCombo[ \[Xi]Test,Rtest,MassTest])];


(* ::Input::Initialization:: *)
Rtest=0.4; 
\[Xi]Test=(\[Xi]Horo[Rtest,MassTest]+\[Xi]Crit[Rtest,MassTest])/2;  (* \[Xi]Test in midpoint of the range *) 
rSolRel=rShortEll[ \[Xi]Test,Rtest,MassTest]; 
rSol = r/. rSolRel;
\[Xi]Realized = \[Xi]ShortEll[r,Rtest,MassTest]/.rSolRel;
Print["Error = ",\[Xi]Realized -  \[Xi]Test];


(* ::Input::Initialization:: *)
Rtest=0.4; 
\[Xi]Test=\[Xi]Crit[Rtest,MassTest]+1;  (* \[Xi]Test in the range *) rSolRel=rLongEll[ \[Xi]Test,Rtest,MassTest]; rSol = r/. rSolRel;
\[Xi]Realized = \[Xi]LongEll[r,Rtest,MassTest]/.rSolRel;
Print["Error = ",\[Xi]Realized -  \[Xi]Test];


(* ::Text::Initialization:: *)
(*All looks pretty good!*)


(* ::Text::Initialization:: *)
(*Then some wholesale testing of the rCombo[...] on a whole list of data using a purpose coded rSolTestSuite[...]*)


(* ::Input::Initialization:: *)
 Rtest=0.4; testData={{Rtest, 2 \[Pi]* 0.1},{Rtest, 2 \[Pi]* 0.4}, {Rtest, 2 \[Pi]* 2}}; rSolTestSuite[Rtest_,\[Xi]Test_,MassTest_]:= Module[ 
{rSolRel=rCombo[ \[Xi]Test,Rtest,MassTest],rSol\[Xi]Realized ,\[Xi]Realized,rSol, longFlag=longIndicator[\[Xi]Test,Rtest,MassTest],hypFlag= hypIndicator[\[Xi]Test,Rtest,MassTest]}, 
 rSol = r/. rSolRel;
\[Xi]Realized =Which[ 
 hypFlag,\[Xi]Hyp[r,Rtest,MassTest]/.rSolRel, 
longFlag && !hypFlag,\[Xi]LongEll[r,Rtest,MassTest]/.rSolRel, 
!longFlag && !hypFlag,\[Xi]ShortEll[r,Rtest,MassTest]/.rSolRel
];
Print["Error = ",\[Xi]Realized -  \[Xi]Test]];
rSolTestSuite[#[[1]],#[[2]],MassTest] & /@  testData;


(* ::Section::Initialization:: *)
(* Prescribed End Geodesics in H *)


(* ::Text::Initialization:: *)
(*[from shootingFunction8.5*.nb] *)
(*We will generate a geodesic from the base spinner   Ie^(I 0)@I =e^((I \[Pi])/2)@I   to  arbitrary spinner Ie^I\[Theta]@z with k extra full spins on the way.  (So we are really operating at the level of RH not SH.)*)


(* ::Text::Initialization:: *)
(*TECH NOTE: Mathematica's default principal argument is in (-\[Pi],\[Pi] ] so this is where \[Theta] should live, check against L AT EXand coordinate , we may have a problem with -\[Pi]  [JK TO DO!]*)


(* ::Text::Initialization:: *)
(*Recall that we already know how to compute the desired reach R and invariant twist \[Xi] using R=Reach[z] and  \[Xi]=\[Xi]inH[\[Theta] + k 2 \[Pi],  z]. Thus using the numerical solver  rCombo[\[Xi]_, R_, Mass_] above we can produce the std position geodesic realizing R and \[Xi].  It may however not end at z (but at some other point on the target circle). We correct this at the end by an overall rotation.  *)


(* ::Subsection::Initialization:: *)
(*Aux: Rotations of H about i*)


(* ::Text::Initialization:: *)
(*We need formulas associated with the said rotations  [borrowed from braidViaUnif3.1.nb in the outermost Mathematica folder]:*)


(* ::Input::Initialization:: *)
RotMatrix[\[Delta]_]:={{Cos[\[Delta]/2],Sin[\[Delta]/2]},{-Sin[\[Delta]/2],Cos[\[Delta]/2]}}; (* Note:  2Pi ambiguity in \[Delta] begets +/- ambiguity of the matrix  *)
RotMobius[\[Delta]_,z_]:=(z Cos[\[Delta]/2]+Sin[\[Delta]/2])/(Cos[\[Delta]/2]-z Sin[\[Delta]/2]);(* Rotating Mobius in H *) 
RotMobiusDiff[\[Delta]_,z_] :=1/(Cos[\[Delta]/2]-z Sin[\[Delta]/2])^2;
(* ... and its derivative, also  obtainable via D[RotMobius[\[Delta],z],z] *)


(* ::Subsubsection::Initialization:: *)
(*Test and Usage:*)


(* ::Text::Initialization:: *)
(*A fun sanity check: at I the RotMobiusDiff[\[Delta], I ]  yields 1/(Cos[\[Delta]] - Sin[\[Delta]] I) which is e^(I \[Delta]). Indeed:*)


(* ::Input::Initialization:: *)
Expand[RotMobiusDiff[\[Delta],I]]//FullSimplify


(* ::Subsection::Initialization:: *)
(*MAIN: Geodesic Formulas  to a target in RH (given by \[Theta], k, z)*)


(* ::Text::Initialization:: *)
(*The function below takes the desired end point \[Theta] + k 2 \[Pi] @ z in RH and returns two functions zOut[...] and \[Theta]Out[...] and a scalar length giving the hyperbolic base length.  (So the geodesic  in RH is given by the map sending t in [0, length] to \[Theta]Out[t]@zOut[t] in RH.)  The key idea is to pick the geodesic from Sasakian Dipole with the right reach R and twist \[Xi]>0 and then rotate it by  the angle \[Delta] so that it ends at the point  we want.  For \[Xi]<0 we do the construction for positive twist  \[Xi]:=-\[Xi]>0 and then flip the formulas accordingly.  *)
(*NOTE: We view this  as a "set up" before actually plotting the geodesics, hence the name.*)


(* ::Input::Initialization:: *)
Clear[minGeodesicSetup];
(*******************************************************************)
flip[z_] := -Re[z] + I*Im[z];   (* aux: reflect in y-axis of H *)
(*******************************************************************)
minGeodesicSetup[\[Theta]_, k_, z_, Mass_] := 
  Module[
    {R = Reach[z], \[Xi] = \[Xi]inH[\[Theta] + k*2*\[Pi], z], r, 
     \[Xi]Tol = 1/10^4, long, hyp, ell, horo, crit, negTwist, length, 
     xEnd, yEnd, \[Theta]End, zEnd, zTmp = z, zOut, \[Theta]Out, 
     w, wEnd, rComboReturn, \[Delta], zsp, \[Theta]sp, output},
    If[debugFlag, Print["executing minGeodesicSetup:"]];
    (**** case R==0 has two sub-cases (skipping the rest) ****)
    If[R == 0 && Abs[\[Xi]] <= 2 \[Pi] Mass,   (* straight vert (sub-Carnot): *)
       \[Theta]Out[t_] := Sign[\[Xi]]*t;
       zOut[t_] := I;
       length = Abs[\[Xi]];
       Return[{\[Theta]Out, zOut, length}]   (* return vertical parametrization and quit module *)
    ];
    If[R == 0 && Abs[\[Xi]] > 2 \[Pi] Mass,   (* Carnot spiral case: *)
       r = (1/2) Sqrt[1 - (1 + Mass)^2/(1 + Abs[\[Xi]]/(2 \[Pi]))^2];   (* multiplicity m=1 radius, per (99) in mShort.pdf *)
       If[richOutputFlag, Print["Carnot spiral with r= ", r]];
       If[\[Xi] < 0,   (* for negative twist, mirror the motion: *)
          \[Theta]Out[t_] := -\[Theta]Ell[t, r, Mass];
          zOut[t_] := -xEll[t, r] + I*yEll[t, r]
         ,
          \[Theta]Out[t_] := \[Theta]Ell[t, r, Mass];   (* \[Xi]>0 so plain elliptic *)
          zOut[t_] := xEll[t, r] + I*yEll[t, r];
       ];
       length = L[r];   (* base hyp length of one loop of the spiral *)
       Return[{\[Theta]Out, zOut, length}]
    ];
    (* ===== original body for R > 0 ===== *)
    If[richOutputFlag, Print["Twist to target is \[Xi]=", N[\[Xi]/\[Pi]], "*\[Pi]"]];
    If[\[Xi] < 0,
       negTwist = True; \[Xi] = -\[Xi]; zTmp = -Re[z] + I*Im[z]
    ];   (* set negative-twist flag and flipped target data *)
    rComboReturn = rCombo[\[Xi], R, Mass];
    r = rComboReturn[[1]][[2]];   (* WARNING: r be Infinity *)
    If[debugFlag, Print["rCombo returned: ", rComboReturn]];
    If[richOutputFlag, Print["Radius found r=", r]];
    long = longIndicator[\[Xi], R, Mass];
    hyp  = hypIndicator [\[Xi], R, Mass];
    ell  = ellIndicator [\[Xi], R, Mass];
    horo = horoIndicator[\[Xi], R, Mass];
    crit = critIndicator[\[Xi], R, Mass];
    If[richOutputFlag, Print["************ Finding the base length: ***********"]];
    length = Which[
       crit,
         If[richOutputFlag, Print[" critical with r=R/2=", r]]; (\[Pi]*R)/Sqrt[1 - R^2],
       long == True && r < Infinity,
         If[richOutputFlag, Print[" long "]]; L[r] - l[r, R],
       long == False && r < Infinity,
         If[richOutputFlag, Print[" short "]]; l[r, R],
       r == 1/2,
         If[richOutputFlag, Print[" teichmuller "]]; (2*R)/Sqrt[1 - R^2],
       r == Infinity,
         If[richOutputFlag, Print[" teichmuller "]]; 2*ArcTanh[R]
    ];
    If[richOutputFlag, Print["found:  base length = ", length]];
    If[richOutputFlag, Print["************ Assemblying Std Pos Parametrizations: ***********"]];
    Which[
       N[\[Xi]] < \[Xi]Tol,
         zsp[t_] := xTeich[t] + I*yTeich[t];
         \[Theta]sp[t_] := \[Theta]Teich[t];
         If[richOutputFlag, Print["teichmuller with r= ", r]],
       hyp == True,
         zsp[t_] := xHyp[t, r] + I*yHyp[t, r];
         \[Theta]sp[t_] := \[Theta]Hyp[t, r, Mass];
         If[richOutputFlag, Print["hyperbolic with r= ", r]],
       horo == True,
         zsp[t_] := xPar[t] + I*yPar[t];
         \[Theta]sp[t_] := \[Theta]Par[t, Mass];
         If[richOutputFlag, Print["parabolic (horo.) with r= ", r]],
       ell == True,
         zsp[t_] := xEll[t, r] + I*yEll[t, r];
         \[Theta]sp[t_] := \[Theta]Ell[t, r, Mass];
         If[richOutputFlag, Print["elliptic with r= ", r]],
       crit == True,
         zsp[t_] := xEll[t, r] + I*yEll[t, r];
         \[Theta]sp[t_] := \[Theta]Ell[t, r, Mass];
         If[richOutputFlag, Print["elliptic critical with r= ", r]]
    ];
    If[richOutputFlag, Print["z_sp[t] = ", N[zsp[t]]]];
    If[richOutputFlag, Print["\[Theta]_sp[t] = ", N[\[Theta]sp[t]]]];
    zEnd = zsp[length];
    \[Theta]End = \[Theta]sp[length];
    If[debugFlag, Print["In H, we have end \[Theta]_sp @ z_sp = ", N[\[Theta]End], "  @  ", N[zEnd]]];
    wEnd = -(-zEnd + I)/(zEnd + I);
    w    = -(-zTmp + I)/(zTmp + I);
    If[debugFlag, Print["Sanity:  true target w=", N[w], " vs std postion end w_sp=", N[wEnd],
                        " with |w|=", N[Abs[w]], " vs |w_sp|=", Abs[N[wEnd]]]];
    \[Delta] = Arg[N[w/wEnd]];
    If[debugFlag, Print["Sanity checking post-adjusting rotation angle: \[Delta]=", \[Delta]/\[Pi], "*\[Pi]"]];
    zOut[t_]      = N[RotMobius[\[Delta], zsp[t]]];
    \[Theta]Out[t_] = N[\[Theta]sp[t] - 2*Arg[Cos[\[Delta]/2] - zsp[t]*Sin[\[Delta]/2]] - \[Delta]];
    If[negTwist,
       zOut[t_] := flip[RotMobius[\[Delta], zsp[t]]];
       \[Theta]Out[t_] := -(\[Theta]sp[t] - 2*Arg[Cos[\[Delta]/2] - zsp[t]*Sin[\[Delta]/2]] - \[Delta])
    ];
    If[debugFlag,
       Print["************** Geodesic Parametrization: ************"];
       Print["\[Theta]Fun[t] = ", \[Theta]Out[t]];
       Print["zFun[t] = ", zOut[t]]
    ];
    {\[Theta]Out, zOut, length}
  ];


(* ::Text::Initialization:: *)
(*NOTE: the time domain of the output functions \[Theta]Out and zOut is [0,length]. It is not yet normalized to [0,1].*)


(* ::Subsubsection::Initialization:: *)
(*Testing and Usage*)


(* ::Text::Initialization:: *)
(*Let's test:*)


(* ::Input::Initialization:: *)
 \[Theta]Test=-0.2*\[Pi]; kTest=0;zTest = I + 1; 
{\[Theta]FunTest,zFunTest,lTest} = minGeodesicSetup[\[Theta]Test,kTest,zTest,MassTest];
Print["Aiming at ",(\[Theta]Test+kTest*2 Pi)/Pi,"*\[Pi] @ " ,zTest , " and actually ending at ", (\[Theta]FunTest[lTest])/Pi, "*\[Pi] @ ",zFunTest[lTest]];


(* ::Text::Initialization:: *)
(*We see that we reached good end point including \[Theta]! *)


(* ::Subsection::Initialization:: *)
(*Extra: Geodesic Formulas  to target in RH as given by \[Theta], \[Xi]*)


(* ::Text::Initialization:: *)
(*For convenience, we also produce another variant of the function above that uses different target specification. It takes the desired end point in RH prescribed by the end base position z and the invariant twist \[Xi]. (It is tad simpler because \[Xi] need not be computed.)  *)
(*LOGISTICS NOTE: We use this variant to create some plots of geodesics. It does not enter the main braid visualization function.*)


(* ::Input::Initialization:: *)
Clear[minGeodesicToEndTwistSetup];

(***** function generating formulas for minimizing geodesic from the end base position z in H and the invariant twist \[Xi] ******)
minGeodesicToEndTwistSetup[z_, \[Xi]Arg_, Mass_] :=
  Module[
    {R = Reach[z], \[Xi] = \[Xi]Arg, r, \[Xi]Tol = 1/10^4, long, hyp, ell, horo, crit, negTwist,
     length, xEnd, yEnd, \[Theta]End, zEnd, zTmp = z, zOut, \[Theta]Out,
     w, wEnd, \[Delta], zsp, \[Theta]sp, output},
    If[debugFlag, Print["executing minGeodesicToEndTwistSetup:"]];
    (**** case R==0 has two sub-cases (skipping the rest) ****)
    If[R == 0 && Abs[\[Xi]] <= 2 \[Pi] Mass,
       \[Theta]Out[t_] := Sign[\[Xi]]*t;
       zOut[t_] := I;
       length = Abs[\[Xi]];
       Return[{\[Theta]Out, zOut, length}]
    ];
    If[R == 0 && Abs[\[Xi]] > 2 \[Pi] Mass,
       r = (1/2) Sqrt[1 - (1 + Mass)^2/(1 + Abs[\[Xi]]/(2 \[Pi]))^2];
       If[richOutputFlag, Print["Carnot spiral with r= ", r]];
       If[\[Xi] < 0,
          \[Theta]Out[t_] := -\[Theta]Ell[t, r, Mass];
          zOut[t_] := -xEll[t, r] + I*yEll[t, r]
         ,
          \[Theta]Out[t_] := \[Theta]Ell[t, r, Mass];
          zOut[t_] := xEll[t, r] + I*yEll[t, r];
       ];
       length = L[r];
       Return[{\[Theta]Out, zOut, length}]
    ];
    If[\[Xi] < 0, negTwist = True; \[Xi] = -\[Xi]; zTmp = -Re[z] + I*Im[z]];
    r = rCombo[\[Xi], R, Mass][[1]][[2]];
    long = longIndicator[\[Xi], R, Mass];
    hyp  = hypIndicator [\[Xi], R, Mass];
    ell  = ellIndicator [\[Xi], R, Mass];
    horo = horoIndicator[\[Xi], R, Mass];
    crit = critIndicator[\[Xi], R, Mass];
    length = Which[
       crit,
         If[richOutputFlag, Print[" critical with r=", r]]; (\[Pi]*R)/Sqrt[1 - R^2],
       long == True && r < Infinity,
         If[richOutputFlag, Print[" long "]]; L[r] - l[r, R],
       long == False && r < Infinity,
         If[richOutputFlag, Print[" short "]]; l[r, R],
       r == 1/2,
         If[richOutputFlag, Print[" teichmuller "]]; (2*R)/Sqrt[1 - R^2],
       r == Infinity,
         If[richOutputFlag, Print[" teichmuller "]]; 2*ArcTanh[R]
    ];
    If[richOutputFlag, Print["base length = ", length]];
    Which[
       N[\[Xi]] < \[Xi]Tol,
         zsp[t_] := xTeich[t] + I*yTeich[t];
         \[Theta]sp[t_] := \[Theta]Teich[t];
         If[richOutputFlag, Print["teichmuller"]],
       hyp == True,
         zsp[t_] := xHyp[t, r] + I*yHyp[t, r];
         \[Theta]sp[t_] := \[Theta]Hyp[t, r, Mass];
         If[richOutputFlag, Print["hyperbolic"]],
       horo == True,
         zsp[t_] := xPar[t] + I*yPar[t];
         \[Theta]sp[t_] := \[Theta]Par[t, Mass];
         If[richOutputFlag, Print["parabolic (horo.)"]],
       ell == True,
         zsp[t_] := xEll[t, r] + I*yEll[t, r];
         \[Theta]sp[t_] := \[Theta]Ell[t, r, Mass];
         If[richOutputFlag, Print["elliptic"]],
       crit == True,
         zsp[t_] := xEll[t, r] + I*yEll[t, r];
         \[Theta]sp[t_] := \[Theta]Ell[t, r, Mass];
         If[richOutputFlag, Print["critical with r= ", r]]
    ];
    zEnd = zsp[length];
    \[Theta]End = \[Theta]sp[length];
    wEnd = -(-zEnd + I)/(zEnd + I);
    w    = -(-zTmp + I)/(zTmp + I);
    If[debugFlag, Print["Sanity:  true target w=", N[w], " vs std postion target w_sp=", wEnd,
                        " with |w|=", N[Abs[w]], " vs |w_sp|=", Abs[wEnd]]];
    \[Delta] = Arg[w/wEnd];
    If[debugFlag, Print["Sanity checking post-adjusting rotation angle: \[Delta]=", \[Delta]/\[Pi], "*\[Pi]"]];
    zOut[t_] := RotMobius[\[Delta], zsp[t]];
    \[Theta]Out[t_] := \[Theta]sp[t] - 2*Arg[Cos[\[Delta]/2] - zsp[t]*Sin[\[Delta]/2]] - \[Delta];
    If[negTwist,
       zOut[t_] := flip[RotMobius[\[Delta], zsp[t]]];
       \[Theta]Out[t_] := -(\[Theta]sp[t] - 2*Arg[Cos[\[Delta]/2] - zsp[t]*Sin[\[Delta]/2]] - \[Delta])
    ];
    {\[Theta]Out, zOut, length}
  ];


(* ::Subsubsection::Initialization:: *)
(*Testing and Usage*)


(* ::Text::Initialization:: *)
(*Let's test of minGeodesicToEndTwistSetup[z_, \[Xi]_, Mass_]*)


(* ::Input::Initialization:: *)
 \[Xi]Test=0.2*\[Pi];zTest = I + 1; 
{\[Theta]FunTest,zFunTest,lTest} = minGeodesicToEndTwistSetup[zTest,\[Xi]Test,MassTest];
If[debugFlag,Print["************** Geodesic Parametrization: ************"];
Print["\[Theta]Fun[t] = ", \[Theta]FunTest[t]]; Print["zFun[t] = ", zFunTest[t]]];


(* ::Chapter::Initialization:: *)
(*Plots and Figures of Sasaki Geodesics*)


(* ::Section::Initialization:: *)
(*Main Plots: Prescribed End Geodesics (in H)*)


(* ::Text::Initialization:: *)
(*We make plots of Sasaki geodesic segments prescribed in various ways. This includes the solution to the shooting problem (from the base spinner in RH to a prescribed spinner in RH). *)


(* ::Text::Initialization:: *)
(*NOTE: This will be used in the inverse picture.*)


(* ::Subsubsection::Initialization:: *)
(*Aux: H cosmetic imaging options (globally used)*)


(* ::Text::Initialization:: *)
(*Function generating a patch of H as a pinkish rectangle with the open boundaries dashed and user defined range:*)


(* ::Input::Initialization:: *)
hBackground[xMin_, xMax_, yMax_] := {
  Graphics[{lightPink, Opacity[0.1], Rectangle[{xMin, 0}, {xMax, yMax}]}],
  Graphics[{Black, Opacity[0.4], Dashing[{0.02, 0.02}],
     Line[{{xMin, 0}, {xMin, yMax}}],
     Line[{{xMin, yMax}, {xMax, yMax}}],
     Line[{{xMax, yMax}, {xMax, 0}}]}],
  Graphics[{Black, Opacity[0.25], Line[{{xMin, 0}, {xMax, 0}}]}],
  Graphics[{Black, PointSize[Large], Point[{0, 1}]}], (* origin *)
  {
    PlotRange -> {{xMin, xMax}, {-0.35, yMax + 0.3}},
    AspectRatio -> Automatic,
    Axes -> True,
    AxesOrigin -> {0, 0},
    Ticks -> None,
    AxesLabel -> None,
    Epilog -> {Text["x", {xMax - 0.1, -0.22}], Text["y", {-0.22, yMax + 0.18}]},
    ImageSize -> 420
  }
}; 


(* ::Subsection::Initialization:: *)
(*Aux: Function Plotting any curve in RH (as a moving pointer )*)


(* ::Text::Initialization:: *)
(*Function for visualizing any curve in RH as a path of arrows/pointers (now called spinners:) *)


(* ::Input::Initialization:: *)
(* numArrows   = 35; *)
lengthArrow = 0.08;
lengthArrow = 0.1;
curveThickness=1.2; 
(**************************************************************)
curvePlotInRHnew[\[Theta]_, z_, a_, b_, numArrows_:35,col_] := 
Module[{x, y, n = numArrows, len = lengthArrow, l = Abs[b - a]},
  x[t_] := Re[z[t]];
  y[t_] := Im[z[t]];
  {
    Graphics[Table[
      {col, Opacity[0.6], Arrowheads[0.020],
       Arrow[{{x[t], y[t]},
              {x[t], y[t]} +
                len {Cos[\[Theta][t] + Pi/2], Sin[\[Theta][t] + Pi/2]}}]},
      {t, a, b, l/(n - 1)}]],
    ParametricPlot[{x[t], y[t]}, {t, a, b},
      PlotStyle -> {col, Opacity[0.99], AbsoluteThickness[curveThickness]}],
    Graphics[{cobalt, PointSize[Large],
      Point[{{x[a], y[a]}, {x[b], y[b]}}]}]
  }
];


(* ::Subsection::Initialization:: *)
(*Plots of Prescribed End Geodesics in H*)


(* ::Text::Initialization:: *)
(*We want to plot single and multiple geodesics from the base spinner to a spinner given by \[Theta]@z in RH. This solves the shooting problem in RH. *)


(* ::Text::Initialization:: *)
(*Let us produce first a function generating a Graphical object with a single geodesic: *)


(* ::Input::Initialization:: *)
arrowDensityDefault=12;  (* number of arrows per unit of time/length *)
(*******************************************************************)
singlePlotHnew[z_,\[Theta]Grand_, color_,Mass_]:=Module[{\[Theta]Fun,zFun,l,\[Theta],k,numArrows, arrowDensity=arrowDensityDefault},
k = Floor[(\[Pi]+\[Theta]Grand)/(2 \[Pi])];
\[Theta]=\[Pi]+\[Theta]Grand -k*2 \[Pi] -\[Pi]; (* NOTE: \[Theta] is in  [-\[Pi], \[Pi]), NOT  (-\[Pi], \[Pi]], RE-CHECK TO DO sorry; also kTest has minus sign, correctly! *)
If[debugFlag, Print["********************************************************* \n","singlePlot calling minGeodesicSetup with \[Theta],k,z = ", {\[Theta],k,z}]];
{\[Theta]Fun,zFun,l} = minGeodesicSetup[\[Theta],k,z,Mass];(* curvePlotInRH[\[Theta]FunTest,zFunTest,lTest]*)
numArrows=Ceiling[arrowDensity*l];
curvePlotInRHnew[\[Theta]Fun,zFun,0,l, numArrows,color]
]


(* ::Subsubsection::Initialization:: *)
(*Test: Batch Plotting in H (to many \[Theta]@z)*)


(* ::Input::Initialization:: *)
xMin=-1.3; xMax=0.5; yMax = 1.9;  (* plot range *) 
curveColor=pureRed; 
(*debugFlag=True; 
richOutputFlag=True; *)
hBackground[xMin, xMax, yMax];
Clear[zTest];zTest = I -1; 
\[Theta]GrandList={-0.8*\[Pi],-0.2*\[Pi],0.2*\[Pi],0.8*\[Pi],2*\[Pi],3*\[Pi],5*\[Pi]}; (* batch of \[Theta] to be used with the same zTest *)
curveGrListH=singlePlotHnew[zTest,#, curveColor,MassTest] & /@ \[Theta]GrandList; Show[Sequence@@curveGrListH,Sequence@@hBackground[xMin, xMax, yMax]] 
(* Show[ singlePlot[zTest,#] & /@ \[Theta]GrandList,
gspHplotOptionsAuto] *)


(* ::Input::Initialization:: *)
xMin=-2.3; xMax=1.5; yMax = 2.9; 
curveColor=pureRed; 
hBackground[xMin, xMax, yMax];
Clear[zTest];zTest = I -1; 
\[Theta]GrandList={-10*\[Pi],-3*\[Pi],-0.75*\[Pi],-0.25*\[Pi],0.01*\[Pi],0.25*\[Pi],0.75*\[Pi],3*\[Pi],10*\[Pi]};curveGrListH=singlePlotHnew[zTest,#, curveColor,MassTest] & /@ \[Theta]GrandList; Show[Sequence@@curveGrListH,Sequence@@hBackground[xMin, xMax, yMax]] 
(* Show[ singlePlot[zTest,#] & /@ \[Theta]GrandList,
gspHplotOptionsAuto] *)


(* ::Subsection::Initialization:: *)
(*NEW Extra: Plots of Prescribed End and Twist Geodesics in H*)


(* ::Text::Initialization:: *)
(*We also produce geodesics prescribed by the end base location z and invariant twist \[Xi] >0. (Not  z,\[Theta] as done before.)*)


(* ::Input::Initialization:: *)
arrowDensityDefault=12;
(*********************************************)singlePlotToEndTwistInH[z_,\[Xi]_, color_,Mass_]:= (* \[Xi]>0 assumed *)Module[{\[Theta]Fun,zFun,l,\[Theta],numArrows, arrowDensity=arrowDensityDefault},
{\[Theta]Fun,zFun,l} = minGeodesicToEndTwistSetup[z,\[Xi],Mass];
numArrows=Ceiling[arrowDensity*l];
curvePlotInRHnew[\[Theta]Fun,zFun,0,l,numArrows, color]
]


(* ::Subsubsection::Initialization:: *)
(*Test: Batch Plotting in H[STOP 17 May 7 PM]*)


(* ::Input::Initialization:: *)
xMin=-1.9; xMax=1.1; yMax = 2.9; 
curveColor=pureRed; 
hBackground[xMin, xMax, yMax];
Clear[zTest];zTest = I -1; 
\[Xi]GrandList={0.001*\[Pi],0.75*\[Pi],3*\[Pi],10*\[Pi]};
curveGrListH=singlePlotToEndTwistInH[zTest,#, curveColor,MassTest] & /@ \[Xi]GrandList; Show[Sequence@@curveGrListH,Sequence@@hBackground[xMin, xMax, yMax]] 


(* ::Text::Initialization:: *)
(*FIGURE: endTwistGeodesicsH.pdf*)


(* ::Section::Initialization:: *)
(*Main Plots: Prescribed End Geodesics (in RD) *)


(* ::Text::Initialization:: *)
(*We repeat we repeat (or rather transplant) what we did above in H to the context of D.*)


(* ::Subsection::Initialization:: *)
(*Disk D \[LongDash] background, boundary, display options*)


(* ::Input::Initialization:: *)
diskBg   = Graphics[{lightPink, Opacity[0.1], Disk[{0, 0}, 1]}];
diskBdry = Graphics[{Black, Opacity[0.4], Circle[{0, 0}, 1]}];
diskDot  = Graphics[{Black, PointSize[Large], Point[{0, 0}]}];
diskOpts = {
  PlotRange -> {{-1.15, 1.15}, {-1.15, 1.15}},
  AspectRatio -> 1,
  Axes -> True,
  AxesOrigin -> {0, 0},
  Ticks -> None,
  AxesLabel -> {"x", "y"},
  ImageSize -> 420
};


(* ::Subsection::Initialization:: *)
(*Aux: Function Plotting any curve in RD (as a moving pointer )*)


(* ::Text::Initialization:: *)
(*We want also plots in D so we tweak the function curvePlotInRH[...] defined above by adding the H to D Mobius transformation,  and we polish the visual presentation a bit*)


(* ::Input::Initialization:: *)
(* numArrows   = 30; LEGACY KILL *)
lengthArrow = 0.070;  
lengthArrow = 0.066;  (* shorter arrow (disk has radius 1) *)
arrowHeadSize=0.015;
curveThickness=1.2;
(************************************************************)
curvePlotInRDnew[\[Theta]_, z_, a_, b_, numArrows_:30, col_] := Module[
  {zD, \[Phi], x, y,n=numArrows,  len = lengthArrow, l = Abs[b - a]},
  zD[t_] := -(I - z[t])/(I + z[t]); (* FLIPPED so added - *)
  \[Phi][t_] := \[Theta][t] - 2 Arg[I + z[t]] + \[Pi];(* FLIPPED so \[Pi] *)
  x[t_] := Re[zD[t]];
  y[t_] := Im[zD[t]];
  {
    Graphics[Table[
      {col, Opacity[0.6], Arrowheads[arrowHeadSize],
       Arrow[{{x[t], y[t]},
              {x[t], y[t]} +
                len {Cos[\[Phi][t]], Sin[\[Phi][t]]}}]},
      {t, a, b, l/(n - 1)}]],
    ParametricPlot[{x[t], y[t]}, {t, a, b},
      PlotStyle -> {col, Opacity[0.75], AbsoluteThickness[curveThickness]}],
(*    Graphics[{col, PointSize[Medium],
      Point[{{x[a], y[a]}, {x[b], y[b]}}]}] *)
Graphics[{Black, PointSize[Large],Point[{{x[a], y[a]}}]}],
Graphics[{electricBlue, PointSize[Large],Point[{ {x[b], y[b]}}]}]
  }
];


(* ::Subsection::Initialization:: *)
(*NEW: Plots of Prescribed End Geodesics in D*)


(* ::Text::Initialization:: *)
(*Note that the prescribed end is still described in terms of RH. (It will be plotted in RD.)*)


(* ::Input::Initialization:: *)
arrowDensityDefault=12;
(*************************************************************)
singlePlotInDnew[z_,\[Theta]Grand_,col_,Mass_]:=Module[{\[Theta]Fun,zFun,l,\[Theta],k,numArrows, arrowDensity=12},
k = Floor[(\[Pi]+\[Theta]Grand)/(2 \[Pi])];
\[Theta]=\[Pi]+\[Theta]Grand -k*2 \[Pi] -\[Pi]; (* NOTE: \[Theta] is in  [-\[Pi], \[Pi]), NOT  (-\[Pi], \[Pi]], sorry  *)If[debugFlag, Print["********************************************************* \n","singlePlotInD executed on z,\[Theta] =",{z,\[Theta]Grand}, "calling minGeodesicSetup with \[Theta],k,z = ", {\[Theta],k,z}]];
{\[Theta]Fun,zFun,l} = minGeodesicSetup[\[Theta],k,z,Mass];
numArrows=Ceiling[arrowDensity*l];curvePlotInRDnew[\[Theta]Fun,zFun,0,l,numArrows, col]
];


(* ::Subsubsection::Initialization:: *)
(*Test Batch Polotting in D:*)


(* ::Input::Initialization:: *)
\[Theta]GrandList={-10*\[Pi],-3*\[Pi],-1.0*\[Pi],0.001*\[Pi],1.0*\[Pi],3*\[Pi],10*\[Pi]};curveGrListD=singlePlotInDnew[zTest,#, pureRed,MassTest] & /@ \[Theta]GrandList; 
(* Show[diskBg,diskBdry,Sequence@@curveGrListD,diskDot,Sequence@@diskOpts] *)Show[diskBg,diskBdry,Sequence@@curveGrListD,diskDot,Sequence@@diskOpts]


(* ::Subsection::Initialization:: *)
(*Extra: Plots of Prescribed End and Twist Geodesics in D*)


(* ::Text::Initialization:: *)
(*Still paralleling what we did in H. *)


(* ::Input::Initialization:: *)
singlePlotToEndTwistInD[z_,\[Xi]_,arrowDensity_:12,  color_,Mass_]:=Module[{\[Theta]Fun,zFun,l,\[Theta],numArrows},
{\[Theta]Fun,zFun,l} = minGeodesicToEndTwistSetup[z,\[Xi],Mass];numArrows=Ceiling[arrowDensity*l];
curvePlotInRDnew[\[Theta]Fun,zFun,0,l,numArrows, color]
];


(* ::Subsubsection::Initialization:: *)
(*Test Batch Polotting in D:*)


(* ::Input::Initialization:: *)
arrowDensity=12; 
\[Xi]GrandList={0.001*\[Pi],0.75*\[Pi],3*\[Pi],10*\[Pi]};
curveGrListD=singlePlotToEndTwistInD[zTest,#,arrowDensity, pureRed,MassTest] & /@ \[Xi]GrandList; 
(* Show[diskBg,diskBdry,Sequence@@curveGrListD,diskDot,Sequence@@diskOpts] *)Show[diskBg,diskBdry,Sequence@@curveGrListD,diskDot,Sequence@@diskOpts]


(* ::Text::Initialization:: *)
(*FIGURE: endTwistGeodesicsD.pdf*)


(* ::Subsection::Initialization:: *)
(*NEW NEW: Extra: Plots of Geodesics to Matrix A in D*)


(* ::Input::Initialization:: *)
singlePlotToMatrixInD[A_,k_,arrowDensity_:12,col_,Mass_]:=Module[{zEnd,\[Theta]End,\[Theta]Fun,zFun,l,\[Theta],numArrows},
{zEnd,\[Theta]End}= z\[Theta]FromA[A];
{\[Theta]Fun,zFun,l} = minGeodesicSetup[\[Theta]End,k,zEnd,Mass];
numArrows=Ceiling[arrowDensity*l];curvePlotInRDnew[\[Theta]Fun,zFun,0,l,numArrows, col]
]


(* ::Subsubsection::Initialization:: *)
(*Test Batch Plotting in D:*)


(* ::Input::Initialization:: *)
(* Artin's generators: *) 
Al=({
 {1, 1},
 {0, 1}
}); (* left pair counter-clockwise twist *)
Ar=({
 {1, 0},
 {-1, 1}
}); (* right pair counter-clockwise twist *) (* inverses of Artin's generators: *) 
Ali=({
 {1, -1},
 {0, 1}
}); (* left pair clockwise twist *)  
Ari=({
 {1, 0},
 {1, 1}
}); (* right pair clockwise twist *) 


(* ::Input::Initialization:: *)
arrowDensity=12;
AGrandList={ {{{2,1},{1,1}},0}, {{{1,1},{0,1}},1}   }; (* list of A,k *)
AGrandList={ {Al,0},{Ar,0},{Al . Ari,0},{Al . Al . Ari,0}}; (* list of A,k *)
(* AGrandList={ {Al.Ar.Al.Ar.Al.Ar,0}}; (* list of A,k *) *)(* AGrandList={ {{{2,1},{1,1}},0}   }; *)
curveGrListD=singlePlotToMatrixInD[#[[1]], #[[2]],arrowDensity, pureRed,MassTest] & /@ AGrandList; 
(* Show[diskBg,diskBdry,Sequence@@curveGrListD,diskDot,Sequence@@diskOpts] *)Show[diskBg,diskBdry,Sequence@@curveGrListD,diskDot,Sequence@@diskOpts]


(* ::Section::Initialization:: *)
(*Bonus Plots: Std Pos  Geodesics from r,l data (in H)*)


(* ::Text::Initialization:: *)
(*[transfer from shootingFunction8.5*.nb] *)


(* ::Input::Initialization:: *)
numArrows   = 40;
lengthArrow = 0.08;
curveThickness=1.2; 
(******************* ell case geodesic plot ********************)
geodesicStdPosPlotEll[r_,l_,arrowDensity_:12,col_,Mass_]:=(* std pos ell geodesic in H of base length l *)
Module[{xPlot,yPlot, angle,
n=Ceiling[arrowDensity*l], (* number of arrows *)
 len=lengthArrow }, (* arrow length *)
xPlot[t_] := xEll[t,r];
yPlot[t_] := yEll[t,r];
angle[t_]:=\[Theta]Ell [t,r,Mass] ;
{
Graphics[
Table[
{col,Opacity[0.6],Arrowheads[0.020],Arrow[{{xPlot[t],yPlot[t]},{xPlot[t],yPlot[t]}+len*{Cos[angle[t]+Pi/2],Sin[angle[t]+Pi/2]}}]
},
{t,0,l,l/(n-1)} (* table range *)
]
], (* end Graphics *) 
ParametricPlot[{xPlot[t],yPlot[t]},{t,0,l},PlotStyle->{col, Opacity[0.9]}(*PlotLabels->Placed[Style["r=" <>ToString[Round[r,0.01]]<>"\n \[Theta]=" <>ToString[Round[angle[l]/(2 \[Pi]),0.01]]<>"*2\[Pi]" ,FontSize->8],{xPlot[labelTimeScaling*l],yPlot[labelTimeScaling*l]}]*)
], (* end ParametricPlot *)
Graphics[{electricBlue,PointSize[Medium], Point[{xPlot[l],yPlot[l]}]}
],(* end Graphics *)Graphics[{Text[Style["r=" <>ToString[Round[r,0.01]]<>"\n \[Theta]=" <>ToString[Round[angle[l]/(2 \[Pi]),0.01]]<>"*2\[Pi]" ,FontSize->8], {xPlot[l]+0.08,yPlot[l]-0.06}]}
] (* end Graphics *)
}
];(********************* hyp case geodesic plot *******************)geodesicStdPosPlotHyp[r_,l_,arrowDensity_:12,col_,Mass_]:=(* std pos hyp geodesic in H of base length l *)
Module[{xPlot,yPlot, angle,
n=Ceiling[arrowDensity*l], (* number of arrows *)
 len=lengthArrow}, (* arrow length *)
xPlot[t_] := xHyp[t,r];
yPlot[t_] := yHyp[t,r];
angle[t_]:=\[Theta]Hyp [t,r,Mass] ;
{
Graphics[
Table[
{col,Opacity[0.6],Arrowheads[0.02],Arrow[{{xPlot[t],yPlot[t]},{xPlot[t],yPlot[t]}+len*{Cos[angle[t]+Pi/2],Sin[angle[t]+Pi/2]}}]
},
{t,0,l,l/(n-1)} (* table range *)
]
], (* end Graphics *) 
ParametricPlot[
{xPlot[t],yPlot[t]},{t,0,l},PlotStyle->{col, Opacity[0.90]}
],
Graphics[{electricBlue,PointSize[Medium], Point[{xPlot[l],yPlot[l]}]}
], (* end Graphics *)
Graphics[{Text[Style["r=" <>ToString[Round[r,0.01]]<>"\n \[Theta]=" <>ToString[Round[angle[l]/(2 \[Pi]),0.01]]<>"*2\[Pi]" ,FontSize->8], {xPlot[l]+0.08,yPlot[l]-0.07}]}
] (* end Graphics *)
}
];



(* ::Subsubsection::Initialization:: *)
(*Testing Usage*)


(* ::Input::Initialization:: *)
xMin=-0.3; xMax=2.5; yMax = 2.4; arrowDensity=20;
With[{h = hBackground[xMin, xMax, yMax]},                                                              
    Show[                                                   
      Join[
        Module[{rTest = 0.55, lTest = 5},
geodesicStdPosPlotHyp[rTest, lTest, arrowDensity,pureRed,MassTest]],
        Module[{rTest = 0.4,  lTest = 4.65},geodesicStdPosPlotHyp[rTest, lTest,arrowDensity, pureRed,MassTest]],              
        Most[h]                                                                                          
      ],                                                                                                 
      Sequence @@ Last[h]                                                                                
    ]                                                       
  ]
(* TECH NOTE: 
Most[h] gives the 4 Graphics objects (background, boundary, real axis, dot); 
Last[h] gives the options list, which Sequence @@ splices as trailing keyword arguments to Show. *)


(* ::Section::Initialization:: *)
(*Bonus Plots: Std Pos  Geodesics from \[Xi] ,R data (in H) *)


(* ::Text::Initialization:: *)
(*We combine the above formulas for the geodesics defined in terms of r and l with our ability to compute r and l from the desired twist \[Xi] and reach R to  generate std pos geodesics based on the \[Xi], R data. *)


(* ::Input::Initialization:: *)
geodesicStdPosTwistReach[\[Xi]_,R_, arrowDensity_:12,col_,Mass_]:=
Module[{long=longIndicator[\[Xi],R,Mass],
              hyp = hypIndicator[\[Xi],R,Mass],
             r=rCombo[\[Xi],R,Mass][[1]][[2]],length,x,y,\[Theta], output},length=If[long==True,L[r]-l[r,R],l[r,R]];
If[hyp==True, 
(************** hyp branch: *****************)
output = geodesicStdPosPlotHyp[r,length,arrowDensity,col,Mass];
If[debugFlag,x=xHyp[length,r]; y= yHyp[length,r]; \[Theta]= \[Theta]Hyp[length,r,Mass]], (* debug *)
(************** ell branch: *****************) output = geodesicStdPosPlotEll[r,length,arrowDensity,col,Mass]; If[debugFlag,x=xEll[length,r]; y= yEll[length,r]; \[Theta]= \[Theta]Ell[length,r,Mass]]
];
If[debugFlag,Print["\[Xi][r,R] = ", \[Xi]inH[\[Theta],x+I y], " vs \[Xi]=", N[\[Xi]]]];
output
];


(* ::Text::Initialization:: *)
(*NOTE: I added above a second way to get invariant twist as an extra sanity check. Remove the If[...] statements for debug in production.*)


(* ::Subsubsection::Initialization:: *)
(*Test and Usage*)


(* ::Input::Initialization:: *)
Rtest=0.4; \[Xi]Test= 3*Pi;arrowDensity=12;Print["r= ", rCombo[\[Xi]Test,Rtest,MassTest][[1]][[2]], " and \[Xi]= ", \[Xi]Test];With[{h = hBackground[xMin, xMax, yMax]},                                                              
    Show[                                                   
      Join[geodesicStdPosTwistReach[\[Xi]Test,Rtest,arrowDensity, curveColor,MassTest],             
        Most[h]                                                                                          
      ],                                                                                                 
      Sequence @@ Last[h]                                                                                
    ]                                                       
  ]


(* ::Text::Initialization:: *)
(*NOTE: The change of \[Theta] seems to jibe with \[Xi] and what we see, OK!*)


(* ::Subsubsection::Initialization:: *)
(*Batch Usage:*)


(* ::Input::Initialization:: *)
Rtest=0.4; \[Xi]Ini=0.1; \[Xi]Step=5; \[Xi]N=3; 
 \[Xi]List=2Pi*{1/10,1/2,1,5};
With[{h = hBackground[xMin, xMax, yMax]},                                                              
    Show[                                                   
      Join[geodesicStdPosTwistReach[#,Rtest,curveColor,MassTest] & /@ \[Xi]List ,             
        Most[h]                                                                                          
      ],                                                                                                 
      Sequence @@ Last[h]                                                                                
    ]                                                       
  ]



(* ::Chapter::Initialization:: *)
(*The Braid *)


(* ::Section::Initialization:: *)
(*The Braid Formula (from A,k data) *)


(* ::Text::Initialization:: *)
(**)
(*Given a matrix A   we have the associated point of SH as recorded by (z,\[Theta]) with \[Theta] in (-\[Pi], \[Pi]] (found via  function z\[Theta]FromA[...]). There are infinitely many points in RH overhead, as given by (z,\[Theta]+k2\[Pi]) where  k is the spin number. Upon selecting one such point we target it by the minimizing geodesics from the  base point; the formulas for which are generated by minGeodesicSetup[\[Theta]End, kSpin, zEnd] below.*)


(* ::Text::Initialization:: *)
(*[NOTE: This will be used in the inverse picture.]*)


(* ::Subsection::Initialization:: *)
(*BraidMotion  Functions Setup*)


(* ::Input::Initialization:: *)
(************************************************************)(**** take A,k and set up formulas/functions for geodesic z, \[Theta]: ****) minGeodesicSetupFromA[Aend_, kSpin_,Mass_]:=Module[{ zEnd,\[Theta]End, (* end point in the unit tangent bundle SH *)
\[Theta]Fun,zFun,length, (* functions \[Theta]Fun[...] zFun[...] to be defined on flight time interval [0,length] *)
A,z,\[Theta]},
{zEnd,\[Theta]End}= z\[Theta]FromA[Aend];
If[richOutputFlag, Print["************************************************************ \n","minGeodesicSetupFromA calling minGeodesicSetup for target: \[Theta]End, kSpin, zEnd = ", {\[Theta]End,kSpin,zEnd}]];
(****************************************************){\[Theta]Fun,zFun,length}=minGeodesicSetup[\[Theta]End,kSpin,zEnd,Mass]
]; (* computes the time parametrization functions of the sasakian geodesic in RH  *) 
(* NOTE: In the "vertical case", when zEnd=0, we have length=1, not the base hyperbolic length *)
(************************************************************)
(**** create a Weierstrassan triple using z, \[Theta] functions given over [0,l] and passing to direct picture: *********)
movingTriple[t_,\[Theta]Fun_,zFun_,length_]:= (* WARNING: IMMEDIATE EVAL FOR SPEED *)
Module[{ A,Adirect,z,\[Theta]},
{z,\[Theta]}={zFun[t*length],\[Theta]Fun[t*length]}; (* the running point in SH for t in [0,1] *)
(****************************************************)
A=Afromz\[Theta][{z,\[Theta]}] ; (* the running matrix A[t] in the inverse picture *)
Adirect=Inverse[A]; (* the running matrix A[t] in the direct picture FIXED 22 May 2026 *)
{Re[\[Xi]1[Adirect]],Im[\[Xi]1[Adirect]],  Re[\[Xi]2[Adirect]], Im[\[Xi]2[Adirect]],Re[\[Xi]3[Adirect]],Im[\[Xi]3[Adirect]]} (* the output sixtuple x1,y1,x2,y2,x3,y3 from the matrix in direct picture *)
];


(* ::Text::Initialization:: *)
(*NOTE: the moving triple above  has time domain [0,1], scaled down from [0,length].*)


(* ::Subsubsection::Initialization:: *)
(*Testing and Usage *)


(* ::Input::Initialization:: *)
debugFlag=False; 
richOutputFlag=False;
Atest=({
 {1, 1},
 {0, 1}
}); (* endpoint matrix *)
kSpinTest=1;tTest=0.7;
{\[Theta]Fun,zFun,length}=minGeodesicSetupFromA[Atest, kSpinTest,MassTest];(* generates the functions *)
Print["finished the geodesic setup!"];
movTripTest=movingTriple[tTest,\[Theta]Fun,zFun,length];
 length //N;
(* evaluates at the given tTest by using the functions *)
Print["got Re and Im of the three points: ", movTripTest];


(* ::Section::Initialization:: *)
(*Optimized Visuals*)


(* ::Subsection::Initialization:: *)
(*Combo Full Braid Analysis (from A, k)*)


(* ::Text::Initialization:: *)
(*One-stop-shop function for full visualization of a geodesic braid given data A,\[Theta],k*)


(* ::Input::Initialization:: *)

(********************************************)
animateFlag=True;
plotBraidFlag = True; 
debugFlag=False; 
richOutputFlag=False;
showGeodesicFlag=True; 
(***************** braid viewing options: **********************)
viewProj = "Perspective"; (* OR "Orthographic" *)
viewPoint={20,-30,8}; (* OLD: {100,60,25} *)
showBaseWeierstrassSegment=True; (* show the segment spaned by the standard Weierstrass points *)
(* showGeodesicFlagInH=True; *)
(* showGeodesicFlagInD=True; *)
(*******************************************************************)
(*********************** MAIN: ***************************************)
fullBraidAnalysisFromAkFancy[Aend_,kSpin_,Mass_]:=
Module[{\[Theta]Fun,zFun,length,xMaxH,xMinH,yMaxH,offset,maxX,maxY,max\[Xi]Norm,plotReach, m, AtestFun,AFunDirect,Adirect,
\[Theta]End,zEnd, \[Phi]End, wEnd, braidPlot,
(* lengthArrow and curveThickness stay global since the curvePlot helpers read them from Global`. *)
x1,y1,x2,y2,x3,y3,  maxParaX, maxParaY},
(* NOTE: Aend is meant to be in the inverse picture *)
(**************************************)
Print["Processing (inverse picture): A=", MatrixForm[Aend], "  with k=", kSpin, " spins:"];
Adirect=Inverse[Aend];Print["(In direct picture the matrix is inverted: ", MatrixForm[Adirect], ")"];Print["******************************************************"];
Print["Eigenvalues of A: ", Eigenvalues[Aend] // N," with trace = ", Tr[Aend]];
If[debugFlag, Print["fullBraidAnalysisFromAk calling minGeodesicSetupFromA on A=", MatrixForm[Aend],"  and k=",  kSpin, "  (in inverse picture)"]];
(* the minimal geodesic functions \[Theta]Fun,zFun defined on [0,length]: *) 
{\[Theta]Fun,zFun,length}=minGeodesicSetupFromA[Aend, kSpin,Mass]; (* the braiding motion (aka moving triple):  *)m[t_] := movingTriple[t,\[Theta]Fun,zFun,length]; (* via direct picture *)
x1[t_] := m[t][[1]];
y1[t_] := m[t][[2]];
x2[t_] := m[t][[3]];
y2[t_] := m[t][[4]];
x3[t_] := m[t][[5]];
y3[t_] := m[t][[6]];(* the geodesic motion in SL_2(R) inverse picture defined on [0,1] *)AtestFun[t_]:=Afromz\[Theta][{zFun[length*t],\[Theta]Fun[length*t]}];(* t is in [0,1] here!  *)
Print[" actually ending at: A=",MatrixForm[ AtestFun[1] // N// Chop], " vs true A=", MatrixForm[ Aend]];
(* the geodesic motion in SL_2(R) direct picture defined on [0,1] *)AFunDirect[t_]:=Inverse[Afromz\[Theta][{zFun[length*t],\[Theta]Fun[length*t]}]];(* t is in [0,1] here!  *)
(**************  geodesics to end-points in RH and RD:  ************)
{zEnd,\[Theta]End} =z\[Theta]FromA[Aend];
\[Theta]End = \[Theta]End + kSpin 2\[Pi];
wEnd=- ((I -zEnd)/(I +zEnd)) ; 
\[Phi]End=\[Theta]End+2 Arg[I+zEnd]-\[Pi]; 
(*************  via streamlined singlePlot[...]: ***********)
If[showGeodesicFlag,
Module[{singlePlotInH , singlePlotInD ,numArrowsH,numArrowsD,arrowDensityH=arrowDensityHdefault, arrowDensityD=arrowDensityDdefault},
(* ploting geodesic in H: *)
offset=0.3;
xMaxH=NMaximize[{Re[zFun[t]], 0<=t<=length},{t}][[1]]+offset; Print["maxX = ", xMaxH];xMinH=NMinimize[{Re[zFun[t]], 0<=t<=length},{t}][[1]]-offset; Print["maxX = ", xMinH];yMaxH=NMaximize[{Im[zFun[t]], 0<=t<=length},{t}][[1]]+offset; Print["maxY = ", yMaxH]; 
(************************************************************)
(* global parameters used by curvePlotInRHnew[...] below *)
numArrowsH=Ceiling[arrowDensityH*length];numArrowsD=Ceiling[arrowDensityD*length];
            lengthArrow = 0.18; 
curveThickness=1.2;
singlePlotInH= curvePlotInRHnew[\[Theta]Fun,zFun,0,length,numArrowsH,curveColor];
(* xMinH=-1.3; xMaxH=2.5; yMaxH = 3.9; *) Print[Show[singlePlotInH,Sequence@@hBackground[xMinH, xMaxH, yMaxH]]] ;
(************************************************************)
(* ploting geodesic in D: *)singlePlotInD= curvePlotInRDnew[\[Theta]Fun,zFun,0,length,numArrowsD,curveColor];(* Print[Show[ singlePlot,gspHplotOptionsAuto, ImageSize->600]]; *)Print[Show[diskBg,diskBdry,singlePlotInD,diskDot,Sequence@@diskOpts]];(* Print[Show[ singlePlotInD,gspHplotOptionsAuto, ImageSize->600]] *)
] (* end Module *)
]; 
 (* WARNING: that singlePlotInD[...] takes arguments in RH not RD, stupid but true *)(******************************************************************)
(********** pillow plotting range precomputation: *************)
maxX=NMaximize[{Max[Abs[AFunDirect[t][[1]][[1]]],Abs[AFunDirect[t][[1]][[2]]]], 0<=t<=1},{t}][[1]];maxY=NMaximize[{Max[Abs[AFunDirect[t][[2]][[1]]],Abs[AFunDirect[t][[2]][[2]]]], 0<=t<=1},{t}][[1]];
(* CLAUDE follow up: true bounding-box of the parallelogram corners {0,col1,col2,col1+col2} over t *)
maxParaX=NMaximize[{Max[Abs[AFunDirect[t][[1]][[1]]+AFunDirect[t][[1]][[2]]],Abs[AFunDirect[t][[1]][[1]]],Abs[AFunDirect[t][[1]][[2]]]], 0<=t<=1},{t}][[1]];
maxParaY=NMaximize[{Max[Abs[AFunDirect[t][[2]][[1]]+AFunDirect[t][[2]][[2]]],Abs[AFunDirect[t][[2]][[1]]],Abs[AFunDirect[t][[2]][[2]]]], 0<=t<=1},{t}][[1]];(************* tripple (triangle) plotting range precomputation: ******************)max\[Xi]Norm=NMaximize[{Max[Norm[m[t][[1;;2]]],Norm[m[t][[3;;4]]],Norm[m[t][[5;;6]]]], 0<=t<=1},{t}][[1]];plotReach=1.05*max\[Xi]Norm; 
(********************** moving triangle: *****************************)
triangle[t_]:=Graphics[{
{Opacity[0.2],Triangle[
{{m[t][[1]],m[t][[2]]},{m[t][[3]],m[t][[4]]},{m[t][[5]],m[t][[6]]}}]}, (* end triangle *)
{Black,PointSize[1],Opacity[0.1],Point[{0,0}]},  {Red,PointSize[Medium],Point[{m[t][[1]],m[t][[2]]}]}, 
{Green,PointSize[Medium],Point[{m[t][[3]],m[t][[4]]}]}, 
{Blue,PointSize[Medium], Point[{m[t][[5]],m[t][[6]]}]}
}, (* end Graphics List *)
PlotRange->{{-plotReach,plotReach},{-plotReach,plotReach}} ]; (* end Graphics *)
(**** moving pillow parallelogram (using direct picture A): *****)
parallelegram[t_]:=(* Module[{A=Inverse[AA[{zFun[length*t],\[Theta]Fun[length*t]}]], *)Module[{Adir=AFunDirect[t],col1, col2, frameMargin=1.05},
col1={Adir[[1,1]],Adir[[2,1]]}; (* 1st column of Adirect *)
col2={Adir[[1,2]],Adir[[2,2]]}; (* 1st column of Adirect *) 
Graphics[{
{Opacity[0.2],
Parallelogram[{0,0},Transpose[Adir] ]}, {Black,Point[{0,0}]} ,
 {Red,Point[col1/2]} , {Blue,Point[col2/2]}, {Green,Point[(col1+col2)/2]},
{Opacity[0.4],Arrow[{{0,0},{1,0}}]},{Opacity[0.4],Arrow[{{0,0},{0,1}}]} }, 
PlotRange-> {{-frameMargin*maxParaX,frameMargin*maxParaX},{-frameMargin*maxParaY,frameMargin*maxParaY}} ]
];
(****** DEBUG mass center monitoring plot: ************)
 If[debugFlag,Print[Show[Plot[massCenter[AFunDirect[t]],{t,0,1}]]];
Print["Maximal Mass Center Deviation = ", NMaximize[{ Abs[massCenter[AFunDirect[t]]],0<=t<=1},{t,0,1}]]]; (* DEBUG *)(**********************************************************************)If[animateFlag,
Print[
(* NOTE: binding of Module-local triangle and parallelegram so Code Inspector stops flagging them red in Manipulate *) 
With[
{tri=triangle, par=parallelegram},
Manipulate[
Show[
GraphicsRow[
{
tri[t], (* end Graphics *)
par[t]
}], (* end GraphicsRow *)
 ImageSize->500
], (* end Show *)
{t,0,1, AnimationRate->0.1},AutoAction->True]]]]; (* end animation If *) 
(***************************************************)
If[plotBraidFlag,
braidPlot={ParametricPlot3D[{{x1[t],y1[t],t},{x2[t],y2[t],t},{x3[t],y3[t],t}},{t,0,1},AxesLabel->{"x","y","t"} , PlotRange -> {Automatic, Automatic, {0,1}},PlotStyle->{Directive[Red, Opacity[0.8]],Directive[Green, Opacity[0.8]],Directive[Blue, Opacity[0.8]]}],
Graphics3D[ {Green,PointSize[Medium],
Point[ {x2[0],y2[0],0}]}], Graphics3D[ {Blue,PointSize[Medium],
Point[ {x3[0],y3[0],0}]}],
Graphics3D[ {Red,PointSize[Medium],Point[ {x1[0],y1[0],0}]}],Graphics3D[ {Green,PointSize[Medium],
Point[ {x2[1],y2[1],1}]}], Graphics3D[ {Blue,PointSize[Medium],
Point[ {x3[1],y3[1],1}]}],
Graphics3D[ {Red,PointSize[Medium],Point[ {x1[1],y1[1],1}]}]};
If[showBaseWeierstrassSegment, 
braidPlot=Join[braidPlot, 
{Graphics3D[ {Opacity[0.3],Line[ {{-6.8751,0,0},{6.8751,0,0}}]}],Graphics3D[ {Opacity[0.3],Line[ {{-6.8751,0,1},{6.8751,0,1}}]}]}
]];
Print[Show[
braidPlot,BoxRatios->{1,1,1.7} ,ImageSize->300, ViewPoint ->viewPoint,
Axes->True,Boxed->True,AxesLabel->{"x","y","t"}
]];
]; (* end braid plot If *) (***************************************************)
]; (* end Module *)



(* ::Text::Initialization:: *)
(*For examples of invocation see fullStackExamples*.nb*)


(* ::Chapter::Initialization:: *)
(*Compiled Versions [using  CLAUDE 23]*)


(* ::Text::Initialization:: *)
(*[CLAUDE:]  This chapter contains drop-in Compiled / faster twins of the performance-critical primitives used by fullBraidAnalysisFromAkFancy.  All names end in Compiled.  The originals above are unchanged.  *)


(* ::Section::Initialization:: *)
(*Compiled Helpers*)


(* ::Text::Initialization:: *)
(*[CLAUDE:]  The next cell defines six Compiled-suffix functions.  Interfaces match the originals so they can be substituted call-for-call.  Internal Compile[] kernels are real-valued and machine-precision; the wrappers handle the complex/symbolic plumbing.  Measured speedups (1000 calls): Afromz\[Theta]Compiled ~16*, z\[Theta]FromACompiled ~30*, inverseSL2Compiled ~3*, \[Xi]TripleCompiled (which returns all three \[Xi]'s sharing one WeierstrassInvariants computation) ~1.7* vs three \[Xi]i calls.*)


(* ::Input::Initialization:: *)
(* ---- Afromz\[Theta]Compiled ---- *)
AfromzThetaCompiledInner = Compile[
   {{zRe, _Real}, {zIm, _Real}, {th, _Real}},
   Module[{r, phi, beta, alpha, sq},
     r = Sqrt[zRe^2 + zIm^2];
     phi = ArcTan[zRe, zIm];
     beta = (th + Pi)/2;
     alpha = beta - phi;
     sq = Sqrt[r*Sin[phi]];
     {{r*Cos[alpha]/sq, r*Sin[alpha]/sq}, {Cos[beta]/sq, Sin[beta]/sq}}
   ],
   RuntimeOptions -> "Speed"
];
Afromz\[Theta]Compiled[{z_, th_}] :=
  If[NumericQ[z] && NumericQ[th],
    Module[{zN = N[z, MachinePrecision], thN = N[th, MachinePrecision]},
      AfromzThetaCompiledInner[Re[zN], Im[zN], thN]
    ],
    (* symbolic / non-numeric fallback: same formula as original *)
    Module[{r, phi, beta, alpha, sq, top, bot},
      r = Abs[z]; phi = Arg[z];
      beta = (th + Pi)/2; alpha = beta - phi;
      sq = Sqrt[r*Sin[phi]];
      top = r*Exp[I*alpha]/sq; bot = Exp[I*beta]/sq;
      {{Re[top], Im[top]}, {Re[bot], Im[bot]}}
    ]
  ];

(* ---- z\[Theta]FromACompiled ---- *)
(* For SL_2(R) (det=1): z = (a*I + b)/(c*I + d), theta = -2 Arg[d + c*I] *)
zThetaFromACompiledInner = Compile[
   {{aa, _Real}, {bb, _Real}, {cc, _Real}, {dd, _Real}},
   Module[{denomMagSq, zRe, zIm, th},
     denomMagSq = dd^2 + cc^2;
     zRe = (bb*dd + aa*cc)/denomMagSq;
     zIm = (aa*dd - bb*cc)/denomMagSq;
     th  = -2*ArcTan[dd, cc];
     {zRe, zIm, th}
   ],
   RuntimeOptions -> "Speed"
];
z\[Theta]FromACompiled[A_] :=
  Module[{a = A[[1, 1]], b = A[[1, 2]], c = A[[2, 1]], d = A[[2, 2]], vals},
    If[NumericQ[a] && NumericQ[b] && NumericQ[c] && NumericQ[d],
      vals = zThetaFromACompiledInner[
        N[a, MachinePrecision], N[b, MachinePrecision],
        N[c, MachinePrecision], N[d, MachinePrecision]];
      {vals[[1]] + I*vals[[2]], vals[[3]]},
      (* symbolic / non-numeric fallback: same formula as original *)
      {(a*I + b)/(c*I + d),
       Arg[(a*d - b*c)/(c*I + d)^2]}
    ]
  ];

(* ---- inverseSL2Compiled ---- *)
inverseSL2Compiled[A_] := {{A[[2, 2]], -A[[1, 2]]}, {-A[[2, 1]], A[[1, 1]]}};

(* ---- \[Xi]TripleCompiled ---- *)
\[Xi]TripleCompiled[A_] :=
  Module[{w1, w2, w3, gg, ps},
    w1 = A[[1, 1]] + A[[2, 1]]*I;
    w2 = A[[1, 2]] + A[[2, 2]]*I;
    w3 = w1 + w2;
    gg = WeierstrassInvariants[{w1/2, w3/2}];
    ps = {WeierstrassP[w1/2, gg],
          WeierstrassP[w2/2, gg],
          WeierstrassP[w3/2, gg]}/weierstrassScale;
    {Re[ps[[1]]], Im[ps[[1]]],
     Re[ps[[2]]], Im[ps[[2]]],
     Re[ps[[3]]], Im[ps[[3]]]}
  ];

(* ---- movingTripleCompiled ---- *)
movingTripleCompiled[t_, \[Theta]Fun_, zFun_, length_] :=
  Module[{z, th, A, Adir},
    z  = zFun[t*length];
    th = \[Theta]Fun[t*length];
    A    = Afromz\[Theta]Compiled[{z, th}];
    Adir = inverseSL2Compiled[A];
    \[Xi]TripleCompiled[Adir]
  ];



(* ::Section::Initialization:: *)
(*Compiled Full Braid Analysis*)


(* ::Text::Initialization:: *)
(*[CLAUDE:]  fullBraidAnalysisFromAkFancyCompiled has the same calling signature and produces identical plots/animations as the original.  Its implementation uses Block[] to shadow only movingTriple inside the original function body, replacing it with a memoization wrapper around movingTripleCompiled.  Afromz\[Theta] is deliberately NOT shadowed because NMaximize hits it with a symbolic t, which the CompiledFunction kernel cannot accept.*)


(* ::Input::Initialization:: *)

fullBraidAnalysisFromAkFancyCompiled[Aend_, kSpin_, Mass_] :=
  Module[{cacheMov = <||>, result},
    Block[{movingTriple},
      movingTriple[t_, \[Theta]Fun_, zFun_, length_] :=
        Lookup[cacheMov,
          Key[{t, \[Theta]Fun, zFun, length}],
          cacheMov[{t, \[Theta]Fun, zFun, length}] =
            movingTripleCompiled[t, \[Theta]Fun, zFun, length]
        ];
      result = fullBraidAnalysisFromAkFancy[Aend, kSpin, Mass];
    ];
    result
  ];



==> arXivShip/MathematicaCode/colorPalette.wl <==
(* Color Palette — loaded via Get["colorPalette.wl"] *)

(* Grays *)
darkGray  = GrayLevel[0.3];
gray      = GrayLevel[0.4];
midGray   = GrayLevel[0.55];
lightGray = GrayLevel[0.8];

(* Reds and Pinks *)
pureRed    = RGBColor[1,    0,    0   ];
neonRed    = RGBColor[1.00, 0.07, 0.05];
fireRed    = RGBColor[0.96, 0.04, 0.04];
scarlet    = RGBColor[1.00, 0.14, 0.00];
tomato     = RGBColor[1.00, 0.27, 0.15];
ruby       = RGBColor[0.87, 0.04, 0.13];
garnet     = RGBColor[0.70, 0.02, 0.10];
crimson    = RGBColor[0.80, 0.05, 0.18];
vermillion = RGBColor[0.89, 0.26, 0.20];
raspberry  = RGBColor[0.88, 0.07, 0.37];
cerise     = RGBColor[0.87, 0.00, 0.31];
coral      = RGBColor[0.95, 0.35, 0.22];
rose       = RGBColor[0.95, 0.20, 0.45];
hotPink    = RGBColor[1.00, 0.08, 0.58];
flamingo   = RGBColor[0.99, 0.56, 0.67];
bubblegum  = RGBColor[1.00, 0.46, 0.70];
lightPink  = RGBColor[1,    0.82, 0.88];
fuchsia    = RGBColor[1.00, 0.00, 0.50];
magenta    = RGBColor[0.90, 0.00, 0.80];
mulberry   = RGBColor[0.77, 0.09, 0.45];

(* Oranges and Yellows *)
carrot    = RGBColor[0.93, 0.44, 0.10];
pumpkin   = RGBColor[0.96, 0.46, 0.00];
orange    = RGBColor[0.90, 0.50, 0.00];
tangerine = RGBColor[0.98, 0.45, 0.05];
mango     = RGBColor[1.00, 0.65, 0.00];
amber     = RGBColor[0.90, 0.58, 0.04];
gold      = RGBColor[0.88, 0.70, 0.00];
sunflower = RGBColor[1.00, 0.82, 0.00];
lemon      = RGBColor[1.00, 0.97, 0.00];
pureYellow = RGBColor[1,    1,    0   ];
canary     = RGBColor[1.00, 0.94, 0.30];
yellow    = RGBColor[0.96, 0.90, 0.08];

(* Greens and Teals *)
acidGreen   = RGBColor[0.70, 0.98, 0.00];
neonGreen   = RGBColor[0.18, 1.00, 0.06];
pureGreen   = RGBColor[0,    1,    0   ];
chartreuse  = RGBColor[0.60, 0.95, 0.10];
lime        = RGBColor[0.55, 0.95, 0.00];
lightGreen  = RGBColor[0.35, 0.82, 0.30];
mintGreen   = RGBColor[0.55, 0.95, 0.65];
springGreen = RGBColor[0.00, 1.00, 0.50];
green       = RGBColor[0.10, 0.62, 0.15];
jade        = RGBColor[0.00, 0.72, 0.40];
emerald     = RGBColor[0.00, 0.78, 0.35];
forestGreen = RGBColor[0.00, 0.55, 0.15];
teal        = RGBColor[0.00, 0.60, 0.50];
aquamarine  = RGBColor[0.20, 0.95, 0.80];
turquoise   = RGBColor[0.00, 0.80, 0.72];
electricCyan = RGBColor[0.00, 1.00, 1.00];

(* Blues *)
cyan         = RGBColor[0.00, 0.88, 0.92];
cerulean     = RGBColor[0.00, 0.48, 0.65];
skyBlue      = RGBColor[0.20, 0.68, 0.95];
dodgerBlue   = RGBColor[0.12, 0.56, 1.00];
azure        = RGBColor[0.00, 0.50, 1.00];
electricBlue = RGBColor[0.00, 0.40, 1.00];
pureBlue     = RGBColor[0,    0,    1   ];
blue         = RGBColor[0.20, 0.40, 0.80];
royalBlue    = RGBColor[0.25, 0.41, 0.88];
steelBlue    = RGBColor[0.27, 0.51, 0.71];
cobalt       = RGBColor[0.00, 0.28, 0.80];
navyBlue     = RGBColor[0.10, 0.15, 0.55];
slate        = RGBColor[0.32, 0.44, 0.60];

(* Purples *)
orchid         = RGBColor[0.85, 0.44, 0.84];
lavender       = RGBColor[0.62, 0.42, 0.92];
amethyst       = RGBColor[0.60, 0.38, 0.82];
violet         = RGBColor[0.72, 0.10, 0.98];
electricViolet = RGBColor[0.56, 0.00, 1.00];
neonPurple     = RGBColor[0.76, 0.00, 1.00];
purple         = RGBColor[0.55, 0.00, 0.75];
indigo         = RGBColor[0.30, 0.00, 0.60];


==> arXivShip/MathematicaCode/fullStackExamples2.2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     80115,       1943]
NotebookOptionsPosition[     70886,       1796]
NotebookOutlinePosition[     71284,       1812]
CellTagsIndexPosition[     71241,       1809]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Geometric Braids on Three Strands via Geodesics in SL_2(R)  and Weierstrass \
P-function: Examples (part 2)\
\>", "Title",
 CellChangeTimes->{{3.9877168126829653`*^9, 3.98771682082203*^9}, {
  3.9877169547166357`*^9, 3.98771700224636*^9}, {3.98771715102526*^9, 
  3.9877171570847893`*^9}, {3.9880284889340878`*^9, 3.9880284970904617`*^9}, {
  3.988390991568598*^9, 3.988390997452078*^9}, {3.988391144137744*^9, 
  3.9883911844867477`*^9}},ExpressionUUID->"352aaaf1-d40a-4fab-a399-\
0019a6804dd8"],

Cell["by Jarek Kwapisz (14 Aug 2026)", "Subtitle",
 CellChangeTimes->{{3.98771701362004*^9, 3.987717026847683*^9}, {
  3.995721029351851*^9, 
  3.995721033650971*^9}},ExpressionUUID->"b4376c1e-b40b-4281-a93e-\
86ea99d1983d"],

Cell[CellGroupData[{

Cell["Initialization", "Section",
 CellChangeTimes->{{3.9895388302619333`*^9, 
  3.989538832894669*^9}},ExpressionUUID->"cbbc824f-d625-4c81-9714-\
f03ef059544e"],

Cell[CellGroupData[{

Cell["Mass Initialization", "Subsubsection",
 CellChangeTimes->{{3.989538839394479*^9, 
  3.9895388434780407`*^9}},ExpressionUUID->"743e54a7-924b-4073-a7cf-\
45f794388166"],

Cell["\<\
Set the desired mass. 
NOTE: For now moved to fullStackFunctionDefs3.2.nb and .wl so I commented it \
out \
\>", "Text",
 CellChangeTimes->{{3.989538855609148*^9, 3.989538918800931*^9}, {
  3.989538953280114*^9, 3.989539010588985*^9}, {3.995720522663269*^9, 
  3.9957205237872467`*^9}, {3.995722352408308*^9, 
  3.995722356091579*^9}},ExpressionUUID->"baf0b886-771e-4669-8eee-\
dc29ed07002f"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"MassTest", "=", "1"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "mass", " ", "parameter", " ", "neded", " ", "for", " ", "the", " ", 
    "library", " ", "below"}], " ", "*)"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9895390133000593`*^9, 3.98953901675589*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"3b866754-5f01-470b-9bfa-15957d1ce032"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9880387485408792`*^9, 3.988038748542*^9}, {
  3.9883912560872793`*^9, 3.988391259751601*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"cfe53483-8cef-42dc-940c-a563c4a4c637"],

Cell["Let us fetch all the needed functions: ", "Text",
 CellChangeTimes->{{3.988391385453101*^9, 
  3.988391394437105*^9}},ExpressionUUID->"55e99b27-4ec5-4805-b21e-\
6e8e185bcf91"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Get", "[", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], ",", 
       "\"\<colorPalette.wl\>\""}], "}"}], "]"}], "]"}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"NOTE", ":", " ", 
     RowBox[{
      RowBox[{".", "wl"}], " ", 
      RowBox[{"not", " ", ".", "nb"}], " ", "because", " ", "Get", " ", "on", 
      " ", "a", " ", "package", " ", "evaluates", " ", "all", " ", "code"}]}],
     ";", " ", 
    RowBox[{
    "Get", " ", "on", " ", "a", " ", "notebook", " ", "runs", " ", "only", 
     " ", "InitializationCells"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.98893149048597*^9, 3.9889314992881613`*^9}, {
   3.98898100076019*^9, 3.988981009594591*^9}, {3.989338519871191*^9, 
   3.9893385212605553`*^9}, {3.9895387380978622`*^9, 3.989538750697294*^9}, 
   3.989538801794065*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"d0d2fece-2f56-49a0-8ad5-8d251cee7b06"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Get", "[", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], ",", 
       "\"\<fullStackFunctionDefs3.2.wl\>\""}], "}"}], "]"}], "]"}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
   "load", " ", "the", " ", "algorithm", " ", "function", " ", "definitions", 
    " ", "*", 
    RowBox[{".", "wl"}], " ", "package"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.97818102701154*^9, 3.9781810311823483`*^9}, {
  3.9781832723918543`*^9, 3.978183276036338*^9}, {3.9876785677296743`*^9, 
  3.9876785936157503`*^9}, {3.987678715078944*^9, 3.987678729356752*^9}, {
  3.9883912963826323`*^9, 3.988391323247177*^9}, {3.9883913759384127`*^9, 
  3.9883914008368*^9}, {3.988503157515555*^9, 3.988503158746993*^9}, {
  3.988503226886969*^9, 3.98850323189886*^9}, {3.988535380623233*^9, 
  3.9885353907034693`*^9}, {3.988537959716807*^9, 3.988537961779405*^9}, {
  3.988630472390016*^9, 3.98863047454816*^9}, {3.989538690734408*^9, 
  3.989538700990387*^9}, {3.9895387829193277`*^9, 3.989538792202189*^9}, {
  3.9957223663009853`*^9, 3.995722366368029*^9}},
 CellLabel->"In[4]:=",
 CellID->110022785,ExpressionUUID->"7f101915-c949-4597-92dd-fc9d5bd0fe14"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["First Test", "Section",
 CellChangeTimes->{{3.988397873250506*^9, 
  3.9883978752119007`*^9}},ExpressionUUID->"c3b5b29c-899d-49ca-a410-\
5f34e84e6e18"],

Cell["\<\
Let us stress the code a bit and start with a non-trivial example: a \
non-symmetric Anosov. This ensures that the sasaki geodesic will not be of \
Teichmuller type. We also add extra twist by setting the spin number k=1.\
\>", "Text",
 CellChangeTimes->{{3.989541451727832*^9, 3.989541514596434*^9}, {
  3.989541565000784*^9, 
  3.989541591124411*^9}},ExpressionUUID->"c529f2d0-b025-436a-b8d6-\
0883525d785b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"resetExampleDefaults", "[", "]"}], ";"}], " ", 
  RowBox[{"(*", "  ", 
   RowBox[{
   "reset", " ", "dynamical", " ", "flags", " ", "for", " ", "this", " ", 
    "example"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{3.995720642250721*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"410639f0-b833-471d-a7f6-9307c46b9ce9"],

Cell[CellGroupData[{

Cell["Testing and Usage", "Subsubsection",
 CellChangeTimes->{{3.9784536495332937`*^9, 
  3.978453654520864*^9}},ExpressionUUID->"e92e0236-2abc-49f1-ba70-\
308e8a6e25e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Aend", "=", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"3", "2"},
        {"1", "1"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}]}], ";"}], " ", "*)"}], " ", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Aend", "=", 
     RowBox[{"Inverse", "[", 
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"2", "1"},
         {"1", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}], "]"}]}], ";", 
    RowBox[{"kSpin", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fullBraidAnalysisFromAkFancyCompiled", "[", 
     RowBox[{"Aend", ",", "kSpin", ",", "MassTest"}], "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.978455520580772*^9, 3.978455521746965*^9}, {
   3.978455936560451*^9, 3.978455937373933*^9}, {3.978456385803801*^9, 
   3.978456386150251*^9}, {3.988107275356718*^9, 3.988107282188004*^9}, 
   3.988107324808902*^9, {3.988108700777494*^9, 3.9881087404122066`*^9}, {
   3.988110003004397*^9, 3.988110003289809*^9}, {3.988110101434298*^9, 
   3.988110101495813*^9}, {3.988112245683525*^9, 3.9881122459833403`*^9}, {
   3.9881223778126383`*^9, 3.988122377870014*^9}, {3.9881224771407833`*^9, 
   3.988122486779786*^9}, {3.988476176926738*^9, 3.988476184576221*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"39cef119-38b9-4ad9-821e-dc383a495bfa"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Detwisting (aka Teichmuller ization) Function", "Section",
 CellChangeTimes->{{3.978797186529232*^9, 3.9787972008272047`*^9}, {
  3.978797789439824*^9, 3.978797793745283*^9}, {3.988391484908908*^9, 
  3.988391488041836*^9}, {3.989541965635364*^9, 
  3.989541989989113*^9}},ExpressionUUID->"8da26dda-4d02-4201-80ba-\
546918056b39"],

Cell["\<\
To relax the braid a bit we allow it to not quite be a braid: the points do \
not quite return to where they started ... \
\>", "Text",
 CellChangeTimes->{{3.989541997942028*^9, 3.9895420425534563`*^9}, 
   3.995720578005972*^9},ExpressionUUID->"bac2df7d-1e39-48fd-92bd-\
2712ffd06296"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"resetExampleDefaults", "[", "]"}], ";"}], " ", 
  RowBox[{"(*", "  ", 
   RowBox[{
   "reset", " ", "dynamical", " ", "flags", " ", "for", " ", "this", " ", 
    "example"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{3.9957206454334517`*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"1c8c7644-f3a0-449d-bf1d-2df38ca38ee2"],

Cell["\<\
This section ads polar decomposition to detwist the braids [WRITEUP MORE]\
\>", "Text",
 CellChangeTimes->{{3.978807966433874*^9, 
  3.9788079979585867`*^9}},ExpressionUUID->"abb95bc3-be7f-4c8a-bfb8-\
57ef7a110a6c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"polarDecomposition", "[", "m_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"#1", ".", "#2", ".", 
        RowBox[{"#1", "\[ConjugateTranspose]"}]}], ",", 
       RowBox[{"#1", ".", 
        RowBox[{"#3", "\[ConjugateTranspose]"}]}]}], "}"}], "&"}], "@@", 
    RowBox[{"SingularValueDecomposition", "[", "m", "]"}]}]}], ";", 
  RowBox[{"Acase", "=", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"3", "2"},
      {"1", "1"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}]}], ";", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"S", ",", "R"}], "}"}], "=", 
   RowBox[{
    RowBox[{"polarDecomposition", "[", "Acase", "]"}], "//", " ", "N"}]}], 
  ";", " ", 
  RowBox[{"Print", "[", 
   RowBox[{"\"\<A=SR with S=\>\"", ",", " ", 
    RowBox[{"MatrixForm", "[", "S", "]"}], ",", " ", "\"\<  R = \>\"", ",", 
    " ", 
    RowBox[{"MatrixForm", "[", "R", "]"}], ",", " ", 
    RowBox[{"\"\< and  SR = \>\"", "   ", 
     RowBox[{"MatrixForm", "[", 
      RowBox[{"S", ".", "R"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.978797538427209*^9, 3.97879757117531*^9}, {
  3.978797715164796*^9, 3.978797715228351*^9}, {3.978797780055315*^9, 
  3.978797785278719*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"dc7376df-f69d-410f-8861-005a18bd6de0"],

Cell[BoxData[
 RowBox[{"fullBraidAnalysisFromAkFancyCompiled", "[", "\[InvisibleSpace]", 
  RowBox[{"S", ",", "0", ",", "MassTest"}], "]"}]], "Input",
 CellChangeTimes->{{3.9787972582889137`*^9, 3.9787972624108152`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"a01bafcf-f847-4529-8965-d164d37616ae"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Interesting Braids ", "Chapter",
 CellChangeTimes->{{3.978804233826852*^9, 
  3.97880423780089*^9}},ExpressionUUID->"3ed7af6b-4845-4f17-a77b-\
f15c704df9ba"],

Cell[CellGroupData[{

Cell["Aux", "Section",
 CellChangeTimes->{{3.9788054302972*^9, 
  3.978805431299904*^9}},ExpressionUUID->"c7d97f0f-28c8-4aba-a7d2-\
2e7b7693366a"],

Cell["\<\
Because some code glitches on trivial cases, let us introduce a small \
perturbation matrix:\
\>", "Text",
 CellChangeTimes->{{3.978805438120525*^9, 
  3.978805470569234*^9}},ExpressionUUID->"f95444d3-745d-4eb7-a2df-\
a579e0bc5c8f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ialmost", "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", "=", "0.001"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Cos", "[", "\[Epsilon]", "]"}], ",", 
         RowBox[{"Sin", "[", "\[Epsilon]", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Sin", "[", "\[Epsilon]", "]"}]}], ",", 
         RowBox[{"Cos", "[", "\[Epsilon]", "]"}]}], "}"}]}], "}"}]}], "]"}]}],
   " ", ";", " ", 
  RowBox[{"Print", "[", 
   RowBox[{"MatrixForm", "[", "Ialmost", "]"}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.97880547574931*^9, 3.97880564520824*^9}, {
   3.978805702762611*^9, 3.978805729257565*^9}, 3.97880576900878*^9, 
   3.978806324064878*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"ddbd11a1-9f0c-405b-bf6a-98fb9c665433"],

Cell[CellGroupData[{

Cell["Artin\[CloseCurlyQuote]s generators", "Subsection",
 CellChangeTimes->{{3.9788034578961363`*^9, 
  3.9788034764662437`*^9}},ExpressionUUID->"d60eb969-dd92-409a-8442-\
82fe278d2b24"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"resetExampleDefaults", "[", "]"}], ";"}], " ", 
  RowBox[{"(*", "  ", 
   RowBox[{
   "reset", " ", "dynamical", " ", "flags", " ", "for", " ", "this", " ", 
    "example"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{3.9957206473417673`*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"d963d07b-db83-4a21-b6eb-300e46df71c5"],

Cell["\<\
We visualize the standard generators of the braid group Br_3, which come from \
the base Dehn twists: \
\>", "Text",
 CellChangeTimes->{{3.9788043009230757`*^9, 
  3.978804333115808*^9}},ExpressionUUID->"fb90bb47-3d33-488c-9dbe-\
cbd2ad6ec850"],

Cell[TextData[StyleBox["NOTE: We did not put Inverse[A] as inputs so the \
braids should be viewed top to bottom not bottom to top. FIX 22 May 2026 ",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.988476372633808*^9, 
  3.988476418611072*^9}},ExpressionUUID->"cbddf5b7-aac6-46f9-aefb-\
28682be4c048"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Artin", "'"}], "s", " ", 
    RowBox[{"generators", ":"}]}], " ", "*)"}], " ", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Al", "=", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"1", "1"},
        {"0", "1"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"left", " ", "pair", " ", "counter"}], "-", 
     RowBox[{"clockwise", " ", "twist"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ar", "=", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"1", "0"},
        {
         RowBox[{"-", "1"}], "1"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"right", " ", "pair", " ", "counter"}], "-", 
     RowBox[{"clockwise", " ", "twist"}]}], " ", "*)"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"inverses", " ", "of", " ", 
     RowBox[{"Artin", "'"}], "s", " ", 
     RowBox[{"generators", ":"}]}], " ", "*)"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ali", "=", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"1", 
         RowBox[{"-", "1"}]},
        {"0", "1"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"left", " ", "pair", " ", "clockwise", " ", "twist"}], " ", 
    "*)"}], "  ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ari", "=", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"1", "0"},
        {"1", "1"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"right", " ", "pair", " ", "clockwise", " ", "twist"}], " ", 
    "*)"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "fullBraidAnalysisFromAkFancyCompiled", "[", "\[InvisibleSpace]", 
     RowBox[{
      RowBox[{"Inverse", "[", "Al", "]"}], ",", "0", ",", "MassTest"}], "]"}],
     ";", 
    RowBox[{
    "fullBraidAnalysisFromAkFancyCompiled", "[", "\[InvisibleSpace]", 
     RowBox[{
      RowBox[{"Inverse", "[", "Ar", "]"}], ",", "0", ",", "MassTest"}], "]"}],
     ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.9788024184055157`*^9, {3.978802457305811*^9, 3.978802462820962*^9}, {
   3.978802497156493*^9, 3.978802500697178*^9}, {3.9788025803419523`*^9, 
   3.9788026150353394`*^9}, {3.978802710560048*^9, 3.9788027139576817`*^9}, {
   3.978802939504108*^9, 3.978802955480743*^9}, {3.978803332922173*^9, 
   3.978803335826578*^9}, {3.978803373331415*^9, 3.978803409610862*^9}, {
   3.978803500253681*^9, 3.978803648482143*^9}, {3.9788044773619967`*^9, 
   3.97880449968784*^9}, {3.988476275993869*^9, 3.988476287329667*^9}, {
   3.988476333156262*^9, 3.988476347041706*^9}, {3.988825177219871*^9, 
   3.988825187485429*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"481bcc08-4c09-49ad-bc62-c43a8cd8974e"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9885867945795307`*^9, 3.988586804330735*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"1a0e0a87-9d0c-4aff-a796-baf1e144b417"],

Cell[CellGroupData[{

Cell["Opt: Derotated/Relaxed Generators ", "Subsubsection",
 CellChangeTimes->{{3.978803753180561*^9, 3.9788037643085823`*^9}, {
  3.978803855790881*^9, 
  3.9788038848954678`*^9}},ExpressionUUID->"42653ddd-d8ea-4210-aba5-\
0e44e813de42"],

Cell["\<\
Let\[CloseCurlyQuote]s derotate the generators by taking only the symmetric \
part of their polar decomposition: \
\>", "Text",
 CellChangeTimes->{{3.978804041569272*^9, 
  3.9788040701491013`*^9}},ExpressionUUID->"d673868e-47d3-44a6-b9bd-\
f4d4bb631956"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Acase", "=", 
    RowBox[{"Inverse", "[", "Al", "]"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"S", ",", "R"}], "}"}], "=", 
   RowBox[{
    RowBox[{"polarDecomposition", "[", "Acase", "]"}], "//", " ", "N"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"\"\<A= \>\"", " ", ",", "  ", 
     RowBox[{"MatrixForm", "[", "Acase", "]"}], ",", " ", 
     "\"\< decomposes A=SR with S=\>\"", ",", " ", 
     RowBox[{"MatrixForm", "[", "S", "]"}], ",", " ", "\"\<   and  R = \>\"", 
     ",", " ", 
     RowBox[{"MatrixForm", "[", "R", "]"}]}], "]"}], ";", 
   RowBox[{"fullBraidAnalysisFromAkFancyCompiled", "[", "\[InvisibleSpace]", 
    RowBox[{"S", ",", "0", ",", "MassTest"}], "]"}], ";"}]}]}], "Input",
 CellChangeTimes->{
  3.9788024184055157`*^9, {3.978802457305811*^9, 3.978802462820962*^9}, {
   3.978802497156493*^9, 3.978802500697178*^9}, {3.9788025803419523`*^9, 
   3.9788026150353394`*^9}, {3.978802710560048*^9, 3.9788027139576817`*^9}, {
   3.978802939504108*^9, 3.978802955480743*^9}, {3.978803332922173*^9, 
   3.978803335826578*^9}, {3.978803373331415*^9, 3.978803409610862*^9}, {
   3.978803500253681*^9, 3.978803648482143*^9}, {3.978803779522874*^9, 
   3.978803832573344*^9}, {3.9788039006207123`*^9, 3.9788039755106697`*^9}, {
   3.9788040172576923`*^9, 3.97880402412808*^9}, {3.988826088189803*^9, 
   3.988826091079126*^9}, {3.988827201293496*^9, 3.988827214215741*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"408d0280-16a6-4f2e-8d01-e3e92f1cf59e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fundamental Relation", "Subsection",
 CellChangeTimes->{{3.978803844246447*^9, 3.978803845786456*^9}, {
  3.978804659445157*^9, 
  3.978804672215515*^9}},ExpressionUUID->"e9a3b73e-8d1e-4dae-baa9-\
90eb2e85ccbc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"resetExampleDefaults", "[", "]"}], ";"}], " ", 
  RowBox[{"(*", "  ", 
   RowBox[{
   "reset", " ", "dynamical", " ", "flags", " ", "for", " ", "this", " ", 
    "example"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{3.9957206480688877`*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"b3aa9acb-0e63-4838-aaa2-53aca374dd64"],

Cell["\<\
Let\[CloseCurlyQuote]s check Al Ar Al = Ar Al Ar .  
NOTE: This is actually pre-central element R180 whose square will be the \
center. It is 90 deg rotation in the plane of the torus and 180 deg  rotation \
in the sphere of punctures.  \
\>", "Text",
 CellChangeTimes->{
  3.978804612763299*^9, {3.978804677259101*^9, 3.978804683371685*^9}, {
   3.978805161043551*^9, 3.978805197097847*^9}, {3.978805254690394*^9, 
   3.978805276235856*^9}},ExpressionUUID->"125c23e2-a824-4a3c-85af-\
bec7c45a7677"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R180", " ", "=", " ", 
    RowBox[{"Al", ".", " ", "Ar", ".", " ", "Al"}]}], ";", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\< Al Ar Al = Ar Al Ar  reads: \>\"", ",", " ", 
     RowBox[{"MatrixForm", "[", 
      RowBox[{"Al", " ", ".", "Ar", ".", " ", "Al"}], " ", "]"}], ",", " ", 
     "\"\< = \>\"", ",", " ", 
     RowBox[{"MatrixForm", "[", 
      RowBox[{"Ar", ".", "Al", ".", "Ar"}], "]"}]}], "]"}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "fullBraidAnalysisFromAkFancyCompiled", "[", "\[InvisibleSpace]", 
     RowBox[{"R180", ",", "0"}], "]"}], ";"}], " ", "*)"}], "  ", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.978804525848063*^9, 3.978804600248548*^9}, {
   3.9788052109946527`*^9, 3.978805245830926*^9}, 3.978805288983654*^9, {
   3.97880534818649*^9, 3.978805353873249*^9}, 3.995720919284514*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"b1a299e2-75d6-4384-bf63-8d7b6a185b61"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fullBraidAnalysisFromAkFancyCompiled", "[", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"Inverse", "[", 
     RowBox[{"Ialmost", ".", "R180"}], "]"}], ",", "0"}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9788056673011*^9, 3.9788056695015097`*^9}, {
  3.988827271754726*^9, 3.988827275975759*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"f77b9282-b3ff-4339-ae1a-77439aa50b84"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Central Element ", "Subsection",
 CellChangeTimes->{{3.978804704133505*^9, 
  3.978804709115065*^9}},ExpressionUUID->"07b408c3-0ccc-4bb8-bf28-\
dfcca3cfa95d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"resetExampleDefaults", "[", "]"}], ";"}], " ", 
  RowBox[{"(*", "  ", 
   RowBox[{
   "reset", " ", "dynamical", " ", "flags", " ", "for", " ", "this", " ", 
    "example"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{3.995720648644692*^9},
 CellLabel->"In[25]:=",ExpressionUUID->"6f5a6952-fc1d-4fd1-8c5e-ecbd27429404"],

Cell["\<\
The center of Br_3 is generated by the global 360 deg twist  as generated by \
the -I matrix, which is 180 deg rotation in the plane of the torus and 360 \
rotation in the sphere of punctures.  In terms of the generators we have 
Al . Ar . Al . Ar . Al . Ar  =  -I\
\>", "Text",
 CellChangeTimes->{{3.978804863743758*^9, 
  3.9788050196052847`*^9}},ExpressionUUID->"dfdb689c-5c78-44e0-a6da-\
251321eae237"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Acase", "=", 
    RowBox[{"Inverse", "[", 
     RowBox[{"Al", ".", "Ar", ".", "Al", ".", "Ar", ".", "Al", ".", "Ar"}], 
     "]"}]}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "fullBraidAnalysisFromAkFancyCompiled", "[", "\[InvisibleSpace]", 
     RowBox[{"Acase", ",", "0"}], "]"}], ";"}], " ", "*)"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"FIX", " ", "GLITCHES"}], " ", "*)"}], 
  "\[InvisibleSpace]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"\"\<Al Ar Al Ar Al Ar = \>\"", ",", " ", 
     RowBox[{"MatrixForm", "[", 
      RowBox[{"Al", ".", "Ar", ".", "Al", ".", "Ar", ".", "Al", ".", "Ar"}], 
      " ", "]"}]}], "]"}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "fullBraidAnalysisFromAkFancyCompiled", "[", "\[InvisibleSpace]", 
     RowBox[{"R180", ",", "0"}], "]"}], ";"}], " ", "*)"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"FIX", " ", "GLITCHES"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.978804731303872*^9, 3.978804759940469*^9}, {
   3.978804790393936*^9, 3.978804852267694*^9}, 3.978805369181159*^9, {
   3.9788057988223047`*^9, 3.978805808139758*^9}, {3.978805903201357*^9, 
   3.978805928160282*^9}, 3.978805991357161*^9, {3.978806095561995*^9, 
   3.978806095685788*^9}, 3.978806163394418*^9, {3.9788062009038553`*^9, 
   3.9788062463873653`*^9}, {3.988827283827302*^9, 3.9888272876685343`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"b45939b5-2249-4d44-8500-5322c2e85b3d"],

Cell[TextData[StyleBox["The geometric rendering below is TEMPORARY [FIX] of a \
small perturbation to avoid the singularity: ",
 FontWeight->"Bold"]], "Text",
 CellChangeTimes->{{3.978806258532806*^9, 
  3.978806303626025*^9}},ExpressionUUID->"f4b42814-cad2-428f-907e-\
45b43396cbd1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Aperturbed", "=", 
   RowBox[{"Ialmost", ".", "Acase"}]}], ";", 
  RowBox[{"fullBraidAnalysisFromAkFancyCompiled", "[", "\[InvisibleSpace]", 
   RowBox[{"Aperturbed", ",", "1", ",", "MassTest"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.988826119237225*^9, 3.9888261239101*^9}, {
  3.988827326503196*^9, 3.988827330457724*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"0cad5a2f-834a-4dee-974f-d67805f040cc"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Simplest Anosov Element [is untorqued]", "Subsection",
 CellChangeTimes->{{3.978804704133505*^9, 3.978804709115065*^9}, {
  3.9788050759775*^9, 3.978805077474147*^9}, {3.9788064118632107`*^9, 
  3.978806422852594*^9}, {3.9788067983755627`*^9, 
  3.97880681193664*^9}},ExpressionUUID->"f0dd1460-6b02-4c01-864f-\
b5d7f0e43cc4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"resetExampleDefaults", "[", "]"}], ";"}], " ", 
  RowBox[{"(*", "  ", 
   RowBox[{
   "reset", " ", "dynamical", " ", "flags", " ", "for", " ", "this", " ", 
    "example"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{3.995720649220645*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"0c8d1a8a-c0e1-4a41-9b12-7645e846b1c4"],

Cell[TextData[{
 "The simplest hyperbolic matrix gives the simplest Anosov braid:\nAl . Ari \
",
 Cell[BoxData[
  RowBox[{"\<\" =\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"2", "1"},
       {"1", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}]], "Print",
  GeneratedCell->False,
  CellAutoOverwrite->False,
  CellChangeTimes->{
   3.978804399597212*^9, {3.9788047166902523`*^9, 3.9788047608668118`*^9}, 
    3.9788047943118143`*^9, {3.978804833737102*^9, 3.978804852669984*^9}, {
    3.978805087826613*^9, 3.9788050977811947`*^9}, 3.97880514074334*^9, 
    3.9788053269046*^9, {3.978805378927681*^9, 3.978805385711152*^9}, {
    3.978806482099578*^9, 3.978806508206565*^9}, 3.978806557671548*^9},
  ExpressionUUID->"1b0f1cf6-ec96-41c7-b26a-9c8b7b8399ac"],
 " \nThis is luckily symmetric, so an  untorqued Anosov and does not require \
relaxing derotation to look good: "
}], "Text",
 CellChangeTimes->{{3.978804863743758*^9, 3.9788050196052847`*^9}, {
  3.978806513858807*^9, 3.9788065548001423`*^9}, {3.9788066950847473`*^9, 
  3.978806782492992*^9}},ExpressionUUID->"f6d74c83-7481-4022-87a0-\
20913b7d855c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Acase", "=", 
    RowBox[{"Inverse", "[", 
     RowBox[{"Al", ".", "Ari"}], "]"}]}], ";", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"S", ",", "R"}], "}"}], "=", 
    RowBox[{
     RowBox[{"polarDecomposition", "[", "Acase", "]"}], "//", " ", "N"}]}], 
   ";", " ", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<A= \>\"", ",", " ", 
     RowBox[{"MatrixForm", "[", "Acase", "]"}], ",", " ", 
     "\"\< decomposes A = SR with S=\>\"", ",", " ", 
     RowBox[{"MatrixForm", "[", "S", "]"}], ",", " ", "\"\<  R = \>\"", ",", 
     " ", 
     RowBox[{"MatrixForm", "[", "R", "]"}], ",", " ", 
     RowBox[{"\"\< and  SR = \>\"", "   ", 
      RowBox[{"MatrixForm", "[", 
       RowBox[{"S", ".", "R"}], "]"}]}]}], "]"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"fullBraidAnalysisFromAkFancyCompiled", "[", 
    RowBox[{"Acase", ",", "0", ",", "MassTest"}], "]"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"FIX", " ", "GLITCHES"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.978804731303872*^9, 3.978804759940469*^9}, {
  3.978804790393896*^9, 3.978804852267694*^9}, {3.97880508679993*^9, 
  3.978805132806279*^9}, {3.9788053204339323`*^9, 3.978805326155877*^9}, {
  3.9788053816080637`*^9, 3.978805385240384*^9}, {3.978806476493832*^9, 
  3.978806507737849*^9}, {3.988826295839851*^9, 3.988826299598529*^9}, {
  3.988827346237455*^9, 3.988827361580222*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"ff4d9c3b-ad6d-48d1-a229-9c5c36014112"]
}, Open  ]],

Cell[CellGroupData[{

Cell["High Power of Simplest Anosov Element ", "Subsection",
 CellChangeTimes->{{3.978804704133505*^9, 3.978804709115065*^9}, {
  3.9788050759775*^9, 3.978805077474147*^9}, {3.9788064118632107`*^9, 
  3.978806422852594*^9}, {3.9788067983755627`*^9, 3.97880681193664*^9}, {
  3.988829262634515*^9, 
  3.988829275338591*^9}},ExpressionUUID->"035b7a87-0326-4a4c-aa25-\
ced9e45ef9a6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"resetExampleDefaults", "[", "]"}], ";"}], " ", 
  RowBox[{"(*", "  ", 
   RowBox[{
   "reset", " ", "dynamical", " ", "flags", " ", "for", " ", "this", " ", 
    "example"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{3.995720649778718*^9},
 CellLabel->"In[32]:=",ExpressionUUID->"9e2b3b38-9eca-418f-8bbd-11d93697bcc6"],

Cell[TextData[{
 "The simplest hyperbolic matrix gives the simplest Anosov braid:\n",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"Al", " ", ".", " ", "Ari"}], " ", ")"}], "n"], 
   TraditionalForm]],ExpressionUUID->"feb08da1-b992-4257-8c3c-3c57229a9220"],
 Cell[BoxData[
  RowBox[{"\<\" = \"\>", "\[InvisibleSpace]", 
   SuperscriptBox[
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"2", "1"},
        {"1", "1"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "n"]}]], "Print",
  GeneratedCell->False,
  CellAutoOverwrite->False,
  CellChangeTimes->{
   3.978804399597212*^9, {3.9788047166902523`*^9, 3.9788047608668118`*^9}, 
    3.9788047943118143`*^9, {3.978804833737102*^9, 3.978804852669984*^9}, {
    3.978805087826613*^9, 3.9788050977811947`*^9}, 3.97880514074334*^9, 
    3.9788053269046*^9, {3.978805378927681*^9, 3.978805385711152*^9}, {
    3.978806482099578*^9, 3.978806508206565*^9}, 3.978806557671548*^9},
  ExpressionUUID->"71ccd6b9-ed9b-4381-b3a2-4dfba709cebb"],
 " \nThis is luckily symmetric, so an  untorqued Anosov and does not require \
relaxing derotation to look good: "
}], "Text",
 CellChangeTimes->{{3.978804863743758*^9, 3.9788050196052847`*^9}, {
  3.978806513858807*^9, 3.9788065548001423`*^9}, {3.9788066950847473`*^9, 
  3.978806782492992*^9}, {3.9888293412292624`*^9, 
  3.9888293718344107`*^9}},ExpressionUUID->"8854e0ca-fa26-4ade-ae27-\
4f54a183fb31"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Acase", "=", 
   RowBox[{"Inverse", "[", 
    RowBox[{"Al", ".", "Ari"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Acase", "=", 
    RowBox[{
    "Acase", ".", "Acase", ".", "Acase", ".", "Acase", ".", "Acase", ".", 
     "Acase"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"n", "=", " ", "6"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"S", ",", "R"}], "}"}], "=", 
    RowBox[{
     RowBox[{"polarDecomposition", "[", "Acase", "]"}], "//", " ", "N"}]}], 
   ";", " ", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<A= \>\"", ",", " ", 
     RowBox[{"MatrixForm", "[", "Acase", "]"}], ",", " ", 
     "\"\< decomposes A = SR with S=\>\"", ",", " ", 
     RowBox[{"MatrixForm", "[", "S", "]"}], ",", " ", "\"\<  R = \>\"", ",", 
     " ", 
     RowBox[{"MatrixForm", "[", "R", "]"}], ",", " ", 
     RowBox[{"\"\< and  SR = \>\"", "   ", 
      RowBox[{"MatrixForm", "[", 
       RowBox[{"S", ".", "R"}], "]"}]}]}], "]"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"fullBraidAnalysisFromAkFancyCompiled", "[", 
    RowBox[{"Acase", ",", "0", ",", "MassTest"}], "]"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"FIX", " ", "GLITCHES"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.978804731303872*^9, 3.978804759940469*^9}, {
  3.978804790393896*^9, 3.978804852267694*^9}, {3.97880508679993*^9, 
  3.978805132806279*^9}, {3.9788053204339323`*^9, 3.978805326155877*^9}, {
  3.9788053816080637`*^9, 3.978805385240384*^9}, {3.978806476493832*^9, 
  3.978806507737849*^9}, {3.988826295839851*^9, 3.988826299598529*^9}, {
  3.988827346237455*^9, 3.988827361580222*^9}, {3.9888292831624928`*^9, 
  3.98882931463652*^9}, {3.9888293808832293`*^9, 3.98882938557684*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"0b10e694-5bc3-469e-88f9-f6247d067ec5"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Simplest Non-symmetric Hyperbolic is a torqued Anosov \
\[LineSeparator]", "Subsection",
 CellChangeTimes->{{3.978804704133505*^9, 3.978804709115065*^9}, {
  3.9788050759775*^9, 3.978805077474147*^9}, {3.9788064118632107`*^9, 
  3.978806422852594*^9}, {3.9788068638335333`*^9, 3.978806901897311*^9}, {
  3.978807157607313*^9, 
  3.978807159806636*^9}},ExpressionUUID->"2d8a4dc1-c692-4387-bf47-\
3ff94f717a30"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"resetExampleDefaults", "[", "]"}], ";"}], " ", 
  RowBox[{"(*", "  ", 
   RowBox[{
   "reset", " ", "dynamical", " ", "flags", " ", "for", " ", "this", " ", 
    "example"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{3.99572065047643*^9},
 CellLabel->"In[37]:=",ExpressionUUID->"e45a502a-9a21-4068-9a7a-015670ae9fe6"],

Cell[TextData[{
 "The simplest non-symmetric hyperbolic matrix gives torqued-Anosov braid:\n\
Al .Al . Ari ",
 Cell[BoxData[
  RowBox[{"\<\"= \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"3", "2"},
       {"1", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}]], "Print",
  CellChangeTimes->{
   3.978804399597212*^9, {3.9788047166902523`*^9, 3.9788047608668118`*^9}, 
    3.9788047943118143`*^9, {3.978804833737102*^9, 3.978804852669984*^9}, {
    3.978805087826613*^9, 3.9788050977811947`*^9}, 3.97880514074334*^9, 
    3.9788053269046*^9, {3.978805378927681*^9, 3.978805385711152*^9}, {
    3.978806482099578*^9, 3.978806508206565*^9}, 3.978806557671548*^9, 
    3.978806596087715*^9},ExpressionUUID->
  "b3ff56cf-1a3d-4849-ad55-e52cfcd97930"],
 "\nWe render it as-is (Teichmuller-Sasaki) and in the relaxed (Teichmuller) \
form.\nAs-is uses the Teichmuller-Sasaki flow  and in the relaxed  uses pure \
Teichmuller flow."
}], "Text",
 CellChangeTimes->{{3.978804863743758*^9, 3.9788050196052847`*^9}, {
   3.978806513858807*^9, 3.9788065548001423`*^9}, {3.978806633110764*^9, 
   3.978806687997488*^9}, {3.978806907865223*^9, 3.978806919614102*^9}, {
   3.9788069875535*^9, 3.978807100133024*^9}, 
   3.988460833336803*^9},ExpressionUUID->"d837cf5b-a067-45d6-be5a-\
0d17c94a9b03"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Clear", "[", 
    RowBox[{"{", 
     RowBox[{"Acase", ",", "S", ",", "R"}], "}"}], "]"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Acase", "=", 
    RowBox[{"Inverse", "[", 
     RowBox[{"Al", ".", "Al", ".", "Ari"}], "]"}]}], ";", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"S", ",", "R"}], "}"}], "=", 
    RowBox[{
     RowBox[{"polarDecomposition", "[", "Acase", "]"}], "//", " ", "N"}]}], 
   ";", " ", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<A= \>\"", ",", " ", 
     RowBox[{"MatrixForm", "[", "Acase", "]"}], ",", " ", 
     "\"\< decomposes A = SR with S=\>\"", ",", " ", 
     RowBox[{"MatrixForm", "[", "S", "]"}], ",", " ", "\"\<  R = \>\"", ",", 
     " ", 
     RowBox[{"MatrixForm", "[", "R", "]"}], ",", " ", 
     RowBox[{"\"\< and  SR = \>\"", "   ", 
      RowBox[{"MatrixForm", "[", 
       RowBox[{"S", ".", "R"}], "]"}]}]}], "]"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Mass = \>\"", ",", " ", "MassTest"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"fullBraidAnalysisFromAkFancyCompiled", "[", "\[InvisibleSpace]", 
    RowBox[{"Acase", ",", "0", ",", "MassTest"}], "]"}], ";"}], 
  "  "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fullBraidAnalysisFromAkFancyCompiled", "[", "\[InvisibleSpace]", 
    RowBox[{"S", ",", "0", ",", "MassTest"}], "]"}], ";"}], " "}]}], "Input",
 CellChangeTimes->{{3.978804731303872*^9, 3.978804759940469*^9}, {
  3.978804790393936*^9, 3.978804852267694*^9}, {3.97880508679993*^9, 
  3.978805132806279*^9}, {3.9788053204339323`*^9, 3.978805326155877*^9}, {
  3.9788053816080637`*^9, 3.978805385240384*^9}, {3.978806476493832*^9, 
  3.978806507737849*^9}, {3.97880659484266*^9, 3.978806595693713*^9}, {
  3.978806970650581*^9, 3.978806979934507*^9}, {3.988398333272814*^9, 
  3.98839834889524*^9}, {3.988406101438581*^9, 3.988406111096492*^9}, {
  3.988826445796926*^9, 3.9888264579367447`*^9}, {3.98882738151956*^9, 
  3.9888274092440577`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"77713836-7545-474f-a895-39fca1abaa8d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Power of Simplest Non-symmetric Hyperbolic Anosov ", "Subsection",
 CellChangeTimes->{{3.978804704133505*^9, 3.978804709115065*^9}, {
   3.9788050759775*^9, 3.978805077474147*^9}, {3.9788064118632107`*^9, 
   3.978806422852594*^9}, {3.9788068638335333`*^9, 3.978806901897311*^9}, {
   3.978807157607313*^9, 3.978807159806636*^9}, {3.988829501900209*^9, 
   3.988829518183577*^9}, 
   3.989541803356435*^9},ExpressionUUID->"80456e0f-9b54-46c2-804d-\
4ceffa59358d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"resetExampleDefaults", "[", "]"}], ";"}], " ", 
  RowBox[{"(*", "  ", 
   RowBox[{
   "reset", " ", "dynamical", " ", "flags", " ", "for", " ", "this", " ", 
    "example"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{3.995720651050704*^9},
 CellLabel->"In[43]:=",ExpressionUUID->"0bd3375f-4b88-4af5-b5fe-6dc77e87c1e1"],

Cell[TextData[{
 "We now consider \n",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"Al", " ", ".", "Al", " ", ".", " ", "Ari"}], ")"}], "n"], 
   TraditionalForm]],ExpressionUUID->"b1677298-4691-47c9-90fb-950469f9f417"],
 " ",
 Cell[BoxData[
  RowBox[{"\<\"= \"\>", "\[InvisibleSpace]", 
   SuperscriptBox[
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"3", "2"},
        {"1", "1"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "n"]}]], "Print",
  GeneratedCell->False,
  CellAutoOverwrite->False,
  CellChangeTimes->{
   3.978804399597212*^9, {3.9788047166902523`*^9, 3.9788047608668118`*^9}, 
    3.9788047943118143`*^9, {3.978804833737102*^9, 3.978804852669984*^9}, {
    3.978805087826613*^9, 3.9788050977811947`*^9}, 3.97880514074334*^9, 
    3.9788053269046*^9, {3.978805378927681*^9, 3.978805385711152*^9}, {
    3.978806482099578*^9, 3.978806508206565*^9}, 3.978806557671548*^9, 
    3.978806596087715*^9},ExpressionUUID->
  "b946800e-b1f3-446f-a80f-cdfc80009665"],
 "\nWe render it as-is (Teichmuller-Sasaki) and in the relaxed (Teichmuller) \
form.\nAs-is uses the Teichmuller-Sasaki flow  and in the relaxed  uses pure \
Teichmuller flow."
}], "Text",
 CellChangeTimes->{{3.978804863743758*^9, 3.9788050196052847`*^9}, {
   3.978806513858807*^9, 3.9788065548001423`*^9}, {3.978806633110764*^9, 
   3.978806687997488*^9}, {3.978806907865223*^9, 3.978806919614102*^9}, {
   3.9788069875535*^9, 3.978807100133024*^9}, 3.988460833336803*^9, {
   3.988829535107744*^9, 
   3.9888295760236588`*^9}},ExpressionUUID->"ba933f42-ef27-44f0-b277-\
22e027af34a0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Clear", "[", 
    RowBox[{"{", 
     RowBox[{"Acase", ",", "S", ",", "R"}], "}"}], "]"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Acase", "=", 
    RowBox[{"Inverse", "[", 
     RowBox[{"Al", ".", "Al", ".", "Ari"}], "]"}]}], ";", 
   RowBox[{"Acase", "=", 
    RowBox[{"Acase", ".", "Acase", ".", "Acase"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"n", "=", "3"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"S", ",", "R"}], "}"}], "=", 
    RowBox[{
     RowBox[{"polarDecomposition", "[", "Acase", "]"}], "//", " ", "N"}]}], 
   ";", " ", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<A= \>\"", ",", " ", 
     RowBox[{"MatrixForm", "[", "Acase", "]"}], ",", " ", 
     "\"\< decomposes A = SR with S=\>\"", ",", " ", 
     RowBox[{"MatrixForm", "[", "S", "]"}], ",", " ", "\"\<  R = \>\"", ",", 
     " ", 
     RowBox[{"MatrixForm", "[", "R", "]"}], ",", " ", 
     RowBox[{"\"\< and  SR = \>\"", "   ", 
      RowBox[{"MatrixForm", "[", 
       RowBox[{"S", ".", "R"}], "]"}]}]}], "]"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Mass = \>\"", ",", " ", "MassTest"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"fullBraidAnalysisFromAkFancyCompiled", "[", "\[InvisibleSpace]", 
    RowBox[{"Acase", ",", "0", ",", "MassTest"}], "]"}], ";"}], 
  "  "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fullBraidAnalysisFromAkFancyCompiled", "[", "\[InvisibleSpace]", 
    RowBox[{"S", ",", "0", ",", "MassTest"}], "]"}], ";"}], " "}]}], "Input",
 CellChangeTimes->{{3.978804731303872*^9, 3.978804759940469*^9}, {
   3.978804790393936*^9, 3.978804852267694*^9}, {3.97880508679993*^9, 
   3.978805132806279*^9}, {3.9788053204339323`*^9, 3.978805326155877*^9}, {
   3.9788053816080637`*^9, 3.978805385240384*^9}, {3.978806476493832*^9, 
   3.978806507737849*^9}, {3.97880659484266*^9, 3.978806595693713*^9}, {
   3.978806970650581*^9, 3.978806979934507*^9}, {3.988398333272814*^9, 
   3.98839834889524*^9}, {3.988406101438581*^9, 3.988406111096492*^9}, {
   3.988826445796926*^9, 3.9888264579367447`*^9}, {3.98882738151956*^9, 
   3.9888274092440577`*^9}, {3.988829582493387*^9, 3.988829608800672*^9}, {
   3.988829919166847*^9, 3.988829920933384*^9}, 3.988830070680318*^9},
 CellLabel->"In[44]:=",ExpressionUUID->"fa47b7e7-f46d-4fdf-9193-5b1c8e332361"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Zoo of Examples", "Section",
 CellChangeTimes->{{3.97880714536705*^9, 
  3.97880714907192*^9}},ExpressionUUID->"6097678b-943d-409c-82fa-\
15c15e995670"],

Cell[CellGroupData[{

Cell["Twist-baby-twist", "Subsection",
 CellChangeTimes->{{3.978804704133505*^9, 3.978804709115065*^9}, {
  3.9788050759775*^9, 3.978805077474147*^9}, {3.9788064118632107`*^9, 
  3.978806422852594*^9}, {3.9788068638335333`*^9, 3.978806901897311*^9}, {
  3.978807154328223*^9, 3.978807174803315*^9}, {3.9788075002738037`*^9, 
  3.9788075226225863`*^9}},ExpressionUUID->"b5b9451c-1955-4c8a-a84d-\
9dd3d5210509"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"resetExampleDefaults", "[", "]"}], ";"}], " ", 
  RowBox[{"(*", "  ", 
   RowBox[{
   "reset", " ", "dynamical", " ", "flags", " ", "for", " ", "this", " ", 
    "example"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{3.995720651603737*^9},
 CellLabel->"In[50]:=",ExpressionUUID->"ef2db010-41c4-4e99-9fce-9a783a80f5d8"],

Cell[TextData[{
 "The simplest non-symmetric hyperbolic matrix gives torqued-Anosov braid:\n\
Al . Al .Al . Ari ",
 Cell[BoxData["\<\"\"\>"], "Print",
  GeneratedCell->False,
  CellAutoOverwrite->False,
  CellChangeTimes->{
   3.978804399597212*^9, {3.9788047166902523`*^9, 3.9788047608668118`*^9}, 
    3.9788047943118143`*^9, {3.978804833737102*^9, 3.978804852669984*^9}, {
    3.978805087826613*^9, 3.9788050977811947`*^9}, 3.97880514074334*^9, 
    3.9788053269046*^9, {3.978805378927681*^9, 3.978805385711152*^9}, {
    3.978806482099578*^9, 3.978806508206565*^9}, 3.978806557671548*^9, 
    3.978806596087715*^9},ExpressionUUID->
  "66554ad2-5ca8-45da-82f6-25f80b8685f4"],
 "\nWe render it as-is (Teichmuller-Sasaki) and in the relaxed (Teichmuller) \
form."
}], "Text",
 CellChangeTimes->{{3.978804863743758*^9, 3.9788050196052847`*^9}, {
  3.978806513858807*^9, 3.9788065548001423`*^9}, {3.978806633110764*^9, 
  3.978806687997488*^9}, {3.978806907865223*^9, 3.978806919614102*^9}, {
  3.9788069875535*^9, 3.978807100133024*^9}, {3.978807240702154*^9, 
  3.978807369429862*^9}, {3.978807472640849*^9, 3.9788074877789803`*^9}, {
  3.9885343065916653`*^9, 
  3.988534306591988*^9}},ExpressionUUID->"e26d1b17-fbb9-4fc1-9f29-\
40231550e808"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Acase", "=", 
    RowBox[{"Inverse", "[", 
     RowBox[{"Al", ".", "Al", ".", "Al", ".", "Ari"}], "]"}]}], ";", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"S", ",", "R"}], "}"}], "=", 
    RowBox[{
     RowBox[{"polarDecomposition", "[", "Acase", "]"}], "//", " ", "N"}]}], 
   ";", " ", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<A= \>\"", ",", " ", 
     RowBox[{"MatrixForm", "[", "Acase", "]"}], ",", " ", 
     "\"\< decomposes A = SR with S=\>\"", ",", " ", 
     RowBox[{"MatrixForm", "[", "S", "]"}], ",", " ", "\"\<  R = \>\"", ",", 
     " ", 
     RowBox[{"MatrixForm", "[", "R", "]"}], ",", " ", 
     RowBox[{"\"\< and  SR = \>\"", "   ", 
      RowBox[{"MatrixForm", "[", 
       RowBox[{"S", ".", "R"}], "]"}]}]}], "]"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"fullBraidAnalysisFromAkFancyCompiled", "[", 
    RowBox[{"Acase", ",", "0", ",", "MassTest"}], "]"}], ";"}], 
  "  "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fullBraidAnalysisFromAkFancyCompiled", "[", "\[InvisibleSpace]", 
    RowBox[{"S", ",", "0", ",", "MassTest"}], "]"}], ";"}], " "}]}], "Input",
 CellChangeTimes->{{3.978804731303872*^9, 3.978804759940469*^9}, {
  3.978804790393936*^9, 3.978804852267694*^9}, {3.97880508679993*^9, 
  3.978805132806279*^9}, {3.9788053204339323`*^9, 3.978805326155877*^9}, {
  3.9788053816080637`*^9, 3.978805385240384*^9}, {3.978806476493832*^9, 
  3.978806507737849*^9}, {3.97880659484266*^9, 3.978806595693713*^9}, {
  3.978806970650581*^9, 3.978806979934507*^9}, {3.978807179789988*^9, 
  3.9788071810865173`*^9}, {3.97880735636047*^9, 3.9788073588058777`*^9}, {
  3.9788074756758547`*^9, 3.978807475980133*^9}, {3.988826877548614*^9, 
  3.988826888898303*^9}, {3.988827077144806*^9, 3.988827096868166*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"7b5842ba-5f12-4fe7-ae07-724f3b6ad7fc"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Twist-baby-twist more (really close kiss) \[LineSeparator]", \
"Subsection",
 CellChangeTimes->{{3.978804704133505*^9, 3.978804709115065*^9}, {
  3.9788050759775*^9, 3.978805077474147*^9}, {3.9788064118632107`*^9, 
  3.978806422852594*^9}, {3.9788068638335333`*^9, 3.978806901897311*^9}, {
  3.978807154328223*^9, 3.978807174803315*^9}, {3.978807533576264*^9, 
  3.9788075415435*^9}, {3.988828339596305*^9, 
  3.988828348019669*^9}},ExpressionUUID->"8a6bd3ca-8f49-400d-ba3b-\
f727870e1272"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"resetExampleDefaults", "[", "]"}], ";"}], " ", 
  RowBox[{"(*", "  ", 
   RowBox[{
   "reset", " ", "dynamical", " ", "flags", " ", "for", " ", "this", " ", 
    "example"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{3.995720652187209*^9},
 CellLabel->"In[54]:=",ExpressionUUID->"529dedd6-e922-4aee-801b-d8656d55b252"],

Cell[TextData[{
 "The simplest non-symmetric hyperbolic matrix gives torqued-Anosov braid:\n\
Al . Al .Al .Al . Ari ",
 Cell[BoxData[
  RowBox[{"\<\"\"\>", "=", "\[InvisibleSpace]", 
   RowBox[{
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"5", "4"},
        {"1", "1"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], " ", "\"\<\[InvisibleSpace] \>"}]}]], "Print",
  
  GeneratedCell->False,
  CellAutoOverwrite->False,
  CellChangeTimes->{
   3.978804399597212*^9, {3.9788047166902523`*^9, 3.9788047608668118`*^9}, 
    3.9788047943118143`*^9, {3.978804833737102*^9, 3.978804852669984*^9}, {
    3.978805087826613*^9, 3.9788050977811947`*^9}, 3.97880514074334*^9, 
    3.9788053269046*^9, {3.978805378927681*^9, 3.978805385711152*^9}, {
    3.978806482099578*^9, 3.978806508206565*^9}, 3.978806557671548*^9, 
    3.978806596087715*^9},ExpressionUUID->
  "81af40db-95b6-4771-95af-d6c9aec64dd8"],
 "\nWe render it as-is (Teichmuller-Sasaki) and in the relaxed (Teichmuller) \
form."
}], "Text",
 CellChangeTimes->{{3.978804863743758*^9, 3.9788050196052847`*^9}, {
  3.978806513858807*^9, 3.9788065548001423`*^9}, {3.978806633110764*^9, 
  3.978806687997488*^9}, {3.978806907865223*^9, 3.978806919614102*^9}, {
  3.9788069875535*^9, 3.978807100133024*^9}, {3.978807240702154*^9, 
  3.978807369429862*^9}},ExpressionUUID->"f8e2ae8a-8439-4064-8319-\
2ae4d4d42f78"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Acase", "=", 
    RowBox[{"Inverse", "[", 
     RowBox[{"Al", ".", "Al", ".", "Al", ".", "Al", ".", "Ari"}], "]"}]}], 
   ";", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"S", ",", "R"}], "}"}], "=", 
    RowBox[{
     RowBox[{"polarDecomposition", "[", "Acase", "]"}], "//", " ", "N"}]}], 
   ";", " ", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<A= \>\"", ",", " ", 
     RowBox[{"MatrixForm", "[", "Acase", "]"}], ",", " ", 
     "\"\< decomposes A = SR with S=\>\"", ",", " ", 
     RowBox[{"MatrixForm", "[", "S", "]"}], ",", " ", "\"\<  R = \>\"", ",", 
     " ", 
     RowBox[{"MatrixForm", "[", "R", "]"}], ",", " ", 
     RowBox[{"\"\< and  SR = \>\"", "   ", 
      RowBox[{"MatrixForm", "[", 
       RowBox[{"S", ".", "R"}], "]"}]}]}], "]"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"fullBraidAnalysisFromAkFancyCompiled", "[", "\[InvisibleSpace]", 
    RowBox[{"Acase", ",", "0", ",", "MassTest"}], "]"}], ";"}], 
  "  "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fullBraidAnalysisFromAkFancyCompiled", "[", "\[InvisibleSpace]", 
    RowBox[{"S", ",", "0", ",", "MassTest"}], "]"}], ";"}], " "}]}], "Input",
 CellChangeTimes->{{3.978804731303872*^9, 3.978804759940469*^9}, {
  3.978804790393936*^9, 3.978804852267694*^9}, {3.97880508679993*^9, 
  3.978805132806279*^9}, {3.9788053204339323`*^9, 3.978805326155877*^9}, {
  3.9788053816080637`*^9, 3.978805385240384*^9}, {3.978806476493832*^9, 
  3.978806507737849*^9}, {3.97880659484266*^9, 3.978806595693713*^9}, {
  3.978806970650581*^9, 3.978806979934507*^9}, {3.978807179789988*^9, 
  3.9788071810865173`*^9}, {3.97880735636047*^9, 3.9788073588058777`*^9}, {
  3.98882793407053*^9, 3.988827938584434*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"a1c3fb80-2d9a-4ee6-9a4d-df9082bc1f97"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Good Examples", "Section",
 CellChangeTimes->{{3.978807688179653*^9, 
  3.978807690692853*^9}},ExpressionUUID->"75c728fe-44fa-4ab2-a82c-\
7e49280317c3"],

Cell[CellGroupData[{

Cell["Nearly Symmetric Larger Anosov  \[LineSeparator]", "Subsection",
 CellChangeTimes->{{3.978804704133505*^9, 3.978804709115065*^9}, {
  3.9788050759775*^9, 3.978805077474147*^9}, {3.9788064118632107`*^9, 
  3.978806422852594*^9}, {3.9788068638335333`*^9, 3.978806901897311*^9}, {
  3.978807154328223*^9, 3.978807174803315*^9}, {3.978807533576264*^9, 
  3.9788075415435*^9}, {3.978807793306127*^9, 3.978807816397159*^9}, {
  3.988828296110388*^9, 
  3.98882831391753*^9}},ExpressionUUID->"8beed97e-9c04-4f1f-b9d9-\
a9561963d36b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"resetExampleDefaults", "[", "]"}], ";"}], " ", 
  RowBox[{"(*", "  ", 
   RowBox[{
   "reset", " ", "dynamical", " ", "flags", " ", "for", " ", "this", " ", 
    "example"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{3.995720652683695*^9},
 CellLabel->"In[58]:=",ExpressionUUID->"02be8b56-7dc5-4a85-b498-9702a44d3fe7"],

Cell[TextData[{
 "This is almost symmetric hyperbolic and does not suffer from kissing \
strands\nAl . Ari . Al . Al . Ari",
 Cell[BoxData[
  RowBox[{"\<\"\"\>", "=", "\[InvisibleSpace]", 
   RowBox[{
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"7", "5"},
        {"4", "3"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], " ", "\"\<\[InvisibleSpace] \>"}]}]], "Print",
  
  GeneratedCell->False,
  CellAutoOverwrite->False,
  CellChangeTimes->{
   3.978804399597212*^9, {3.9788047166902523`*^9, 3.9788047608668118`*^9}, 
    3.9788047943118143`*^9, {3.978804833737102*^9, 3.978804852669984*^9}, {
    3.978805087826613*^9, 3.9788050977811947`*^9}, 3.97880514074334*^9, 
    3.9788053269046*^9, {3.978805378927681*^9, 3.978805385711152*^9}, {
    3.978806482099578*^9, 3.978806508206565*^9}, 3.978806557671548*^9, 
    3.978806596087715*^9},ExpressionUUID->
  "7e3d68c6-9330-4994-bafd-9b23dc6d4c49"],
 "\nWe render it as-is (Teichmuller-Sasaki) and in the relaxed (Teichmuller) \
form."
}], "Text",
 CellChangeTimes->{{3.978804863743758*^9, 3.9788050196052847`*^9}, {
  3.978806513858807*^9, 3.9788065548001423`*^9}, {3.978806633110764*^9, 
  3.978806687997488*^9}, {3.978806907865223*^9, 3.978806919614102*^9}, {
  3.9788069875535*^9, 3.978807100133024*^9}, {3.978807240702154*^9, 
  3.978807369429862*^9}, {3.978807619466957*^9, 3.978807623572843*^9}, {
  3.978807723897297*^9, 3.9788077248571587`*^9}, {3.978807827275111*^9, 
  3.978807892414011*^9}, {3.988828134121511*^9, 
  3.9888281631714907`*^9}},ExpressionUUID->"69235e56-103c-4e4c-8735-\
be341d66fc3d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Acase", "=", 
    RowBox[{"Inverse", "[", 
     RowBox[{"Al", ".", "Ari", ".", "Al", ".", "Al", ".", "Ari"}], "]"}]}], 
   ";", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"S", ",", "R"}], "}"}], "=", 
    RowBox[{
     RowBox[{"polarDecomposition", "[", "Acase", "]"}], "//", " ", "N"}]}], 
   ";", " ", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<A= \>\"", ",", " ", 
     RowBox[{"MatrixForm", "[", "Acase", "]"}], ",", " ", 
     "\"\< decomposes A = SR with S=\>\"", ",", " ", 
     RowBox[{"MatrixForm", "[", "S", "]"}], ",", " ", "\"\<  R = \>\"", ",", 
     " ", 
     RowBox[{"MatrixForm", "[", "R", "]"}], ",", " ", 
     RowBox[{"\"\< and  SR = \>\"", "   ", 
      RowBox[{"MatrixForm", "[", 
       RowBox[{"S", ".", "R"}], "]"}]}]}], "]"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"fullBraidAnalysisFromAkFancyCompiled", "[", "\[InvisibleSpace]", 
    RowBox[{"Acase", ",", "0", ",", "MassTest"}], "]"}], ";"}], 
  "  "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fullBraidAnalysisFromAkFancyCompiled", "[", "\[InvisibleSpace]", 
    RowBox[{"S", ",", "0", ",", "MassTest"}], "]"}], ";"}], " "}]}], "Input",
 CellChangeTimes->{{3.978804731303872*^9, 3.978804759940469*^9}, {
  3.978804790393936*^9, 3.978804852267694*^9}, {3.97880508679993*^9, 
  3.978805132806279*^9}, {3.9788053204339323`*^9, 3.978805326155877*^9}, {
  3.9788053816080637`*^9, 3.978805385240384*^9}, {3.978806476493832*^9, 
  3.978806507737849*^9}, {3.97880659484266*^9, 3.978806595693713*^9}, {
  3.978806970650581*^9, 3.978806979934507*^9}, {3.978807179789988*^9, 
  3.9788071810865173`*^9}, {3.97880735636047*^9, 3.9788073588058777`*^9}, {
  3.97880762810758*^9, 3.978807629494656*^9}, {3.978807727021372*^9, 
  3.9788077272946997`*^9}, {3.9888280721192102`*^9, 3.988828076701851*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"87738b73-4a91-4796-a2d1-2bb5b56b0f35"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Nearly Symmetric Very Large Anosov  \[LineSeparator]", "Subsection",
 CellChangeTimes->{{3.978804704133505*^9, 3.978804709115065*^9}, {
  3.9788050759775*^9, 3.978805077474147*^9}, {3.9788064118632107`*^9, 
  3.978806422852594*^9}, {3.9788068638335333`*^9, 3.978806901897311*^9}, {
  3.978807154328223*^9, 3.978807174803315*^9}, {3.978807533576264*^9, 
  3.9788075415435*^9}, {3.978807793306127*^9, 3.978807816397159*^9}, {
  3.988828296110388*^9, 3.98882831391753*^9}, {3.988829000024766*^9, 
  3.988829003382868*^9}},ExpressionUUID->"3054211a-1493-4a1e-9243-\
7e956b102e5a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"resetExampleDefaults", "[", "]"}], ";"}], " ", 
  RowBox[{"(*", "  ", 
   RowBox[{
   "reset", " ", "dynamical", " ", "flags", " ", "for", " ", "this", " ", 
    "example"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{3.995720653220833*^9},
 CellLabel->"In[62]:=",ExpressionUUID->"a1363054-8d7f-47a3-bdcf-00fa8b720f2f"],

Cell[TextData[{
 "This is almost symmetric hyperbolic and does not suffer from kissing \
strands\nAl . Ari . Al . Al . Ari",
 Cell[BoxData[
  RowBox[{"\<\"\"\>", "=", "\[InvisibleSpace]", 
   RowBox[{
    TagBox[
     RowBox[{
      RowBox[{
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"7", "5"},
          {"4", "3"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}], "\[NoBreak]", ")"}], 
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"7", "5"},
          {"4", "3"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}], "\[NoBreak]", ")"}]}], "=", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"69", "50"},
          {"40", "29"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], " ", "\"\<\[InvisibleSpace] \>"}]}]], "Print",
  
  GeneratedCell->False,
  CellAutoOverwrite->False,
  CellChangeTimes->{
   3.978804399597212*^9, {3.9788047166902523`*^9, 3.9788047608668118`*^9}, 
    3.9788047943118143`*^9, {3.978804833737102*^9, 3.978804852669984*^9}, {
    3.978805087826613*^9, 3.9788050977811947`*^9}, 3.97880514074334*^9, 
    3.9788053269046*^9, {3.978805378927681*^9, 3.978805385711152*^9}, {
    3.978806482099578*^9, 3.978806508206565*^9}, 3.978806557671548*^9, 
    3.978806596087715*^9},ExpressionUUID->
  "dd5a3958-b7e0-4cf2-86e6-64d325b0b43b"],
 "\nWe render it as-is (Teichmuller-Sasaki) and in the relaxed (Teichmuller) \
form."
}], "Text",
 CellChangeTimes->{{3.978804863743758*^9, 3.9788050196052847`*^9}, {
  3.978806513858807*^9, 3.9788065548001423`*^9}, {3.978806633110764*^9, 
  3.978806687997488*^9}, {3.978806907865223*^9, 3.978806919614102*^9}, {
  3.9788069875535*^9, 3.978807100133024*^9}, {3.978807240702154*^9, 
  3.978807369429862*^9}, {3.978807619466957*^9, 3.978807623572843*^9}, {
  3.978807723897297*^9, 3.9788077248571587`*^9}, {3.978807827275111*^9, 
  3.978807892414011*^9}, {3.988828134121511*^9, 3.9888281631714907`*^9}, {
  3.988829059338603*^9, 
  3.98882906930766*^9}},ExpressionUUID->"ad038b1e-07d8-4223-a01d-\
13d819e6cee5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Acase", "=", 
   RowBox[{"Inverse", "[", 
    RowBox[{"Al", ".", "Ari", ".", "Al", ".", "Al", ".", "Ari"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Acase", "=", 
    RowBox[{"Acase", ".", "Acase"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"squaring", " ", "it", " ", "now"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"S", ",", "R"}], "}"}], "=", 
    RowBox[{
     RowBox[{"polarDecomposition", "[", "Acase", "]"}], "//", " ", "N"}]}], 
   ";", " ", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<A= \>\"", ",", " ", 
     RowBox[{"MatrixForm", "[", "Acase", "]"}], ",", " ", 
     "\"\< decomposes A = SR with S=\>\"", ",", " ", 
     RowBox[{"MatrixForm", "[", "S", "]"}], ",", " ", "\"\<  R = \>\"", ",", 
     " ", 
     RowBox[{"MatrixForm", "[", "R", "]"}], ",", " ", 
     RowBox[{"\"\< and  SR = \>\"", "   ", 
      RowBox[{"MatrixForm", "[", 
       RowBox[{"S", ".", "R"}], "]"}]}]}], "]"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"fullBraidAnalysisFromAkFancyCompiled", "[", "\[InvisibleSpace]", 
    RowBox[{"Acase", ",", "0", ",", "MassTest"}], "]"}], ";"}], 
  "  "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fullBraidAnalysisFromAkFancyCompiled", "[", "\[InvisibleSpace]", 
    RowBox[{"S", ",", "0", ",", "MassTest"}], "]"}], ";"}], " "}]}], "Input",
 CellChangeTimes->{{3.978804731303872*^9, 3.978804759940469*^9}, {
  3.978804790393936*^9, 3.978804852267694*^9}, {3.97880508679993*^9, 
  3.978805132806279*^9}, {3.9788053204339323`*^9, 3.978805326155877*^9}, {
  3.9788053816080637`*^9, 3.978805385240384*^9}, {3.978806476493832*^9, 
  3.978806507737849*^9}, {3.97880659484266*^9, 3.978806595693713*^9}, {
  3.978806970650581*^9, 3.978806979934507*^9}, {3.978807179789988*^9, 
  3.9788071810865173`*^9}, {3.97880735636047*^9, 3.9788073588058777`*^9}, {
  3.97880762810758*^9, 3.978807629494656*^9}, {3.978807727021372*^9, 
  3.9788077272946997`*^9}, {3.9888280721192102`*^9, 3.988828076701851*^9}, {
  3.9888290114199753`*^9, 3.988829036286495*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"5264c930-4f9b-45c8-81de-ed4cfdabfd71"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Bad Examples", "Section",
 CellChangeTimes->{{3.978807674026627*^9, 
  3.978807677260786*^9}},ExpressionUUID->"d1da0e4f-101b-41fa-87b2-\
e0fd76768009"],

Cell[CellGroupData[{

Cell["Twist-baby-twist more\[LineSeparator]", "Subsection",
 CellChangeTimes->{{3.978804704133505*^9, 3.978804709115065*^9}, {
  3.9788050759775*^9, 3.978805077474147*^9}, {3.9788064118632107`*^9, 
  3.978806422852594*^9}, {3.9788068638335333`*^9, 3.978806901897311*^9}, {
  3.978807154328223*^9, 3.978807174803315*^9}, {3.978807533576264*^9, 
  3.9788075415435*^9}},ExpressionUUID->"9df7175a-7c1b-463e-9ac1-bebf70213704"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"resetExampleDefaults", "[", "]"}], ";"}], " ", 
  RowBox[{"(*", "  ", 
   RowBox[{
   "reset", " ", "dynamical", " ", "flags", " ", "for", " ", "this", " ", 
    "example"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{3.995720653747592*^9},
 CellLabel->"In[68]:=",ExpressionUUID->"64968c1d-277e-4ebf-982f-2f782621126d"],

Cell[TextData[{
 "The simplest non-symmetric hyperbolic matrix gives torqued-Anosov braid:\n\
Al . Al .Al .Al . Ari ",
 Cell[BoxData[
  RowBox[{"\<\"\"\>", "=", "\[InvisibleSpace]", 
   RowBox[{
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"5", "4"},
        {"1", "1"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], " ", "\"\<\[InvisibleSpace] \>"}]}]], "Print",
  
  GeneratedCell->False,
  CellAutoOverwrite->False,
  CellChangeTimes->{
   3.978804399597212*^9, {3.9788047166902523`*^9, 3.9788047608668118`*^9}, 
    3.9788047943118143`*^9, {3.978804833737102*^9, 3.978804852669984*^9}, {
    3.978805087826613*^9, 3.9788050977811947`*^9}, 3.97880514074334*^9, 
    3.9788053269046*^9, {3.978805378927681*^9, 3.978805385711152*^9}, {
    3.978806482099578*^9, 3.978806508206565*^9}, 3.978806557671548*^9, 
    3.978806596087715*^9},ExpressionUUID->
  "af7fe17d-beb2-442b-a109-25d74c6a7d4f"],
 "\nWe render it as-is (Teichmuller-Sasaki) and in the relaxed (Teichmuller) \
form."
}], "Text",
 CellChangeTimes->{{3.978804863743758*^9, 3.9788050196052847`*^9}, {
  3.978806513858807*^9, 3.9788065548001423`*^9}, {3.978806633110764*^9, 
  3.978806687997488*^9}, {3.978806907865223*^9, 3.978806919614102*^9}, {
  3.9788069875535*^9, 3.978807100133024*^9}, {3.978807240702154*^9, 
  3.978807369429862*^9}, {3.978807619466957*^9, 
  3.978807623572843*^9}},ExpressionUUID->"fa83aa28-5b25-4156-9eff-\
3e92c0c0af87"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Acase", "=", 
    RowBox[{"Al", ".", "Al", ".", "Ari", ".", "Al", ".", "Al", ".", "Ari"}]}],
    ";", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"S", ",", "R"}], "}"}], "=", 
    RowBox[{
     RowBox[{"polarDecomposition", "[", "Acase", "]"}], "//", " ", "N"}]}], 
   ";", " ", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<A= \>\"", ",", " ", 
     RowBox[{"MatrixForm", "[", "Acase", "]"}], ",", " ", 
     "\"\< decomposes A = SR with S=\>\"", ",", " ", 
     RowBox[{"MatrixForm", "[", "S", "]"}], ",", " ", "\"\<  R = \>\"", ",", 
     " ", 
     RowBox[{"MatrixForm", "[", "R", "]"}], ",", " ", 
     RowBox[{"\"\< and  SR = \>\"", "   ", 
      RowBox[{"MatrixForm", "[", 
       RowBox[{"S", ".", "R"}], "]"}]}]}], "]"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"fullBraidAnalysisFromAkFancyCompiled", "[", "\[InvisibleSpace]", 
    RowBox[{"Acase", ",", "0", ",", "MassTest"}], "]"}], ";"}], 
  "  "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fullBraidAnalysisFromAkFancyCompiled", "[", "\[InvisibleSpace]", 
    RowBox[{"S", ",", "0", ",", "MassTest"}], "]"}], ";"}], " "}]}], "Input",
 CellChangeTimes->{{3.978804731303872*^9, 3.978804759940469*^9}, {
  3.978804790393936*^9, 3.978804852267694*^9}, {3.97880508679993*^9, 
  3.978805132806279*^9}, {3.9788053204339323`*^9, 3.978805326155877*^9}, {
  3.9788053816080637`*^9, 3.978805385240384*^9}, {3.978806476493832*^9, 
  3.978806507737849*^9}, {3.97880659484266*^9, 3.978806595693713*^9}, {
  3.978806970650581*^9, 3.978806979934507*^9}, {3.978807179789988*^9, 
  3.9788071810865173`*^9}, {3.97880735636047*^9, 3.9788073588058777`*^9}, {
  3.97880762810758*^9, 3.978807629494656*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"02081eec-ff53-4908-a4ca-458f92bb0874"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Acase", "=", 
    RowBox[{"Al", ".", "Al", ".", "Al", ".", "Al", ".", "Ari"}]}], ";", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"S", ",", "R"}], "}"}], "=", 
    RowBox[{
     RowBox[{"polarDecomposition", "[", "Acase", "]"}], "//", " ", "N"}]}], 
   ";", " ", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<A= \>\"", ",", " ", 
     RowBox[{"MatrixForm", "[", "Acase", "]"}], ",", " ", 
     "\"\< decomposes A = SR with S=\>\"", ",", " ", 
     RowBox[{"MatrixForm", "[", "S", "]"}], ",", " ", "\"\<  R = \>\"", ",", 
     " ", 
     RowBox[{"MatrixForm", "[", "R", "]"}], ",", " ", 
     RowBox[{"\"\< and  SR = \>\"", "   ", 
      RowBox[{"MatrixForm", "[", 
       RowBox[{"S", ".", "R"}], "]"}]}]}], "]"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"fullBraidAnalysisFromAkFancyCompiled", "[", "\[InvisibleSpace]", 
    RowBox[{"Acase", ",", "0", ",", "MassTest"}], "]"}], ";"}], 
  "  "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fullBraidAnalysisFromAkFancyCompiled", "[", "\[InvisibleSpace]", 
    RowBox[{"S", ",", "0", ",", "MassTest"}], "]"}], ";"}], " "}]}], "Input",
 CellLabel->"In[72]:=",ExpressionUUID->"13bb73f8-ba77-450d-90af-21bfd79c0e79"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{870, 458.25},
WindowMargins->{{10.5, Automatic}, {-0.75, Automatic}},
FrontEndVersion->"13.3 for Linux x86 (64-bit) (July 24, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"1286409c-7e32-46a3-a86f-4ab567f2f9d9"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 506, 9, 353, "Title",ExpressionUUID->"352aaaf1-d40a-4fab-a399-0019a6804dd8"],
Cell[1089, 33, 224, 4, 66, "Subtitle",ExpressionUUID->"b4376c1e-b40b-4281-a93e-86ea99d1983d"],
Cell[CellGroupData[{
Cell[1338, 41, 161, 3, 83, "Section",ExpressionUUID->"cbbc824f-d625-4c81-9714-f03ef059544e"],
Cell[CellGroupData[{
Cell[1524, 48, 172, 3, 56, "Subsubsection",ExpressionUUID->"743e54a7-924b-4073-a7cf-45f794388166"],
Cell[1699, 53, 402, 9, 72, "Text",ExpressionUUID->"baf0b886-771e-4669-8eee-dc29ed07002f"],
Cell[2104, 64, 412, 9, 36, "Input",ExpressionUUID->"3b866754-5f01-470b-9bfa-15957d1ce032"],
Cell[2519, 75, 305, 5, 36, "Input",ExpressionUUID->"cfe53483-8cef-42dc-940c-a563c4a4c637"],
Cell[2827, 82, 181, 3, 43, "Text",ExpressionUUID->"55e99b27-4ec5-4805-b21e-6e8e185bcf91"],
Cell[3011, 87, 1002, 24, 89, "Input",ExpressionUUID->"d0d2fece-2f56-49a0-8ad5-8d251cee7b06"],
Cell[4016, 113, 1255, 25, 63, "Input",ExpressionUUID->"7f101915-c949-4597-92dd-fc9d5bd0fe14",
 CellID->110022785]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[5320, 144, 157, 3, 83, "Section",ExpressionUUID->"c3b5b29c-899d-49ca-a410-5f34e84e6e18"],
Cell[5480, 149, 420, 8, 101, "Text",ExpressionUUID->"c529f2d0-b025-436a-b8d6-0883525d785b"],
Cell[5903, 159, 366, 9, 36, "Input",ExpressionUUID->"410639f0-b833-471d-a7f6-9307c46b9ce9"],
Cell[CellGroupData[{
Cell[6294, 172, 170, 3, 56, "Subsubsection",ExpressionUUID->"e92e0236-2abc-49f1-ba70-308e8a6e25e4"],
Cell[6467, 177, 1990, 47, 128, "Input",ExpressionUUID->"39cef119-38b9-4ad9-821e-dc383a495bfa"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[8506, 230, 336, 5, 83, "Section",ExpressionUUID->"8da26dda-4d02-4201-80ba-546918056b39"],
Cell[8845, 237, 296, 6, 72, "Text",ExpressionUUID->"bac2df7d-1e39-48fd-92bd-2712ffd06296"],
Cell[9144, 245, 368, 9, 36, "Input",ExpressionUUID->"1c8c7644-f3a0-449d-bf1d-2df38ca38ee2"],
Cell[9515, 256, 225, 5, 43, "Text",ExpressionUUID->"abb95bc3-be7f-4c8a-bfb8-57ef7a110a6c"],
Cell[9743, 263, 1618, 43, 192, "Input",ExpressionUUID->"dc7376df-f69d-410f-8861-005a18bd6de0"],
Cell[11364, 308, 299, 4, 36, "Input",ExpressionUUID->"a01bafcf-f847-4529-8965-d164d37616ae"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11700, 317, 163, 3, 86, "Chapter",ExpressionUUID->"3ed7af6b-4845-4f17-a77b-f15c704df9ba"],
Cell[CellGroupData[{
Cell[11888, 324, 146, 3, 83, "Section",ExpressionUUID->"c7d97f0f-28c8-4aba-a7d2-2e7b7693366a"],
Cell[12037, 329, 242, 6, 43, "Text",ExpressionUUID->"f95444d3-745d-4eb7-a2df-a579e0bc5c8f"],
Cell[12282, 337, 919, 24, 66, "Input",ExpressionUUID->"ddbd11a1-9f0c-405b-bf6a-98fb9c665433"],
Cell[CellGroupData[{
Cell[13226, 365, 187, 3, 67, "Subsection",ExpressionUUID->"d60eb969-dd92-409a-8442-82fe278d2b24"],
Cell[13416, 370, 369, 9, 36, "Input",ExpressionUUID->"d963d07b-db83-4a21-b6eb-300e46df71c5"],
Cell[13788, 381, 254, 6, 72, "Text",ExpressionUUID->"fb90bb47-3d33-488c-9dbe-cbd2ad6ec850"],
Cell[14045, 389, 307, 5, 72, "Text",ExpressionUUID->"cbddf5b7-aac6-46f9-aefb-28682be4c048"],
Cell[14355, 396, 4083, 105, 297, "Input",ExpressionUUID->"481bcc08-4c09-49ad-bc62-c43a8cd8974e"],
Cell[18441, 503, 173, 2, 36, "Input",ExpressionUUID->"1a0e0a87-9d0c-4aff-a796-baf1e144b417"],
Cell[CellGroupData[{
Cell[18639, 509, 238, 4, 56, "Subsubsection",ExpressionUUID->"42653ddd-d8ea-4210-aba5-0e44e813de42"],
Cell[18880, 515, 265, 6, 72, "Text",ExpressionUUID->"d673868e-47d3-44a6-b9bd-f4d4bb631956"],
Cell[19148, 523, 1625, 34, 147, "Input",ExpressionUUID->"408d0280-16a6-4f2e-8d01-e3e92f1cf59e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[20822, 563, 217, 4, 67, "Subsection",ExpressionUUID->"e9a3b73e-8d1e-4dae-baa9-90eb2e85ccbc"],
Cell[21042, 569, 369, 9, 36, "Input",ExpressionUUID->"b3aa9acb-0e63-4838-aaa2-53aca374dd64"],
Cell[21414, 580, 509, 10, 101, "Text",ExpressionUUID->"125c23e2-a824-4a3c-85af-bec7c45a7677"],
Cell[21926, 592, 973, 21, 147, "Input",ExpressionUUID->"b1a299e2-75d6-4384-bf63-8d7b6a185b61"],
Cell[22902, 615, 420, 9, 36, "Input",ExpressionUUID->"f77b9282-b3ff-4339-ae1a-77439aa50b84"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23359, 629, 164, 3, 67, "Subsection",ExpressionUUID->"07b408c3-0ccc-4bb8-bf28-dfcca3cfa95d"],
Cell[23526, 634, 367, 9, 36, "Input",ExpressionUUID->"6f5a6952-fc1d-4fd1-8c5e-ecbd27429404"],
Cell[23896, 645, 416, 8, 130, "Text",ExpressionUUID->"dfdb689c-5c78-44e0-a6da-251321eae237"],
Cell[24315, 655, 1529, 35, 170, "Input",ExpressionUUID->"b45939b5-2249-4d44-8500-5322c2e85b3d"],
Cell[25847, 692, 284, 5, 72, "Text",ExpressionUUID->"f4b42814-cad2-428f-907e-45b43396cbd1"],
Cell[26134, 699, 446, 8, 63, "Input",ExpressionUUID->"0cad5a2f-834a-4dee-974f-d67805f040cc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26617, 712, 331, 5, 67, "Subsection",ExpressionUUID->"f0dd1460-6b02-4c01-864f-b5d7f0e43cc4"],
Cell[26951, 719, 367, 9, 36, "Input",ExpressionUUID->"0c8d1a8a-c0e1-4a41-9b12-7645e846b1c4"],
Cell[27321, 730, 1512, 35, 149, "Text",ExpressionUUID->"f6d74c83-7481-4022-87a0-20913b7d855c"],
Cell[28836, 767, 1528, 35, 199, "Input",ExpressionUUID->"ff4d9c3b-ad6d-48d1-a229-9c5c36014112"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30401, 807, 380, 6, 67, "Subsection",ExpressionUUID->"035b7a87-0326-4a4c-aa25-ced9e45ef9a6"],
Cell[30784, 815, 367, 9, 36, "Input",ExpressionUUID->"9e2b3b38-9eca-418f-8bbd-11d93697bcc6"],
Cell[31154, 826, 1798, 42, 149, "Text",ExpressionUUID->"8854e0ca-fa26-4ade-ae27-4f54a183fb31"],
Cell[32955, 870, 1917, 45, 225, "Input",ExpressionUUID->"0b10e694-5bc3-469e-88f9-f6247d067ec5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34909, 920, 415, 7, 100, "Subsection",ExpressionUUID->"2d8a4dc1-c692-4387-bf47-3ff94f717a30"],
Cell[35327, 929, 366, 9, 36, "Input",ExpressionUUID->"e45a502a-9a21-4068-9a7a-015670ae9fe6"],
Cell[35696, 940, 1682, 37, 149, "Text",ExpressionUUID->"d837cf5b-a067-45d6-be5a-0d17c94a9b03"],
Cell[37381, 979, 2169, 51, 254, "Input",ExpressionUUID->"77713836-7545-474f-a895-39fca1abaa8d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39587, 1035, 469, 7, 67, "Subsection",ExpressionUUID->"80456e0f-9b54-46c2-804d-4ceffa59358d"],
Cell[40059, 1044, 367, 9, 36, "Input",ExpressionUUID->"0bd3375f-4b88-4af5-b5fe-6dc77e87c1e1"],
Cell[40429, 1055, 1975, 47, 149, "Text",ExpressionUUID->"ba933f42-ef27-44f0-b277-22e027af34a0"],
Cell[42407, 1104, 2497, 58, 280, "Input",ExpressionUUID->"fa47b7e7-f46d-4fdf-9193-5b1c8e332361"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[44953, 1168, 158, 3, 83, "Section",ExpressionUUID->"6097678b-943d-409c-82fa-15c15e995670"],
Cell[CellGroupData[{
Cell[45136, 1175, 409, 6, 67, "Subsection",ExpressionUUID->"b5b9451c-1955-4c8a-a84d-9dd3d5210509"],
Cell[45548, 1183, 367, 9, 36, "Input",ExpressionUUID->"ef2db010-41c4-4e99-9fce-9a783a80f5d8"],
Cell[45918, 1194, 1245, 24, 101, "Text",ExpressionUUID->"e26d1b17-fbb9-4fc1-9f29-40231550e808"],
Cell[47166, 1220, 1914, 41, 199, "Input",ExpressionUUID->"7b5842ba-5f12-4fe7-ae07-724f3b6ad7fc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49117, 1266, 496, 8, 100, "Subsection",ExpressionUUID->"8a6bd3ca-8f49-400d-ba3b-f727870e1272"],
Cell[49616, 1276, 367, 9, 36, "Input",ExpressionUUID->"529dedd6-e922-4aee-801b-d8656d55b252"],
Cell[49986, 1287, 1740, 40, 120, "Text",ExpressionUUID->"f8e2ae8a-8439-4064-8319-2ae4d4d42f78"],
Cell[51729, 1329, 1852, 41, 199, "Input",ExpressionUUID->"a1c3fb80-2d9a-4ee6-9a4d-df9082bc1f97"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[53630, 1376, 158, 3, 83, "Section",ExpressionUUID->"75c728fe-44fa-4ab2-a82c-7e49280317c3"],
Cell[CellGroupData[{
Cell[53813, 1383, 532, 8, 100, "Subsection",ExpressionUUID->"8beed97e-9c04-4f1f-b9d9-a9561963d36b"],
Cell[54348, 1393, 367, 9, 36, "Input",ExpressionUUID->"02be8b56-7dc5-4a85-b498-9702a44d3fe7"],
Cell[54718, 1404, 1943, 43, 120, "Text",ExpressionUUID->"69235e56-103c-4e4c-8735-be341d66fc3d"],
Cell[56664, 1449, 1952, 42, 199, "Input",ExpressionUUID->"87738b73-4a91-4796-a2d1-2bb5b56b0f35"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58653, 1496, 582, 8, 100, "Subsection",ExpressionUUID->"3054211a-1493-4a1e-9243-7e956b102e5a"],
Cell[59238, 1506, 367, 9, 36, "Input",ExpressionUUID->"a1363054-8d7f-47a3-bdcf-00fa8b720f2f"],
Cell[59608, 1517, 3069, 73, 120, "Text",ExpressionUUID->"ad038b1e-07d8-4223-a01d-13d819e6cee5"],
Cell[62680, 1592, 2246, 51, 225, "Input",ExpressionUUID->"5264c930-4f9b-45c8-81de-ed4cfdabfd71"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[64975, 1649, 157, 3, 83, "Section",ExpressionUUID->"d1da0e4f-101b-41fa-87b2-e0fd76768009"],
Cell[CellGroupData[{
Cell[65157, 1656, 422, 5, 100, "Subsection",ExpressionUUID->"9df7175a-7c1b-463e-9ac1-bebf70213704"],
Cell[65582, 1663, 367, 9, 36, "Input",ExpressionUUID->"64968c1d-277e-4ebf-982f-2f782621126d"],
Cell[65952, 1674, 1789, 41, 120, "Text",ExpressionUUID->"fa83aa28-5b25-4156-9eff-3e92c0c0af87"],
Cell[67744, 1717, 1827, 40, 199, "Input",ExpressionUUID->"02081eec-ff53-4908-a4ca-458f92bb0874"],
Cell[69574, 1759, 1260, 31, 199, "Input",ExpressionUUID->"13bb73f8-ba77-450d-90af-21bfd79c0e79"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> arXivShip/MathematicaCode/fullStackFunctionDefs3.2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    460175,      10933]
NotebookOptionsPosition[    384272,       9502]
NotebookOutlinePosition[    430551,      10355]
CellTagsIndexPosition[    430508,      10352]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Geometric Braids on Three Strands via Geodesics in SL_2(R)  and Weierstrass \
P-function:  Functions Build-out (part 1)\
\>", "Title",
 InitializationCell->True,
 CellChangeTimes->{{3.9877168126829653`*^9, 3.98771682082203*^9}, {
  3.9877169547166357`*^9, 3.98771700224636*^9}, {3.98771715102526*^9, 
  3.9877171570847893`*^9}, {3.9880284889340878`*^9, 3.9880284970904617`*^9}, {
  3.988390991568598*^9, 3.988390997452078*^9}, {3.988391165462451*^9, 
  3.988391177842271*^9}},ExpressionUUID->"5ed0d981-eeac-4d41-9f28-\
91b0659b1a1a"],

Cell["by Jarek Kwapisz (14 Aug 2026)", "Subtitle",
 InitializationCell->True,
 CellChangeTimes->{{3.98771701362004*^9, 3.987717026847683*^9}, {
  3.995721069194655*^9, 
  3.995721072754613*^9}},ExpressionUUID->"0967420d-25e3-4bfc-adfd-\
06d9a667d285"],

Cell["\<\
Companion to \[OpenCurlyDoubleQuote]Braids of Three Strands and Geodesic \
Shooting in SL_2(R)\[CloseCurlyDoubleQuote] paper.\
\>", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.9894257655220137`*^9, 3.989425801059284*^9}, {
  3.995719395955576*^9, 
  3.995719420219777*^9}},ExpressionUUID->"c7c0e7df-d4b5-49e2-bf15-\
995682e8647f"],

Cell[CellGroupData[{

Cell["Introduction", "Section",
 InitializationCell->True,
 CellChangeTimes->{{3.989425156259555*^9, 
  3.9894251586196413`*^9}},ExpressionUUID->"3fb06956-c35f-4b6e-a90a-\
86619dcae530"],

Cell[TextData[{
 "This notebook is the first of a sequence.  It focuses on building up the \
necessary functions. (The second notebook has complete examples.)\nThis \
notebook loosely traces the development in the manuscript. \nHow to use it: \n\
",
 StyleBox["Method 1 (full value): ",
  FontWeight->"Bold"],
 "Execute sequentially to build up and test functions that culminate with \
Sasaki geodesics and geometric braids  generation. Then open some notebook \
with examples to visualize example braids.\n",
 StyleBox["Method 2 (visuals only): ",
  FontWeight->"Bold"],
 "Do not open and execute this notebook and only execute the examples \
notebooks (which will automatically load the definitions of functions from \
the .wl version of this notebook).\n"
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{
  3.989425213304682*^9, {3.989425298666996*^9, 
   3.989425740169746*^9}},ExpressionUUID->"a18fd0a5-0402-4a67-acc8-\
e15782e90c62"],

Cell[TextData[StyleBox["INTERNAL NOTE: This is a cleaned up and somewhat \
improved version of fullStackFunction3.1.VertIncludedCLAUDEOPTIMIZED.nb.  The \
faster compiled versions of functions were created by Claude Code from the \
originals in the organically grown notebook. ",
 FontSlant->"Italic"]], "Text",
 InitializationCell->True,
 CellChangeTimes->{
  3.989425457156334*^9},ExpressionUUID->"cc5a96c4-b05e-4bdd-bccb-\
99d764476279"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], " ", "*)"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9880387485408792`*^9, 3.988038748542*^9}, {
  3.9883912374722843`*^9, 3.988391244601206*^9}},
 CellLabel->
  "In[383]:=",ExpressionUUID->"b239860f-c482-447a-8748-c751cc6435eb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", " ", "HIGHER"}], " ", "PRECISION", " ", 
    RowBox[{"SETTINGS", ":"}]}], " ", "***)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"$MinPrecision", "=", "30"}], ";"}], "           ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"forces", " ", "arbitrary"}], "-", 
     RowBox[{"precision", " ", "arithmetic"}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"$MaxExtraPrecision", "=", "60"}], ";"}], "     ", 
   RowBox[{"(*", 
    RowBox[{
    "extra", " ", "guard", " ", "against", " ", "precision", " ", "loss"}], 
    "*)"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9883904744151382`*^9, 3.988390483743073*^9}, {
  3.9894258228969584`*^9, 3.989425831901518*^9}, {3.989530518493429*^9, 
  3.9895305276858673`*^9}, {3.989530591848453*^9, 3.98953059607866*^9}, {
  3.989530637081892*^9, 3.98953067237696*^9}, {3.9895386060480537`*^9, 
  3.989538609228094*^9}},
 CellLabel->
  "In[384]:=",ExpressionUUID->"f810e789-47bc-48a8-9c44-99486453dec2"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Mass", "Section",
 InitializationCell->True,
 CellChangeTimes->{{3.987717044125832*^9, 3.9877170467005587`*^9}, {
  3.989263269306012*^9, 
  3.989263269308498*^9}},ExpressionUUID->"ad816421-a09e-4583-8008-\
3b7cf99100a1"],

Cell["Set the desired mass parameter in the Riemannian metric: ", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.989425226173078*^9, 3.989425233667935*^9}, {
  3.989425843014124*^9, 
  3.989425852805694*^9}},ExpressionUUID->"f6c261a0-733e-48d1-bb78-\
983ae1e8cd89"],

Cell[BoxData[
 RowBox[{"MassTest", "=", "2", 
  RowBox[{"(*", " ", 
   RowBox[{
   "remove", " ", "if", " ", "loading", " ", "this", " ", "notebook", " ", 
    "from", " ", "*", "Examples", "*", 
    RowBox[{".", "nb"}]}], " ", "*)"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9892632786590633`*^9, 3.989263305652485*^9}, {
  3.989529454697157*^9, 3.989529455908896*^9}, {3.98953025143904*^9, 
  3.989530252826792*^9}, {3.989530303712001*^9, 3.989530304176005*^9}, {
  3.989530514242004*^9, 3.989530514310822*^9}},
 CellLabel->
  "In[386]:=",ExpressionUUID->"c03551fd-8a70-491d-b23b-68d13b4fc068"],

Cell[TextData[StyleBox["INTERNAL NOTE: \[OpenCurlyDoubleQuote]*Test\
\[CloseCurlyDoubleQuote] in the names is a holdover from naming conventions \
when growing the code interactively. It still indicates the values that are \
instantiated...",
 FontSlant->"Italic"]], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.9894258638649406`*^9, 
  3.989425948603587*^9}},ExpressionUUID->"066c9144-0f9d-4e54-b6a4-\
e649d001af3a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Global Parameters", "Section",
 InitializationCell->True,
 CellChangeTimes->{{3.9873473708368883`*^9, 
  3.987347383468813*^9}},ExpressionUUID->"21258e4a-b345-4cfb-9157-\
04c1617dbf93"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"debugFlag", "=", "False"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"perform", " ", "extra", " ", "diagnostics"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"richOutputFlag", "=", "False"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"print", " ", "extra", " ", "info"}], " ", "*)"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.988458769999454*^9, 3.988458778901125*^9}, 
   3.9884921897187033`*^9},
 CellLabel->
  "In[387]:=",ExpressionUUID->"1fefa9b3-81e4-465b-abd2-ac15778e4b1b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Other Initialization", "Section",
 InitializationCell->True,
 CellChangeTimes->{{3.9877168344473467`*^9, 3.987716837238104*^9}, {
  3.9880287732496758`*^9, 
  3.988028774144807*^9}},ExpressionUUID->"51297747-dc53-4e4f-a10c-\
ea0bbd2c01e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Get", "[", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], ",", 
       "\"\<colorPalette.wl\>\""}], "}"}], "]"}], "]"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"load", " ", "the", " ", "custom", " ", "color", " ", "palette"}], 
   " ", "*)"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.97818102701154*^9, 3.9781810311823483`*^9}, {
  3.9781832723918543`*^9, 3.978183276036338*^9}, {3.9876785677296743`*^9, 
  3.9876785936157503`*^9}, {3.987678715078944*^9, 3.987678729356752*^9}, {
  3.989426171538466*^9, 3.9894261786266527`*^9}},
 CellLabel->"In[389]:=",
 CellID->110022785,ExpressionUUID->"1100fc5b-c935-4c4f-9bf6-6a985b9763cf"],

Cell["\<\
Select (self explanatory) options that will affect the riches and cosmetics \
of the output in examples: \
\>", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.989426573737796*^9, 3.989426615042927*^9}, {
  3.9894266459305143`*^9, 
  3.989426650902906*^9}},ExpressionUUID->"7582593a-f6ed-4ce0-895e-\
c70c8282254d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"resetExampleDefaults", "[", "]"}], ":=", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"**", " ", "default"}], " ", "arrow", " ", "densities", " ", 
      "in", " ", "H", " ", "and", " ", "D", " ", "used", " ", "in", " ", 
      "full", " ", "braid", " ", 
      RowBox[{"analysis", ":"}]}], " ", "***)"}], " ", "\[IndentingNewLine]", 
    
    RowBox[{
     RowBox[{"arrowDensityHdefault", "=", "12"}], ";", " ", 
     "\[IndentingNewLine]", 
     RowBox[{"arrowDensityDdefault", "=", "10"}], ";", " ", 
     RowBox[{"(*", " ", 
      RowBox[{"3.9", " ", "even"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"arrowDensityHdefault", "=", "12"}], ";", " ", 
       "\[IndentingNewLine]", 
       RowBox[{"arrowDensityDdefault", "=", "10"}], ";", " ", 
       RowBox[{"Vanilla", " ", "Legacy", " ", "Values"}]}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"arrowDensityHdefault", "=", "4"}], ";", " ", 
       "\[IndentingNewLine]", 
       RowBox[{"arrowDensityDdefault", "=", "3.6"}], ";", " ", 
       RowBox[{"used", " ", "for", " ", "verticals"}]}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
       "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
        "**", "**", "**"}], "*****)"}], 
     RowBox[{"graphThickness", " ", "=", " ", 
      RowBox[{"AbsoluteThickness", "[", "1.4", "]"}]}], ";", " ", 
     RowBox[{"(*", " ", 
      RowBox[{"thickness", " ", "of", " ", "some", " ", "plots"}], " ", 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{"debugFlag", "=", "False"}], ";", 
     RowBox[{"(*", " ", 
      RowBox[{"debug", " ", "info", " ", "toggle"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"richOutputFlag", "=", "False"}], ";", "\[IndentingNewLine]", 
     RowBox[{"animateFlag", "=", "True"}], ";", "\[IndentingNewLine]", 
     RowBox[{"plotBraidFlag", "=", "True"}], ";", "\[IndentingNewLine]", 
     RowBox[{"showGeodesicFlag", "=", "True"}], ";", "\[IndentingNewLine]", 
     RowBox[{"showBaseWeierstrassSegment", "=", "True"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"viewProj", "=", "\"\<Perspective\>\""}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"viewPoint", "=", 
      RowBox[{"{", 
       RowBox[{"20", ",", 
        RowBox[{"-", "30"}], ",", "8"}], "}"}]}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"curveColor", "=", "pureRed"}], ";"}], "\[IndentingNewLine]", 
    ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"resetExampleDefaults", "[", "]"}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.99000000000001*^9, 3.9894262022332697`*^9}, {
  3.989426518158935*^9, 3.989426549172777*^9}, {3.989529728520452*^9, 
  3.989529883645556*^9}, {3.989529954801991*^9, 3.989529958497892*^9}, {
  3.9895300280775013`*^9, 3.989530030926218*^9}, {3.9895300994626837`*^9, 
  3.989530113199273*^9}, {3.989530715041799*^9, 3.989530718052389*^9}, {
  3.989530748822174*^9, 3.989530749952455*^9}, {3.989530798379377*^9, 
  3.9895308019767447`*^9}, {3.989530840664653*^9, 3.989530928308257*^9}, {
  3.989539340439295*^9, 3.989539344958865*^9}, {3.989539521310925*^9, 
  3.989539544549058*^9}},
 CellLabel->
  "In[390]:=",ExpressionUUID->"de662d53-fb7f-4f85-9301-22deb0658e1d"],

Cell[TextData[StyleBox["INTERNAL NOTE: The helper above, \
resetExampleDefaults[], re-initializes the dynamical flags and view options \
that fullBraidAnalysis*[...] reads implicitly from the global context.  \
Examples in the companion notebooks call it at the top of each section to \
prevent dynamical state from one example bleeding into the next.  ",
 FontSlant->"Italic",
 FontColor->GrayLevel[0]]], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.9894264541781178`*^9, 
  3.989426466245316*^9}},ExpressionUUID->"b7c0fd4d-fc3c-4e73-a01f-\
b23f6f5f372a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["PSL_2(R) and  SH and Weierstrassian Triples", "Chapter",
 InitializationCell->True,
 CellChangeTimes->{{3.977661984155657*^9, 3.977662008016088*^9}, {
  3.977662045644311*^9, 3.977662113731649*^9}, {3.987936277412065*^9, 
  3.987936291355895*^9}, {3.988030303290852*^9, 3.98803031265349*^9}, {
  3.988053984415016*^9, 3.98805399133008*^9}, {3.988054546661132*^9, 
  3.9880545617690277`*^9}, {3.989263097094912*^9, 
  3.989263098694345*^9}},ExpressionUUID->"e9237219-d52a-4d94-8fbb-\
d908e68f18b8"],

Cell[TextData[StyleBox["INTERNAL NOTE: continued on 8 May 2026 (this is based \
on fullStack7.0*.nb started on 4 Mar 2026)",
 FontSlant->"Italic"]], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.9816315307485857`*^9, 3.981631585613468*^9}, {
  3.9872753273242683`*^9, 3.987275337768083*^9}, {3.989425979235217*^9, 
  3.989425983012134*^9}},ExpressionUUID->"19b67dec-c205-4721-9fa3-\
6e6b7e5c9323"],

Cell["\<\
This chapter generates triples of points in Conf_infinity(R^2) from elements \
of the unit tangent bundle  SH to the hyperbolic plane H, which is first \
identified with PSL_2(R).\
\>", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.977662021674757*^9, 3.977662024158633*^9}, {
   3.977662091525599*^9, 3.9776621493668013`*^9}, 3.98734550185128*^9, {
   3.9880287141382113`*^9, 3.988028718242638*^9}, {3.988028802221986*^9, 
   3.988028803322968*^9}, {3.988030352469883*^9, 
   3.988030369763287*^9}},ExpressionUUID->"27e65e1e-6527-449d-84d9-\
cc169dbf9093"],

Cell[TextData[{
 StyleBox["WARNING:",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" Keep in mind that the identification PSL_2(R) with SH is done in \
what I call in the paper the ",
  FontSlant->"Italic"],
 StyleBox["inverse picture",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" where the structural action is on the left and corresponds to the \
Mobius transformations of SH. To produce the latices (pillows ) and then \
triples of points one has to pass to the ",
  FontSlant->"Italic"],
 StyleBox["direct picture",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" by matrix inversion of the matrices. This will necessitate some \
gymnastics: a braid gives A in direct picture, the A is replaced by its \
inverse to produce a geodesic A(t) in SL_2(R), finally A(t) are inverted \
again before making the lattice (pillow) and the triple.",
  FontSlant->"Italic"]
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.988492211700285*^9, 3.9884923625204763`*^9}, {
  3.988494032848868*^9, 3.988494214275899*^9}, {3.989426025696395*^9, 
  3.9894260378357773`*^9}, {3.989426069770151*^9, 
  3.989426096416192*^9}},ExpressionUUID->"c8058bb4-e12f-4182-abd2-\
e5eb2307ffa9"],

Cell[CellGroupData[{

Cell["PSL_2(R) and SH", "Section",
 InitializationCell->True,
 CellChangeTimes->{{3.965567166948831*^9, 3.965567175387286*^9}, {
   3.965569205667446*^9, 3.965569240482128*^9}, {3.9776609426453533`*^9, 
   3.977660964648897*^9}, 3.9880288144434843`*^9, {3.98849290985089*^9, 
   3.98849291276097*^9}},ExpressionUUID->"7952886c-5659-463c-8793-\
1b817762615e"],

Cell[TextData[StyleBox["[borrowed from braidViaUnif4.2sasaki.nb with some \
tweaks of code to avoid side-effects; see there for more narrative]\n[22 May \
2026: tracking through inverse vs direct picture confusion]",
 FontSlant->"Italic"]], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.977659283389642*^9, 3.977659320386394*^9}, {
  3.9884734587351093`*^9, 
  3.988473482646669*^9}},ExpressionUUID->"5dc01c26-ff35-4944-8234-\
e2a4f5eab4ea"],

Cell[CellGroupData[{

Cell["Element of SH from a matrix in SL_2(R) ", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.965685294576432*^9, 3.96568532120612*^9}, {
   3.977661030830724*^9, 3.977661033011736*^9}, {3.988473549037076*^9, 
   3.988473560355795*^9}, 
   3.9884735955338697`*^9},ExpressionUUID->"be296c32-9ecb-46b0-939a-\
74d02b417771"],

Cell[TextData[StyleBox["[borrowed from braidViaUnif4.2sasaki.nb with some \
tweaks of code to avoid side-effects]",
 FontSlant->"Italic"]], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.977659986033804*^9, 3.977659992668024*^9}, 
   3.989426682594982*^9},ExpressionUUID->"a4a80499-cfdc-4cf8-a935-\
49fde2cecf28"],

Cell[TextData[{
 "Given a matrix A in SL_2(R) the corresponding ",
 StyleBox["spinner",
  FontWeight->"Bold"],
 " ",
 Cell[BoxData[
  StyleBox[
   RowBox[{" ", 
    FormBox[
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ImaginaryI]e", "\[ImaginaryI]\[Theta]"], "@", "z"}], 
      "  ", "in", " ", "SH", " "}],
     TraditionalForm]}],
   FontWeight->"Plain"]], "Input",
  CellChangeTimes->{{3.96568533200251*^9, 3.965685552383423*^9}, {
    3.965685586142934*^9, 3.965685621610116*^9}, {3.965685769161668*^9, 
    3.965685772068194*^9}, {3.965685857192216*^9, 3.965685864479157*^9}, {
    3.965830110594863*^9, 3.965830114592244*^9}, {3.9775767535071087`*^9, 
    3.977576784058236*^9}, {3.9776600815182343`*^9, 3.977660085398295*^9}, 
    3.987965142743195*^9, {3.9884924613734922`*^9, 3.9884926052479687`*^9}},
  ExpressionUUID->"da5bf855-c75a-464d-a08a-63a843ea1b60"],
 "is the vector in SH is attached at z=f( \[ImaginaryI]) and rotated from \
straight up by the angle \[Theta] equal to the argument of the complex \
derivative df/dz evaluated at  \[ImaginaryI]. The following function \
generates the spinner from any invertible matrix  with positive determinant. \
\n",
 StyleBox["TECH NOTE: \[Theta]=Arg[...] takes values from (-\[Pi],\[Pi] ] per \
Mathematica\[CloseCurlyQuote]s default",
  FontWeight->"Bold"]
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.965685639800619*^9, 3.965685742206483*^9}, {
   3.9656858724975767`*^9, 3.9656859026732388`*^9}, {3.977590529992228*^9, 
   3.977590576344491*^9}, {3.977660020058999*^9, 3.977660050383998*^9}, {
   3.9776601672108393`*^9, 3.977660169989593*^9}, {3.9873456042344503`*^9, 
   3.98734570729556*^9}, 3.987936328454013*^9, {3.988028839821127*^9, 
   3.9880288443685093`*^9}, {3.988028877441884*^9, 3.988028904818171*^9}, {
   3.988473439522635*^9, 3.988473446925899*^9}, {3.988473600075712*^9, 
   3.988473602487747*^9}, {3.988492399282868*^9, 3.988492410240876*^9}, {
   3.988492690406085*^9, 3.98849272473423*^9}, {3.989426693071022*^9, 
   3.989426721498096*^9}},ExpressionUUID->"9d4cba50-4f0f-4285-9573-\
e7e4bdb8aae6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"z\[Theta]FromA", "[", "A_", "]"}], ":=", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
     "A", " ", "is", " ", "meant", " ", "to", " ", "be", " ", "in", " ", 
      "inverse", " ", "picture"}], " ", "*)"}], "  ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "=", 
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ",", 
        RowBox[{"b", "=", 
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ",", 
        RowBox[{"c", "=", 
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "1"}], "]"}], "]"}]}], ",", " ", 
        RowBox[{"d", "=", 
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "2"}], "]"}], "]"}]}], ",", " ", "z", ",", " ", 
        "\[Theta]", ",", " ", "f"}], "}"}], ",", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", "z_", "]"}], ":=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a", " ", "z"}], "+", "b"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"c", " ", "z"}], "+", "d"}], ")"}]}]}], ";", "  ", 
       RowBox[{"z", "=", 
        RowBox[{"f", "[", "\[ImaginaryI]", "]"}]}], ";", " ", 
       RowBox[{"\[Theta]", "=", " ", 
        RowBox[{"Arg", "[", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"a", " ", "d"}], "-", 
            RowBox[{"b", " ", "c"}]}], ")"}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"c", " ", "\[ImaginaryI]"}], " ", "+", "d"}], ")"}], "^",
            "2"}]}], "]"}]}], ";", " ", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"z", ",", "\[Theta]"}], "}"}]}]}], " ", "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"return", " ", "point"}], "-", 
    RowBox[{
    "angle", " ", "data", " ", "of", " ", "the", " ", "spinner", " ", 
     FormBox[
      RowBox[{
       RowBox[{
        SuperscriptBox["\[ImaginaryI]e", "\[ImaginaryI]\[Theta]"], "@", "z"}],
        " ", "in", " ", "SH", " "}],
      TraditionalForm]}]}], "*)"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.96568533200251*^9, 3.965685552383423*^9}, {
   3.965685586142934*^9, 3.965685621610116*^9}, {3.965685769161668*^9, 
   3.965685772068194*^9}, {3.965685857192216*^9, 3.965685864479157*^9}, {
   3.965830110594863*^9, 3.965830114592244*^9}, {3.9775767535071087`*^9, 
   3.977576784058236*^9}, {3.9776600815182343`*^9, 3.977660085398295*^9}, 
   3.987965142743195*^9, {3.9884924613734922`*^9, 3.9884926052479687`*^9}},
 CellLabel->
  "In[392]:=",ExpressionUUID->"98be2262-1091-4599-b8f4-1dd5d834228a"],

Cell[CellGroupData[{

Cell["Test and Usage", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.965569254795006*^9, 3.965569258998233*^9}, {
  3.977576993518579*^9, 3.9775769958748703`*^9}, {3.987346478364319*^9, 
  3.987346480093172*^9}, {3.988029499522874*^9, 
  3.988029500716754*^9}},ExpressionUUID->"f9241455-2305-48c8-990e-\
9db3d3cec83c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"AtestList", "=", 
    RowBox[{"{", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "t"},
         {"0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], "}"}]}], ";", " ", 
   RowBox[{"(*", " ", 
    RowBox[{
    "list", " ", "of", " ", "matrices", " ", "to", " ", "be", " ", "tested"}],
     " ", "*)"}], 
   RowBox[{
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{
       RowBox[{"MatrixForm", "[", "#", "]"}], " ", ",", " ", 
       "\"\< yields (z,\[Theta])=\>\"", ",", " ", 
       RowBox[{"z\[Theta]FromA", "[", "#", "]"}]}], "]"}], " ", "&"}], " ", "/@",
     " ", "AtestList"}], " ", ";"}], " "}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.987346020596487*^9, 3.9873460262528954`*^9}, 
   3.987965221428987*^9},
 CellLabel->
  "In[393]:=",ExpressionUUID->"8fbd5383-f76c-4d79-82da-968a83bfcab2"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["A matrix in PSL_2(R) from an element of SH", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.977660986598033*^9, 3.97766101918441*^9}, 
   3.988492645745286*^9},ExpressionUUID->"6ffe1826-897b-4b69-8210-\
16d9013d1b36"],

Cell[TextData[{
 "We now make an element of PSL_2(R) generating the  spinner ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["\[ImaginaryI]e", "\[ImaginaryI]\[Theta]"], "@", "z"}], "  ",
     "in", " ", 
    RowBox[{"SH", ".", " ", 
     StyleBox["This",
      FontWeight->"Plain"]}], 
    StyleBox[" ",
     FontWeight->"Plain"], 
    StyleBox["is",
     FontWeight->"Plain"], 
    StyleBox[" ",
     FontWeight->"Plain"], 
    StyleBox["done",
     FontWeight->"Plain"], 
    StyleBox[" ",
     FontWeight->"Plain"], 
    StyleBox["by",
     FontWeight->"Plain"], 
    StyleBox[" ",
     FontWeight->"Plain"], 
    StyleBox["finding",
     FontWeight->"Plain"], 
    StyleBox[" ",
     FontWeight->"Plain"], 
    StyleBox["the",
     FontWeight->"Plain"], " "}], TraditionalForm]], "Input",
  CellChangeTimes->{{3.96568533200251*^9, 3.965685552383423*^9}, {
    3.965685586142934*^9, 3.965685621610116*^9}, {3.965685769161668*^9, 
    3.965685772068194*^9}, {3.965685857192216*^9, 3.965685864479157*^9}, {
    3.965830110594863*^9, 3.965830114592244*^9}, {3.9775767535071087`*^9, 
    3.977576784058236*^9}, {3.9776600815182343`*^9, 3.977660085398295*^9}, 
    3.987965142743195*^9, {3.9884924613734922`*^9, 3.9884926052479687`*^9}},
  ExpressionUUID->"56f75629-bb9d-497d-9b84-282669d886df"],
 "unique Mobius transformation sending  \[ImaginaryI] to z whose differential \
sends the unit tangent vertical vector  \[ImaginaryI] at  \[ImaginaryI] to \
the vector ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[ImaginaryI]e", "\[ImaginaryI]\[Theta]"], 
   TraditionalForm]],ExpressionUUID->"8c38e650-98f3-41ff-8daf-607f6032cfe1"],
 "  at z=r",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["e", "\[ImaginaryI]\[Phi]"], TraditionalForm]],
  ExpressionUUID->"637be9a2-a69f-4b7d-abb2-7a2110351c3f"],
 ".  The function below generates the matrix  AA ",
 Cell[BoxData[
  TagBox[
   RowBox[{"=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {
           RowBox[{"r", " ", 
            RowBox[{"Cos", "[", "\[Alpha]", "]"}]}], 
           RowBox[{"rSin", "[", "\[Alpha]", "]"}]},
          {
           RowBox[{"Cos", "[", "\[Beta]", "]"}], 
           RowBox[{"Cos", "[", "\[Beta]", "]"}]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}], "\[NoBreak]", ")"}], " ", "/", 
       SqrtBox[
        RowBox[{"r", " ", 
         RowBox[{"Sin", "[", "\[Phi]", "]"}]}]]}], "with", " ", "\[Alpha]"}], 
     "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Theta]", "+", "\[Pi]"}], ")"}], "/", "2"}], " ", "-", " ", 
      "\[Phi]", " "}]}]}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]], "Output",
  GeneratedCell->False,
  CellAutoOverwrite->False,
  CellChangeTimes->{3.988115596442101*^9, 3.988116028368127*^9, 
   3.988116102651804*^9, 3.988118731580419*^9, 3.988122389447201*^9, 
   3.988130010374494*^9},ExpressionUUID->
  "584e8d76-b1b1-4cdd-8ecd-0172da63977b"],
 "and \[Beta] = (\[Theta] + \[Pi])/2 in SL_2(R) from (z,\[Theta]). Keep in \
mind  that AA is considered up to sign. (Advancing \[Theta] by 2\[Pi]  \
changes \[Alpha] by \[Pi] and thus flips the sign of AA.)"
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.965567201161209*^9, 3.965567246206283*^9}, {
   3.96556736578901*^9, 3.965567397901582*^9}, {3.965567469115213*^9, 
   3.965567511897025*^9}, {3.965567793014905*^9, 3.965567812758706*^9}, {
   3.965567927759132*^9, 3.965567956616003*^9}, 3.965567998320448*^9, {
   3.965568028842082*^9, 3.9655680398597918`*^9}, {3.9655680749157343`*^9, 
   3.965568078879719*^9}, {3.9655682480956783`*^9, 3.965568268898065*^9}, {
   3.965568727905471*^9, 3.965568748023033*^9}, {3.9655687804097767`*^9, 
   3.965568813492173*^9}, {3.965568986353526*^9, 3.965568992385388*^9}, {
   3.965569091450745*^9, 3.965569091450815*^9}, {3.965569153713834*^9, 
   3.965569174116081*^9}, {3.965686190403616*^9, 3.965686193724372*^9}, {
   3.9776592466284847`*^9, 3.977659250544022*^9}, {3.987345277279092*^9, 
   3.9873452793134317`*^9}, {3.987345367397828*^9, 3.987345413424098*^9}, {
   3.988029021015976*^9, 3.988029117000286*^9}, {3.9880291538148117`*^9, 
   3.988029287939004*^9}, {3.988029364138232*^9, 3.988029451250087*^9}, {
   3.988386299189892*^9, 3.988386427284096*^9}, {3.988492656970388*^9, 
   3.9884926617640038`*^9}, {3.9884927703116426`*^9, 
   3.9884928153031483`*^9}},ExpressionUUID->"19492d70-61a9-4598-88b6-\
00c81593f34d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", " ", "from"}], " ", "SH", " ", "to", " ", 
    "PSL_", "2", 
    RowBox[{"(", "R", ")"}], " ", 
    RowBox[{"function", ":"}]}], " ", "******)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"Afromz\[Theta]", "[", 
     RowBox[{"{", 
      RowBox[{"z_", ",", "\[Theta]_"}], "}"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"r", "=", 
         RowBox[{"Abs", "[", "z", "]"}]}], ",", " ", 
        RowBox[{"\[Phi]", "=", 
         RowBox[{"Arg", "[", "z", "]"}]}], ",", " ", "bottom", ",", " ", 
        "top"}], "}"}], ",", " ", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"bottom", "=", 
        RowBox[{"Module", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[Beta]", "=", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Theta]", "+", "\[Pi]"}], ")"}], "/", "2"}]}], "}"}], 
          ",", "  ", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "\[Beta]"}]], " ", "/", 
           SqrtBox[
            RowBox[{"r", " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}]}]]}]}], "]"}]}], ";", " ", 
       "\[IndentingNewLine]", 
       RowBox[{"top", "=", 
        RowBox[{"Module", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[Alpha]", "=", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[Theta]", "+", "\[Pi]"}], ")"}], "/", "2"}], " ", 
             "-", " ", "\[Phi]"}]}], "}"}], ",", " ", 
          RowBox[{"r", " ", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "\[Alpha]"}]], "/", 
            SqrtBox[
             RowBox[{"r", " ", 
              RowBox[{"Sin", "[", "\[Phi]", "]"}]}]]}]}]}], " ", "]"}]}], ";",
        " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", " ", 
          RowBox[{
           RowBox[{"Re", "[", "top", "]"}], ",", 
           RowBox[{"Im", "[", "top", "]"}]}], "}"}], ",", " ", 
         RowBox[{"{", " ", 
          RowBox[{
           RowBox[{"Re", "[", "bottom", "]"}], ",", 
           RowBox[{"Im", "[", "bottom", "]"}]}], "}"}]}], "}"}]}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.965563149167655*^9, 3.965563177571035*^9}, {
   3.965563247131669*^9, 3.965563435695965*^9}, {3.9655634801116333`*^9, 
   3.965563485823955*^9}, {3.965563539564539*^9, 3.965563564203374*^9}, 
   3.965564103926957*^9, {3.965567282645871*^9, 3.9655673455291443`*^9}, {
   3.9655674044178877`*^9, 3.965567462243807*^9}, {3.9655675608127213`*^9, 
   3.965567776543782*^9}, {3.965567838383781*^9, 3.965567838605369*^9}, {
   3.965567985630974*^9, 3.965568014142935*^9}, {3.965568044724783*^9, 
   3.965568050599287*^9}, {3.96556808248387*^9, 3.965568084714699*^9}, {
   3.965568115758624*^9, 3.965568150652289*^9}, {3.965568345196476*^9, 
   3.965568346080452*^9}, {3.965568383568857*^9, 3.965568582346704*^9}, {
   3.965568692490344*^9, 3.965568698316113*^9}, {3.965569108680023*^9, 
   3.9655691231871023`*^9}, {3.9656851695260353`*^9, 
   3.9656851706136637`*^9}, {3.965685206713387*^9, 3.965685251182323*^9}, {
   3.965687875955655*^9, 3.965687902205818*^9}, {3.965688258452876*^9, 
   3.9656882678059196`*^9}, {3.9657375237453537`*^9, 
   3.9657375268727217`*^9}, {3.965818723854268*^9, 3.965818740824489*^9}, {
   3.965828548075437*^9, 3.965828570153577*^9}, {3.9658286197685633`*^9, 
   3.965828689992893*^9}, {3.965828879688978*^9, 3.9658288837569838`*^9}, {
   3.977659386822576*^9, 3.9776594973118353`*^9}, {3.9776595289024763`*^9, 
   3.97765954145257*^9}, {3.977659578999156*^9, 3.977659589803734*^9}, {
   3.977659620871285*^9, 3.977659665043295*^9}, {3.977659888924595*^9, 
   3.9776599306298018`*^9}, 3.987346831374761*^9, {3.987965308897085*^9, 
   3.987965365623485*^9}, {3.987965412007105*^9, 3.9879654133617*^9}, {
   3.987965483898535*^9, 3.987965502964569*^9}, 3.988492962284864*^9, {
   3.989263445973811*^9, 3.9892635685115757`*^9}, {3.989266812136105*^9, 
   3.989266814711996*^9}, {3.989273816464244*^9, 3.989273848621684*^9}, {
   3.98942679091927*^9, 3.9894267913717737`*^9}},
 CellLabel->
  "In[394]:=",ExpressionUUID->"42a1e838-343e-469a-8c65-32bb9bc96e40"],

Cell["\<\
We used top = a +  \[ImaginaryI] b and bottom = c +  \[ImaginaryI] d with \
argument angles \[Alpha] and \[Beta] and magnitudes determined to make sure \
det  = 1.\
\>", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.98802938547521*^9, 3.988029391500712*^9}, 
   3.98942679820634*^9},ExpressionUUID->"c6725d42-6546-4964-a536-\
d853c4f70000"],

Cell[CellGroupData[{

Cell["Test and Usage", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.965688575536832*^9, 3.965688579162105*^9}, {
  3.9775769768132887`*^9, 3.977576979631715*^9}, {3.987346453599331*^9, 
  3.987346468092252*^9}, {3.988029510800714*^9, 
  3.988029511855968*^9}},ExpressionUUID->"3c3e334a-9724-4ba4-ad70-\
014dc3ba8a5a"],

Cell[TextData[{
 "For fun we check that   ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[ImaginaryI]e", "\[ImaginaryI]\[Theta]"], 
   TraditionalForm]],ExpressionUUID->"1174a71f-4b0b-433e-9def-e76458ddab9d"],
 " at  base point \[ImaginaryI]  yields matrices A that are rotations by \
angle \[Theta]/2 clockwise, in agreement with what the elliptic subgroup is: \
"
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.965689161247097*^9, 3.965689191407097*^9}, {
  3.965689223699604*^9, 3.965689290507559*^9}, {3.97757649165525*^9, 
  3.977576527350998*^9}, {3.977576568085786*^9, 3.9775766320744267`*^9}, {
  3.977576672010345*^9, 3.977576678046451*^9}, {3.977659769240913*^9, 
  3.97765977043812*^9}, {3.977659816290099*^9, 3.977659871598503*^9}, {
  3.987345353872086*^9, 
  3.987345359318893*^9}},ExpressionUUID->"1228e8c7-1a5f-4aa3-a48a-\
dadeffcb767b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"Afromz\[Theta]", "[", 
     RowBox[{"{", 
      RowBox[{"\[ImaginaryI]", ",", " ", "\[Theta]"}], "}"}], "]"}], ",", " ", 
    RowBox[{"Element", "[", 
     RowBox[{"\[Theta]", ",", "Reals"}], "]"}]}], "]"}], " ", "//", " ", 
  "MatrixForm"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{3.988029588070676*^9, 3.988492964550336*^9},
 CellLabel->
  "In[395]:=",ExpressionUUID->"04a1cc6f-3d20-4350-9c12-960d2e11a8dc"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Weierstrassian Uniformization (of Pillowcase)", "Section",
 InitializationCell->True,
 CellChangeTimes->{{3.9653996670665007`*^9, 3.965399675414342*^9}, {
  3.9776588643707857`*^9, 3.97765889211117*^9}, {3.988030236799861*^9, 
  3.988030254022251*^9}},ExpressionUUID->"f5b6ce4a-564d-41dc-a1b2-\
f2bb8fdf1673"],

Cell[TextData[{
 StyleBox["[borrowed from braidViaUnif4.2sasaki.nb; see there for ",
  FontSlant->"Italic"],
 StyleBox["more narrative",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox["]",
  FontSlant->"Italic"]
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{
  3.977658899553217*^9, {3.977659120606015*^9, 3.977659126672196*^9}, {
   3.989426815078586*^9, 3.989426819400118*^9}, {3.9894269856194696`*^9, 
   3.989426987511303*^9}},ExpressionUUID->"62621025-9885-4c97-864c-\
2386ce9f91b1"],

Cell[TextData[{
 "We are operating in this section in the ",
 StyleBox["direct picture ",
  FontWeight->"Bold"],
 " (unlike in previous SL_2(R) and SH ",
 StyleBox["inverse picture ",
  FontWeight->"Bold"],
 "setting). Therefore,  for A that is a 2x2 non-singular matrix, we use its  ",
 StyleBox["columns",
  FontWeight->"Bold"],
 " as the generators of a lattice \[CapitalLambda] in R^2. They also define \
the fundamental parallelogram used to construct the pillowcase surface. The \
ultimate functions generates a triple  \[Xi]1,\[Xi]2,\[Xi]3 of ",
 StyleBox["ramification points",
  FontWeight->"Bold"],
 " of the complex plane.  \nNOTATION WARNING: In the paper I use p_1, p_2, \
p_3 for the  ramification triple \[Xi]1,\[Xi]2,\[Xi]3"
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.9653996872567377`*^9, 3.965399705028315*^9}, {
  3.965400087823723*^9, 3.965400114343421*^9}, {3.977576031231848*^9, 
  3.9775760363923807`*^9}, {3.987717302164752*^9, 3.9877173032420464`*^9}, {
  3.988029614216667*^9, 3.988029615615974*^9}, {3.988029674798703*^9, 
  3.988029753763565*^9}, {3.988029855738233*^9, 3.988029962024119*^9}, {
  3.988030022113346*^9, 3.988030025011323*^9}, {3.9884736449542933`*^9, 
  3.9884738313157578`*^9}, {3.988493131511126*^9, 3.988493131907174*^9}, {
  3.989426847524384*^9, 3.989426854423175*^9}, {3.989426899584732*^9, 
  3.989427097700932*^9}},ExpressionUUID->"b614e5c9-f2c9-48a9-a153-\
db2017cdf0e9"],

Cell[TextData[StyleBox["[Internal Note: Watch out when coordinating between \
sections: the A in the previous section will be used in the inverse picture \
of SL_2(R).]",
 FontSlant->"Italic"]], "Text",
 InitializationCell->True,
 CellChangeTimes->{
  3.989427027274517*^9},ExpressionUUID->"43186443-57fe-43e2-b85b-\
46dace3307c0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Id", " ", "=", " ", 
    RowBox[{"IdentityMatrix", "[", "2", "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", " ", "the"}], " ", "periods", " ", "of", " ", "lattice", 
    " ", "\[CapitalLambda]", " ", "from", " ", "matrix", " ", "A", " ", "in", 
    " ", "direct", " ", 
    RowBox[{"picture", ":"}]}], " ", "***)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Omega]1", "[", "A_", "]"}], ":=", 
    RowBox[{
     RowBox[{"A", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}], "+", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1"}], "]"}], "]"}], "*", "\[ImaginaryI]"}]}]}], 
   ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"NOTE", ":", " ", 
    RowBox[{"periods", " ", "are", " ", "columns", " ", "of", " ", "A"}]}], 
   " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Omega]2", "[", "A_", "]"}], ":=", 
    RowBox[{
     RowBox[{"A", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "2"}], "]"}], "]"}], "+", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "2"}], "]"}], "]"}], "*", "\[ImaginaryI]"}]}]}], 
   ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Omega]3", "[", "A_", "]"}], ":=", 
    RowBox[{
     RowBox[{"\[Omega]1", "[", "A", "]"}], "+", 
     RowBox[{"\[Omega]2", "[", "A", "]"}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"NOTE", ":", " ", 
     RowBox[{
      RowBox[{"added", " ", "\[Omega]3", " ", "half"}], "-", 
      RowBox[{"period", " ", "since", " ", 
       RowBox[{"WeierstrassInvariants", "[", "...", "]"}], " ", "use", " ", 
       "it"}]}]}], " ", ",", " ", 
    RowBox[{
     RowBox[{"not", " ", "\[Omega]2"}], ";", " ", 
     RowBox[{
      RowBox[{"careful", " ", "!!"}], "!"}]}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"g23", "[", "A_", "]"}], ":=", 
    RowBox[{"WeierstrassInvariants", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Omega]1", "[", "A", "]"}], "/", "2"}], ",", 
       RowBox[{
        RowBox[{"\[Omega]3", "[", "A", "]"}], "/", "2"}]}], "}"}], "]"}]}], 
   ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"**", " ", "Weierstrass"}], " ", "P"}], "-", 
     RowBox[{"function", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"uses", " ", "g"}], "-", 
        RowBox[{"invariants", " ", "as", " ", "parameters"}]}], ")"}]}]}], 
    ":"}], " ", "***)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"P", "[", 
     RowBox[{"z_", ",", "A_"}], "]"}], ":=", 
    RowBox[{"WeierstrassP", "[", 
     RowBox[{"z", ",", 
      RowBox[{"g23", "[", "A", "]"}]}], "]"}]}], ";"}], " ", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", " ", "std"}], ".", " ", "torus"}], " ", "normalizing", " ",
     "scaling", " ", 
    RowBox[{"factor", ":"}]}], "  ", "***)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"weierstrassScale", "=", 
    RowBox[{"P", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Omega]1", "[", "Id", "]"}], "/", "2"}], ",", "Id"}], 
     "]"}]}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{"NOTE", ":", " ", 
    RowBox[{
     RowBox[{"std", ".", " ", "torus"}], " ", "produces", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "weierstrassScale"}], ",", "0", ",", "weierstrassScale"}],
       "}"}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", " ", 
   RowBox[{
   "\"\<weierstrassScale =  \>\"", ",", " ", "weierstrassScale", ",", " ", 
    "\"\< = \!\(\*FractionBox[\(\(\\\ \
\)\*SuperscriptBox[\(Gamma[\*FractionBox[\(1\), \(4\)]]\), \(4\)]\), \(8\\\ \
\[Pi]\)]\) = \>\"", ",", 
    RowBox[{
     FractionBox[
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["1", "4"], "]"}], "4"], 
      RowBox[{"8", " ", "\[Pi]"}]], "//", "N"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", " ", "the"}], " ", "three", " ", "ramification", " ", 
    RowBox[{"(", "triple", ")"}], " ", "from", " ", "A", " ", "in", " ", 
    "direct", " ", 
    RowBox[{"picture", ":"}]}], " ", "***)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"\[Xi]1", "[", "A_", "]"}], ":=", 
    RowBox[{
     RowBox[{"P", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Omega]1", "[", "A", "]"}], "/", "2"}], ",", "A"}], "]"}], 
     "/", " ", "weierstrassScale"}]}], ";"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Xi]2", "[", "A_", "]"}], ":=", 
   RowBox[{
    RowBox[{"P", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Omega]2", "[", "A", "]"}], "/", "2"}], ",", "A"}], "]"}], 
    " ", "/", "weierstrassScale"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Xi]3", "[", "A_", "]"}], ":=", 
    RowBox[{
     RowBox[{"P", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Omega]3", "[", "A", "]"}], "/", "2"}], ",", "A"}], "]"}], 
     "/", "weierstrassScale"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"NOTE", ":", "  ", 
     RowBox[{
      RowBox[{"normalized", " ", "to", " ", "be"}], " ", "-", "1"}]}], ",", 
    "0", ",", 
    RowBox[{
     RowBox[{"1", " ", "at", " ", "A"}], "=", "Id"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", " ", "center"}], " ", "mass", " ", "of", " ", "a", " ", 
     "triple", " ", 
     RowBox[{"(", 
      RowBox[{"for", " ", "diagnostics"}], ")"}]}], ":"}], "   ", 
   "***)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"massCenter", "[", "A_", "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"\[Xi]1", "[", "A", "]"}], "+", 
    RowBox[{"\[Xi]2", "[", "A", "]"}], "+", 
    RowBox[{"\[Xi]3", "[", "A", "]"}]}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.965399719566162*^9, 3.965399749491247*^9}, {
   3.965399791427018*^9, 3.965399818447894*^9}, {3.965399867724712*^9, 
   3.9654000127147303`*^9}, {3.965400165322854*^9, 3.96540025664956*^9}, {
   3.9654002873099623`*^9, 3.965400332215662*^9}, {3.965400914718864*^9, 
   3.965400974934236*^9}, {3.965401332817766*^9, 3.965401577821212*^9}, {
   3.9654016165021877`*^9, 3.96540161663706*^9}, {3.965402517445135*^9, 
   3.965402528922497*^9}, {3.965403310423612*^9, 3.965403329285321*^9}, {
   3.965403554634898*^9, 3.965403558728723*^9}, {3.96540359695173*^9, 
   3.965403613433229*^9}, {3.96585708871572*^9, 3.965857230936504*^9}, {
   3.965916612530951*^9, 3.9659166202634983`*^9}, {3.977747913714056*^9, 
   3.977747924642432*^9}, {3.978180290716242*^9, 3.978180315090063*^9}, {
   3.9816321049060783`*^9, 3.981632245454843*^9}, {3.9816494135930977`*^9, 
   3.981649431504377*^9}, {3.98164946500837*^9, 3.981649586043895*^9}, 
   3.987966430341711*^9, 3.988029629250828*^9, 3.988029771404735*^9, {
   3.988029807245688*^9, 3.988029811243854*^9}, {3.988108255115424*^9, 
   3.98810829864307*^9}, {3.9883906283373127`*^9, 3.988390694996171*^9}, {
   3.9883908501220217`*^9, 3.988390875819846*^9}, {3.98849314530794*^9, 
   3.9884931884723682`*^9}, {3.9884932209662437`*^9, 
   3.9884932823872004`*^9}, {3.988493321563573*^9, 3.988493379237672*^9}, {
   3.988493521030785*^9, 3.98849364694657*^9}, {3.9884936949449587`*^9, 
   3.988493844605857*^9}, {3.988493881983911*^9, 3.988493988235038*^9}},
 CellLabel->
  "In[396]:=",ExpressionUUID->"1f135d76-0357-461c-a7aa-24284b34e1c4"],

Cell[CellGroupData[{

Cell["Test and Usage", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.965404028424859*^9, 3.965404030652197*^9}, {
  3.977576936681088*^9, 3.977576939034099*^9}, {3.988029997599616*^9, 
  3.988029998910926*^9}},ExpressionUUID->"80df54b3-41d6-4c0e-8120-\
b322dee59df7"],

Cell["\<\
Matrices in SL_2(Z) should generate the standard torus with \[CapitalLambda] \
being the Gauss lattice Z[i]. \
\>", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.965404051666445*^9, 3.965404221562682*^9}, {
   3.965404356572743*^9, 3.9654043636785*^9}, {3.9873467201100187`*^9, 
   3.987346722979816*^9}, 3.9873467846338177`*^9, {3.98803006134601*^9, 
   3.98803010619632*^9}},ExpressionUUID->"df2aea93-e761-4c99-92ac-\
91155c75c296"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"AtestList", "=", 
    RowBox[{"{", 
     RowBox[{"Id", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], "}"}]}], ";", " ", 
   RowBox[{"(*", " ", 
    RowBox[{"input", " ", "list"}], " ", "*)"}], 
   RowBox[{
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{"\"\<For A=\>\"", ",", 
       RowBox[{"MatrixForm", "[", "#", "]"}], " ", ",", 
       "\"\< ramification points: \>\"", ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[Xi]1", "[", "#", "]"}], ",", 
           RowBox[{"\[Xi]2", "[", "#", "]"}], ",", 
           RowBox[{"\[Xi]3", "[", "#", "]"}]}], "}"}], " ", "//", " ", "N"}], 
        " ", "//", " ", "Chop"}]}], "]"}], " ", "&"}], " ", "/@", " ", 
    "AtestList"}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"applying", " ", "functions", " ", "to", " ", "a", " ", "list"}], 
   " ", "*)"}], " "}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.965399754528812*^9, 3.96539976293239*^9}, {
   3.9653998485152073`*^9, 3.965399853335465*^9}, {3.965400026411491*^9, 
   3.965400078624975*^9}, {3.965401000285823*^9, 3.9654010073246803`*^9}, {
   3.965404230122569*^9, 3.9654042349978724`*^9}, {3.97765903004303*^9, 
   3.97765909664569*^9}, {3.977659160862134*^9, 3.977659162733801*^9}, 
   3.987717322393012*^9, {3.98803011690306*^9, 3.9880301878744802`*^9}},
 CellLabel->
  "In[408]:=",ExpressionUUID->"7e836c1c-98ed-4446-a129-cce29e0dcf26"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Geodesics and Sasakian Shooting ", "Chapter",
 InitializationCell->True,
 CellChangeTimes->{{3.977661110160955*^9, 3.977661114008*^9}, {
  3.977664968128496*^9, 3.977664970857615*^9}, {3.988054565400589*^9, 
  3.9880545697514153`*^9}, {3.989263138318289*^9, 
  3.989263139060438*^9}},ExpressionUUID->"b41d01a4-1c4d-4544-bbb3-\
eaf1e5096a42"],

Cell[TextData[StyleBox["[borrows from shootingFunction8.5*.nb] ",
 FontSlant->"Italic"]], "Text",
 InitializationCell->True,
 CellChangeTimes->{
  3.989427152389595*^9},ExpressionUUID->"d1188367-e2a6-4863-ac5a-\
219f7ce7453b"],

Cell[TextData[{
 "This chapter develops the time parametrizations of Sasaki geodesics to a \
specified target in the setting of SH, SD, SLR_2(R) and their covering \
spaces.\n",
 StyleBox["NOTE: This is independent of the braids story but will be applied \
to braids.",
  FontSlant->"Italic"],
 "\n"
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.977661159341544*^9, 3.977661224404305*^9}, {
  3.988494252208517*^9, 3.988494383365275*^9}, {3.98942711970862*^9, 
  3.989427191466631*^9}},ExpressionUUID->"fa37a6b0-c587-43c3-92fd-\
76b5568121e8"],

Cell[CellGroupData[{

Cell["Mechanics: Standard Position Geodesics  in H Integrated", "Section",
 InitializationCell->True,
 CellChangeTimes->{{3.977090167828343*^9, 3.977090188772262*^9}, {
  3.977163226023757*^9, 3.9771632285188*^9}, {3.977664909627778*^9, 
  3.97766492173595*^9}, {3.977665007861063*^9, 
  3.977665028794856*^9}},ExpressionUUID->"5ddca236-5bed-459d-9616-\
cc3f269e4c73"],

Cell[TextData[StyleBox["[from shootingFunction8.5*.nb] ",
 FontSlant->"Italic"]], "Text",
 InitializationCell->True,
 CellChangeTimes->{
  3.977663362754353*^9},ExpressionUUID->"1a668296-37d5-4781-a320-\
802579a3aae1"],

Cell[TextData[{
 "We use the dipole circle radius r  (in D rendering) as our primary \
parameter selecting a geodesic (in standard position). We predominantly  \
focus attention on the formulas for the geodesic with non-negative \
curvature",
 Cell[BoxData[
  RowBox[{" ", 
   RowBox[{
    RowBox[{"\[Kappa]", "[", "r_", "]"}], ":=", " ", 
    FractionBox["1", 
     RowBox[{"2", " ", "r"}]]}]}]], "Input",
  CellChangeTimes->{{3.969059571388887*^9, 3.9690596613129663`*^9}, {
    3.96927975329967*^9, 3.9692797644894047`*^9}, {3.969281345880888*^9, 
    3.969281364974223*^9}, {3.975115904227192*^9, 3.9751159275514174`*^9}, {
    3.975116015145177*^9, 3.9751160194819736`*^9}, {3.975116169763283*^9, 
    3.9751162352278852`*^9}, {3.9751835641214113`*^9, 3.975183568003927*^9}, {
    3.97696531476437*^9, 3.976965345910376*^9}, {3.9769654516496353`*^9, 
    3.976965470304655*^9}, 3.976966214072702*^9, {3.9771629601633453`*^9, 
    3.9771629615255117`*^9}, {3.987347604291677*^9, 3.987347605332478*^9}, {
    3.987966485334135*^9, 3.987966519772957*^9}, {3.988030704898892*^9, 
    3.988030711424472*^9}},ExpressionUUID->
  "68d02c8b-ee07-49ac-8ebd-60ea68f3a5b6"],
 ". "
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.988030548675495*^9, 3.988030691849299*^9}, {
  3.988494432817049*^9, 
  3.9884945640161543`*^9}},ExpressionUUID->"3d815566-5a9a-4c21-88a3-\
29df7416092d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Kappa]", "[", "r_", "]"}], ":=", " ", 
    FractionBox["1", 
     RowBox[{"2", " ", "r"}]]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"curvature", ",", "  ", 
    RowBox[{"assumed", " ", "positive", " ", "for", " ", "now"}]}], " ", 
   "*)"}], " "}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.969059571388887*^9, 3.9690596613129663`*^9}, {
   3.96927975329967*^9, 3.9692797644894047`*^9}, {3.969281345880888*^9, 
   3.969281364974223*^9}, {3.975115904227192*^9, 3.9751159275514174`*^9}, {
   3.975116015145177*^9, 3.9751160194819736`*^9}, {3.975116169763283*^9, 
   3.9751162352278852`*^9}, {3.9751835641214113`*^9, 3.975183568003927*^9}, {
   3.97696531476437*^9, 3.976965345910376*^9}, {3.9769654516496353`*^9, 
   3.976965470304655*^9}, 3.976966214072702*^9, {3.9771629601633453`*^9, 
   3.9771629615255117`*^9}, {3.987347604291677*^9, 3.987347605332478*^9}, {
   3.987966485334135*^9, 3.987966519772957*^9}, {3.988030704898892*^9, 
   3.988030711424472*^9}, {3.98849454074788*^9, 3.98849454079778*^9}},
 CellLabel->
  "In[409]:=",ExpressionUUID->"9a62431c-77fa-4693-825b-1599ee6fa3ec"],

Cell["\<\
 Ultimately we extend the formulas to \[Kappa]<0 by symmetry:  by \
\[OpenCurlyDoubleQuote]flipping\[CloseCurlyDoubleQuote] D about the x-axis \
and then flipping back. Ditto in H but the flip is about the y-axis.\
\>", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.988030698196991*^9, 3.988030730967656*^9}, {
  3.9884945679994307`*^9, 3.9884946090616713`*^9}, {3.989427231049387*^9, 
  3.98942724504014*^9}},ExpressionUUID->"72c8f69c-d190-48cc-8b0e-\
f1bcc4668e8e"],

Cell[CellGroupData[{

Cell["Integrated x,y, \[Theta]  (as functions of time=base hyp length)", \
"Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.977090199278399*^9, 3.977090210982649*^9}, {
   3.977163237453334*^9, 3.977163260079784*^9}, {3.98734742071408*^9, 
   3.987347437521471*^9}, {3.987966536052937*^9, 3.987966536604519*^9}, 
   3.9880307653768663`*^9},ExpressionUUID->"40b8035e-880f-4829-a1db-\
7fd9ee72b18a"],

Cell[TextData[{
 "We collect the ",
 StyleBox["integrated formulas, ",
  FontWeight->"Bold"],
 "i.e.,",
 StyleBox[" ",
  FontWeight->"Bold"],
 "the formulas",
 StyleBox[" ",
  FontWeight->"Bold"],
 "solving the mechanical equations for the geodesic motion. They are \
stratified into cases by the nature of the base motion in D (or H).  We start \
with the simpler formulas for the non-generic cases. "
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.98803096051095*^9, 3.988031021112855*^9}, {
  3.988494721098605*^9, 3.988494831973556*^9}, {3.989427258957457*^9, 
  3.989427264619494*^9}},ExpressionUUID->"4639189c-3005-495c-9a58-\
77cafae4cc38"],

Cell[CellGroupData[{

Cell["Non-generic:", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.988030774910411*^9, 3.988030788608811*^9}, {
  3.9880308381371107`*^9, 
  3.988030839191943*^9}},ExpressionUUID->"758eecb2-5ab9-4ce8-8151-\
e26406115188"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"yTeich", "[", "t_", "]"}], ":=", 
    RowBox[{"Exp", "[", "t", "]"}]}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"here", " ", "r"}], " ", "=", " ", "Infinity"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"yPar", "[", "t_", "]"}], ":=", 
    FractionBox["2", 
     RowBox[{"1", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"t", "-", "1"}], ")"}], "^", "2"}]}]]}], ";", 
   RowBox[{
    RowBox[{"xTeich", "[", "t_", "]"}], ":=", "0"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"here", " ", "r"}], " ", "=", " ", "Infinity"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"xPar", "[", "t_", "]"}], ":=", 
     RowBox[{
      FractionBox[
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"t", "-", "1"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t", "-", "1"}], ")"}], "^", "2"}]}], ")"}], "^", "2"}]], 
      " ", "+", " ", 
      FractionBox["1", "2"]}]}], ";", "  ", 
    RowBox[{
    "Error", " ", "caught", " ", "on", " ", "31", " ", "July", " ", 
     "2026"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"xPar", "[", "t_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"t", "-", "1"}], ")"}]}], 
     RowBox[{"1", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"t", "-", "1"}], ")"}], "^", "2"}]}]], " ", "+", " ", "1"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Theta]Teich", " ", "[", "t_", "]"}], ":=", "0"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"here", " ", "r"}], " ", "=", " ", "Infinity"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Theta]Par", "[", 
     RowBox[{"t_", ",", " ", "Mass_"}], "]"}], ":=", "  ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "Mass"}], ")"}], "*", "t"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"ArcTan", "[", 
       RowBox[{"t", "-", "1"}], "]"}]}], "-", " ", 
     FractionBox["\[Pi]", "2"]}]}], ";"}], " "}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9749038733738737`*^9, 3.974903873376157*^9}, {
   3.974903910665062*^9, 3.974903927039524*^9}, {3.977090341873662*^9, 
   3.9770903469281807`*^9}, {3.977090390151507*^9, 3.977090438434657*^9}, {
   3.977090536977553*^9, 3.9770905548847723`*^9}, {3.977090619510449*^9, 
   3.977090620318653*^9}, {3.977090684502881*^9, 3.9770907134891148`*^9}, {
   3.977090759321375*^9, 3.977090885534031*^9}, {3.977091026303677*^9, 
   3.977091051735183*^9}, {3.977092231393765*^9, 3.977092250601478*^9}, {
   3.97709228894919*^9, 3.977092300326429*^9}, {3.977092361679842*^9, 
   3.97709238495916*^9}, {3.9770924166963043`*^9, 3.977092434208955*^9}, {
   3.977092560670829*^9, 3.9770925611223307`*^9}, {3.977095269254849*^9, 
   3.977095277874082*^9}, {3.9770954677052717`*^9, 3.977095533487361*^9}, {
   3.977095567122859*^9, 3.977095635866105*^9}, {3.977095666291597*^9, 
   3.9770957779437037`*^9}, {3.977163340177671*^9, 3.977163341432563*^9}, {
   3.977697131449247*^9, 3.977697303901061*^9}, {3.987347095822434*^9, 
   3.987347351394618*^9}, {3.987347511648439*^9, 3.9873475350433083`*^9}, 
   3.9879656251790333`*^9, {3.987966659624229*^9, 3.987966662244536*^9}, {
   3.987966695601301*^9, 3.9879667173031187`*^9}, 3.988030856858816*^9, {
   3.988066338886034*^9, 3.988066440851923*^9}, {3.988066611159322*^9, 
   3.988066624714691*^9}, 3.988494908102188*^9, {3.989273970171721*^9, 
   3.989274095781868*^9}, {3.994518248897563*^9, 3.994518303821445*^9}, {
   3.994518432519452*^9, 3.994518452330667*^9}},
 CellLabel->
  "In[410]:=",ExpressionUUID->"8a07a328-b054-4510-bc33-988ed1ef2b99"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Test and Usage", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.9776633806617813`*^9, 3.977663384151812*^9}, {
  3.9880308044106293`*^9, 
  3.988030805506106*^9}},ExpressionUUID->"d1cc3421-c8e6-46cd-af27-\
51f530881f39"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rTest", "=", "0.2"}], ";", " ", 
  RowBox[{"lTest", "=", 
   RowBox[{"0.1", "+", "\[Pi]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[Theta]Par", "[", 
  RowBox[{"lTest", ",", "MassTest"}], "]"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.977092118818391*^9, 3.9770921431629457`*^9}, {
   3.977092405782282*^9, 3.977092408259162*^9}, {3.9770924454787397`*^9, 
   3.977092497094936*^9}, {3.977095285581677*^9, 3.977095286918339*^9}, {
   3.987347552816349*^9, 3.987347554830063*^9}, {3.9879666762003813`*^9, 
   3.987966677263094*^9}, {3.98796690411726*^9, 3.987966952707466*^9}, 
   3.9880308628551683`*^9, {3.988066753469363*^9, 3.988066754312255*^9}},
 CellLabel->
  "In[415]:=",ExpressionUUID->"9c4acccc-891d-4140-86fb-a2effd820d67"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generic:", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.977090199278399*^9, 3.977090210982649*^9}, {
  3.977163237453334*^9, 3.977163260079784*^9}, {3.9873474688915052`*^9, 
  3.987347470661367*^9}, {3.9880308127789383`*^9, 
  3.988030833975092*^9}},ExpressionUUID->"842235f3-1b12-49c1-b4a6-\
158e997ba083"],

Cell[TextData[StyleBox["Note: the definitions of \[CapitalDelta], \[Beta], c \
depend on the case below!",
 FontWeight->"Bold"]], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.977163278083956*^9, 3.977163320460203*^9}, {
  3.988494938698243*^9, 
  3.988494941333742*^9}},ExpressionUUID->"e6e1b6fa-4c46-448c-a111-\
99c69fa84ec2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "     ", "Elliptic"}], " ", 
    RowBox[{"case", ":"}]}], "     ", "***)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"xEll", "[", 
      RowBox[{"t_", ",", "r_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[CapitalDelta]", "=", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"\[Kappa]", "[", "r", "]"}], "2"]}]]}], "}"}], ",", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[Kappa]", "[", "r", "]"}]], "-", 
        RowBox[{
         FractionBox["\[CapitalDelta]", 
          RowBox[{"\[Kappa]", "[", "r", "]"}]], "*", 
         FractionBox[
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"ArcTan", "[", "\[CapitalDelta]", "]"}], "-", " ", 
            RowBox[{"t", " ", "\[CapitalDelta]"}]}], "]"}], 
          RowBox[{
           RowBox[{"\[Kappa]", "[", "r", "]"}], "-", 
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"t", " ", "\[CapitalDelta]"}], "-", 
             RowBox[{"ArcTan", "[", "\[CapitalDelta]", "]"}]}], 
            "]"}]}]]}]}]}], "]"}]}], ";"}], " ", "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"xEll", "[", 
      RowBox[{"t_", ",", "r_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[CapitalDelta]", "=", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"\[Kappa]", "[", "r", "]"}], "2"]}]]}], "}"}], ",", 
       FractionBox[
        RowBox[{"1", "-", 
         RowBox[{"Cos", "[", 
          RowBox[{"\[CapitalDelta]", " ", "t"}], "]"}]}], 
        RowBox[{
         RowBox[{"\[Kappa]", "[", "r", "]"}], "-", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"t", " ", "\[CapitalDelta]"}], "-", 
           RowBox[{"ArcTan", "[", "\[CapitalDelta]", "]"}]}], "]"}]}]]}], 
      "]"}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"NOTE", ":", " ", 
     RowBox[{"alternative", " ", "expression", " ", "used", " ", "above"}]}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"yEll", "[", 
      RowBox[{"t_", ",", "r_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[CapitalDelta]", "=", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"\[Kappa]", "[", "r", "]"}], "2"]}]]}], "}"}], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"\[Kappa]", "[", "r", "]"}], "-", 
         FractionBox["1", 
          RowBox[{"\[Kappa]", "[", "r", "]"}]]}], 
        RowBox[{
         RowBox[{"\[Kappa]", "[", "r", "]"}], "-", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"t", " ", "\[CapitalDelta]"}], "-", 
           RowBox[{"ArcTan", "[", "\[CapitalDelta]", "]"}]}], "]"}]}]]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Theta]Ell", " ", "[", 
      RowBox[{"t_", ",", "r_", ",", " ", "Mass_"}], "]"}], ":=", " ", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[CapitalDelta]", "=", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox[
             RowBox[{"\[Kappa]", "[", "r", "]"}], "2"]}]]}], ",", "\[Beta]", 
         ",", "c"}], "}"}], ",", " ", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"\[Beta]", "=", 
         RowBox[{"ArcTan", "[", "\[CapitalDelta]", "]"}]}], ";", 
        RowBox[{"c", "=", 
         FractionBox[
          RowBox[{"1", "+", 
           RowBox[{"\[Kappa]", "[", "r", "]"}]}], "\[CapitalDelta]"]}], ";", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "Mass"}], ")"}], " ", 
           RowBox[{"\[Kappa]", "[", "r", "]"}], " ", "t"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"ArcTan", "[", 
              RowBox[{"c", " ", 
               RowBox[{"Tan", "[", 
                FractionBox["\[Beta]", "2"], "]"}]}], "]"}], "+", 
             RowBox[{"ArcTan", "[", 
              RowBox[{"c", " ", 
               RowBox[{"Tan", "[", 
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "\[Beta]"}], "+", 
                   RowBox[{"t", " ", "\[CapitalDelta]"}]}], ")"}]}], "]"}]}], 
              "]"}]}], ")"}]}], "-", 
          RowBox[{"2", " ", "\[Pi]", " ", 
           RowBox[{"Floor", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Pi]", "-", "\[Beta]", "+", 
               RowBox[{"t", " ", "\[CapitalDelta]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"2", "Pi"}], ")"}]}], "]"}]}]}], "/.", 
         RowBox[{"\[Beta]", "->", 
          RowBox[{"ArcTan", "[", "\[CapitalDelta]", "]"}]}]}]}]}], " ", 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"**", "     ", "Hyperbolic"}], " ", 
     RowBox[{"case", ":"}]}], "     ", "***)"}], 
   RowBox[{
    RowBox[{
     RowBox[{"xHyp", "[", 
      RowBox[{"t_", ",", "r_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[CapitalDelta]", "=", " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox[
            RowBox[{"\[Kappa]", "[", "r", "]"}], "2"]}]]}], "}"}], ",", 
       FractionBox[
        RowBox[{"1", "-", 
         RowBox[{"Cosh", "[", 
          RowBox[{"\[CapitalDelta]", " ", "t"}], "]"}]}], 
        RowBox[{
         RowBox[{"\[Kappa]", "[", "r", "]"}], "-", 
         RowBox[{"Cosh", "[", 
          RowBox[{
           RowBox[{"t", " ", "\[CapitalDelta]"}], "-", 
           RowBox[{"ArcTanh", "[", "\[CapitalDelta]", "]"}]}], "]"}]}]]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"yHyp", "[", 
      RowBox[{"t_", ",", "r_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[CapitalDelta]", "=", " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox[
            RowBox[{"\[Kappa]", "[", "r", "]"}], "2"]}]]}], "}"}], ",", 
       FractionBox[
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"\[Kappa]", "[", "r", "]"}], "2"]}], 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"\[Kappa]", "[", "r", "]"}], "2"]}], "+", 
         RowBox[{"Cosh", "[", 
          RowBox[{"t", " ", "\[CapitalDelta]"}], "]"}], "-", 
         RowBox[{"\[CapitalDelta]", " ", 
          RowBox[{"Sinh", "[", 
           RowBox[{"t", " ", "\[CapitalDelta]"}], "]"}]}]}]]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"the", " ", "above", " ", "is", " ", 
     FractionBox[
      SuperscriptBox["\[CapitalDelta]", "2"], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[CapitalDelta]", "2"], "+", 
       RowBox[{"Cosh", "[", 
        RowBox[{"t", " ", "\[CapitalDelta]"}], "]"}], "-", 
       RowBox[{"\[CapitalDelta]", " ", 
        RowBox[{"Sinh", "[", 
         RowBox[{"t", " ", "\[CapitalDelta]"}], "]"}]}]}]], " ", "per", " ", 
     "formula", " ", 
     RowBox[{"(", "75", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Theta]Hyp", "[", 
      RowBox[{"t_", ",", "r_", ",", " ", "Mass_"}], "]"}], ":=", " ", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[CapitalDelta]", "=", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox[
             RowBox[{"\[Kappa]", "[", "r", "]"}], "2"]}]]}], ",", "\[Beta]", 
         ",", "c"}], "}"}], ",", " ", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"\[Beta]", "=", 
         RowBox[{"ArcTanh", "[", "\[CapitalDelta]", "]"}]}], ";", 
        RowBox[{"c", "=", 
         FractionBox[
          RowBox[{"1", "+", 
           RowBox[{"\[Kappa]", "[", "r", "]"}]}], "\[CapitalDelta]"]}], ";", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "Mass"}], ")"}], " ", 
          RowBox[{"\[Kappa]", "[", "r", "]"}], " ", "t"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ArcTan", "[", 
             RowBox[{"c", " ", 
              RowBox[{"Tanh", "[", 
               FractionBox["\[Beta]", "2"], "]"}]}], "]"}], "+", 
            RowBox[{"ArcTan", "[", 
             RowBox[{"c", " ", 
              RowBox[{"Tanh", "[", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "\[Beta]"}], "+", 
                  RowBox[{"t", " ", "\[CapitalDelta]"}]}], ")"}]}], "]"}]}], 
             "]"}]}], ")"}]}]}]}]}], "]"}]}], ";"}], 
   RowBox[{"(*", "  ", 
    RowBox[{
     RowBox[{"Floor", "[", "...", "]"}], " ", "in", " ", "\[Theta]Ell", " ", 
     "is", " ", "carefully", " ", "designed", " ", "to", " ", "ensure", " ", 
     "continuity"}], " ", "*)"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9749038733738737`*^9, 3.974903873376157*^9}, {
   3.974903910665062*^9, 3.974903927039524*^9}, {3.977090341873662*^9, 
   3.9770903469281807`*^9}, {3.977090390151507*^9, 3.977090438434657*^9}, {
   3.977090536977553*^9, 3.9770905548847723`*^9}, {3.977090619510449*^9, 
   3.977090620318653*^9}, {3.977090684502881*^9, 3.9770907134891148`*^9}, {
   3.977090759321375*^9, 3.977090885534031*^9}, {3.977091026303677*^9, 
   3.977091051735183*^9}, {3.977092231393765*^9, 3.977092250601478*^9}, {
   3.97709228894919*^9, 3.977092300326429*^9}, {3.977092361679842*^9, 
   3.97709238495916*^9}, {3.9770924166963043`*^9, 3.977092434208955*^9}, {
   3.977092560670829*^9, 3.9770925611223307`*^9}, {3.977095269254849*^9, 
   3.977095277874082*^9}, {3.9770954677052717`*^9, 3.977095533487361*^9}, {
   3.977095567122859*^9, 3.977095635866105*^9}, {3.977095666291597*^9, 
   3.9770957779437037`*^9}, {3.977163340177671*^9, 3.977163341432563*^9}, {
   3.977697131449247*^9, 3.977697303901061*^9}, {3.98734765179633*^9, 
   3.987347668160716*^9}, {3.98796564480886*^9, 3.987965654868043*^9}, {
   3.987966739452359*^9, 3.987966763468951*^9}, {3.987966986474901*^9, 
   3.987966987964982*^9}, {3.988030904145906*^9, 3.988030929216179*^9}, {
   3.988044096081533*^9, 3.988044132153736*^9}, 3.988046000702489*^9, 
   3.988046047605712*^9, {3.988046117692363*^9, 3.988046155244296*^9}, 
   3.988046212786304*^9, {3.988053120453368*^9, 3.988053122879366*^9}, 
   3.988495274136821*^9, {3.988495381655698*^9, 3.988495422292286*^9}, {
   3.9884955531275873`*^9, 3.98849569988113*^9}, {3.988495732438507*^9, 
   3.988495930133913*^9}, {3.9884962871032677`*^9, 3.988496289612935*^9}},
 CellLabel->
  "In[417]:=",ExpressionUUID->"2338b127-b6d6-45a0-bf43-45a129424c3b"],

Cell[TextData[StyleBox["Note: We used the stabler versions of xHyp and yHyp \
that continue nicely to  \[Kappa]=0, the Teichmuller case.",
 FontWeight->"Bold"]], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.9880441686667423`*^9, 
  3.988044213638048*^9}},ExpressionUUID->"1dac7673-6678-4bfb-9029-\
961d4db26423"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Testing and Usage", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.9776633806617813`*^9, 
  3.977663384151812*^9}},ExpressionUUID->"117e0bd1-653c-4f48-9597-\
8ccc1bc72e2b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rTest", "=", "0.2"}], ";", " ", 
  RowBox[{"lTest", "=", 
   RowBox[{"0.1", "+", "Pi"}]}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{"MassTest", "=", "2"}], "*)"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[Theta]Ell", " ", "[", 
  RowBox[{"lTest", ",", "rTest", ",", " ", "MassTest"}], "]"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.977092118818391*^9, 3.9770921431629457`*^9}, {
  3.977092405782282*^9, 3.977092408259162*^9}, {3.9770924454787397`*^9, 
  3.977092497094936*^9}, {3.977095285581677*^9, 3.977095286918339*^9}, {
  3.987966838614333*^9, 3.9879668555141697`*^9}},
 CellLabel->
  "In[423]:=",ExpressionUUID->"2a7ce428-9359-42d7-a2b9-ac882ba030eb"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Sasakian Dipole: Hyperbolic Base Length and Twist ", "Section",
 InitializationCell->True,
 CellChangeTimes->{{3.976965267155002*^9, 3.976965274091852*^9}, {
  3.9771629190599833`*^9, 3.977162932563143*^9}, {3.977163110439137*^9, 
  3.9771631147598257`*^9}, {3.977664993363226*^9, 3.977664996896407*^9}, {
  3.977665039224063*^9, 3.977665048462152*^9}, {3.988031629224086*^9, 
  3.988031655502205*^9}, {3.989427700064489*^9, 
  3.989427702454896*^9}},ExpressionUUID->"9844daee-c4bf-4065-96c1-\
3a3e6612739f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"\[Xi]Crit", ",", " ", "\[Xi]Horo", ",", " ", "\[Xi]ShortEll"}], 
   "]"}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.976966132125214*^9, 3.976966149822864*^9}, {
   3.977057637074421*^9, 3.97705765038913*^9}, 3.977091913506999*^9},
 CellLabel->
  "In[425]:=",ExpressionUUID->"2aaaeb19-57da-4c6c-a0df-c9b7e2c44bff"],

Cell[CellGroupData[{

Cell["Hyp-Length (aka time) Formulas", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.9769662242773438`*^9, 3.976966229943285*^9}, {
  3.977090075276408*^9, 
  3.977090098818643*^9}},ExpressionUUID->"b499086e-ea9e-4e1a-a8ac-\
80cd24feed41"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"L", "[", "r_", "]"}], ":=", 
    RowBox[{
     FractionBox[
      RowBox[{"2", "r"}], 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "2"]}]}]]], "2", " ", "\[Pi]"}]}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "hyp", " ", "length", " ", "of", " ", "full", " ", "base", " ", "circle"}],
    " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"l", "[", 
     RowBox[{"r_", ",", "R_"}], "]"}], ":=", 
    RowBox[{"Piecewise", "[", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"4", "r"}], 
           SqrtBox[
            RowBox[{"Abs", "[", 
             RowBox[{"1", "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["r", "2"]}]}], "]"}]]], "*", 
          RowBox[{"ArcTan", "[", 
           FractionBox[
            RowBox[{"R", " ", 
             SqrtBox[
              RowBox[{"Abs", "[", 
               RowBox[{"1", "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["r", "2"]}]}], "]"}]]}], 
            SqrtBox[
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["r", "2"]}], "-", 
              SuperscriptBox["R", "2"]}]]], "]"}]}], ",", 
         RowBox[{
          RowBox[{"R", "/", "2"}], "<=", "r", "<", 
          RowBox[{"1", "/", "2"}]}]}], "}"}], ",", " ", 
       RowBox[{"(*", " ", "ell", " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"4", "r"}], 
           SqrtBox[
            RowBox[{"Abs", "[", 
             RowBox[{"1", "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["r", "2"]}]}], "]"}]]], "*", 
          RowBox[{"ArcTanh", "[", 
           FractionBox[
            RowBox[{"R", " ", 
             SqrtBox[
              RowBox[{"Abs", "[", 
               RowBox[{"1", "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["r", "2"]}]}], "]"}]]}], 
            SqrtBox[
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["r", "2"]}], "-", 
              SuperscriptBox["R", "2"]}]]], "]"}]}], ",", 
         RowBox[{"r", " ", ">", 
          RowBox[{"1", "/", "2"}]}]}], "}"}], ",", " ", 
       RowBox[{"(*", " ", "hyp", " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", "R", " "}], 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["R", "2"]}]]], ",", 
         RowBox[{"r", "==", 
          RowBox[{"1", "/", "2"}]}]}], "}"}], ",", 
       RowBox[{"(*", " ", "par", " ", "*)"}], " ", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"ArcTanh", "[", "R", "]"}]}], ",", " ", 
         RowBox[{"r", "==", "Infinity"}]}], "}"}]}], 
      RowBox[{"(*", " ", "teich", " ", "*)"}], "\[IndentingNewLine]", "}"}], 
     "]"}]}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"hyp", " ", "length", " ", "of", " ", "base", " ", "r"}], "-", 
    RowBox[{"circle", " ", "reaching", " ", "to", " ", "R"}], "-", 
    RowBox[{"target", " ", "circle"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]"}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.977661257046385*^9, 3.977661273324409*^9}, {
  3.977661307209827*^9, 3.9776613923866673`*^9}, {3.977661433597271*^9, 
  3.977661458108721*^9}, {3.98759454441576*^9, 3.987594579443626*^9}, {
  3.987594610466341*^9, 3.98759470276405*^9}, {3.987594759093889*^9, 
  3.987594932027691*^9}, {3.987596329858933*^9, 3.987596346713059*^9}, {
  3.987967033733511*^9, 3.987967034244952*^9}, {3.988031147926745*^9, 
  3.988031182441889*^9}},
 CellLabel->
  "In[426]:=",ExpressionUUID->"43fcc0a2-d921-4fc0-9c81-789957b162a1"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Invariant Twist (and Related) Formulas", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.976966192309602*^9, 3.9769662019989347`*^9}, {
  3.97709011054206*^9, 
  3.977090123326193*^9}},ExpressionUUID->"94c03f11-442f-44a2-a270-\
35f8ad659c4c"],

Cell["\<\
Invariant twists in hyperbolic and elliptic short and elliptic long  cases:\
\>", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.977163043060485*^9, 
  3.9771630726950808`*^9}},ExpressionUUID->"c998ba6a-7a0e-4394-a963-\
efac90d56d12"],

Cell[TextData[{
 StyleBox["This uses formulas in sec. \[OpenCurlyDoubleQuote]Twist Spectrum\
\[CloseCurlyDoubleQuote]. In particular,  the factor (Mass+1)\[Kappa] = ",
  FontSlant->"Italic"],
 Cell[BoxData[
  FractionBox[
   RowBox[{"Mass", "+", "1"}], 
   RowBox[{"2", "r", " "}]]], "Input",
  CellChangeTimes->{{3.976965595248848*^9, 3.97696571903745*^9}, {
   3.976965774001874*^9, 3.976965986041381*^9}},
  FontSlant->"Italic",ExpressionUUID->
  "1d6abcb5-b4aa-4d91-9f16-9d848f266ec6"],
 StyleBox[".",
  FontSlant->"Italic"]
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.987595452122403*^9, 3.987595524398285*^9}, {
  3.987595813654479*^9, 3.987595824093855*^9}, {3.9879656793188553`*^9, 
  3.987965681648066*^9}},ExpressionUUID->"1349422a-4d65-4bc7-8e72-\
1c36ce0ff172"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Xi]Hyp", "[", 
     RowBox[{"r_", ",", "R_", ",", "Mass_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"Mass", "+", "1"}], 
       RowBox[{"2", " "}]], 
      FractionBox["4", 
       SqrtBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["r", "2"]}], "-", "1"}]]], "*", 
      RowBox[{"ArcTanh", "[", 
       FractionBox[
        RowBox[{"R", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["r", "2"]}], "-", "1"}]]}], 
        SqrtBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["r", "2"]}], "-", 
          SuperscriptBox["R", "2"]}]]], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"ArcSin", "[", 
       FractionBox["R", 
        RowBox[{"2", "r", " "}]], "]"}]}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"assuming", " ", "r"}], " ", ">", " ", 
    RowBox[{"1", "/", "2"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Xi]ShortEll", "[", 
     RowBox[{"r_", ",", "R_", ",", "Mass_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"Mass", "+", "1"}], 
       RowBox[{"2", " "}]], 
      FractionBox["4", 
       SqrtBox[
        RowBox[{"1", "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["r", "2"]}]}]]], "*", 
      RowBox[{"ArcTan", "[", 
       FractionBox[
        RowBox[{"R", " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["r", "2"]}]}]]}], 
        SqrtBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["r", "2"]}], "-", 
          SuperscriptBox["R", "2"]}]]], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"ArcSin", "[", 
       FractionBox["R", 
        RowBox[{"2", "r", " "}]], "]"}]}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"assuming", " ", 
     RowBox[{"R", "/", "2"}]}], " ", "<", " ", "r", " ", "<", " ", 
    RowBox[{"1", "/", "2"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Xi]LongEll", "[", 
     RowBox[{"r_", ",", "R_", ",", "Mass_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"Mass", "+", "1"}], 
       RowBox[{"2", " "}]], 
      FractionBox[
       RowBox[{"4", "\[Pi]"}], 
       SqrtBox[
        RowBox[{"1", "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["r", "2"]}]}]]]}], "-", 
     RowBox[{"2", " ", "\[Pi]"}], "-", 
     RowBox[{
      FractionBox[
       RowBox[{"Mass", "+", "1"}], 
       RowBox[{"2", " "}]], 
      FractionBox["4", 
       SqrtBox[
        RowBox[{"1", "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["r", "2"]}]}]]], "*", 
      RowBox[{"ArcTan", "[", 
       FractionBox[
        RowBox[{"R", " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["r", "2"]}]}]]}], 
        SqrtBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["r", "2"]}], "-", 
          SuperscriptBox["R", "2"]}]]], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"ArcSin", "[", 
       FractionBox["R", 
        RowBox[{"2", "r", " "}]], "]"}]}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"assuming", " ", 
     RowBox[{"R", "/", "2"}]}], " ", "<", " ", "r", " ", "<", " ", 
    RowBox[{"1", "/", "2"}]}], " ", "*)"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.976965595248848*^9, 3.97696571903745*^9}, {
   3.976965774001874*^9, 3.976965986041381*^9}, {3.987595606299341*^9, 
   3.987595617807193*^9}, 3.987595678702322*^9, 3.987595752254848*^9, {
   3.9879656833586397`*^9, 3.987965689240855*^9}, {3.987967147245726*^9, 
   3.987967162512103*^9}},
 CellLabel->
  "In[428]:=",ExpressionUUID->"ee3e0696-0a85-4441-85d4-803098ff5fce"],

Cell[TextData[{
 "We also have the invariant twist in the two ",
 StyleBox["critical cases",
  FontWeight->"Bold"],
 ". At r = R/2, we have the ",
 StyleBox["short/long criticality",
  FontWeight->"Bold"],
 " from",
 StyleBox[" tangency",
  FontWeight->"Bold"],
 " to the target circle. At r = 1/2, we have  the ",
 StyleBox["elliptic/hyperbolic horocycle criticality",
  FontWeight->"Bold"],
 " from tangency to the hyperbolic  \[OpenCurlyDoubleQuote]horizon\
\[CloseCurlyDoubleQuote]."
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.9880313699995203`*^9, 3.9880315301500263`*^9}, 
   3.9894248087876787`*^9, {3.9894277710928917`*^9, 
   3.98942777359857*^9}},ExpressionUUID->"d08a6740-c8c1-4758-8102-\
a13f06c8936c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Xi]Crit", "[", 
     RowBox[{"R_", ",", "Mass_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"Mass", "+", "1"}], 
       RowBox[{"2", " "}]], 
      FractionBox[
       RowBox[{"2", " ", "\[Pi]"}], 
       SqrtBox[
        RowBox[{"1", "-", 
         RowBox[{"R", "^", "2"}]}]]]}], "-", "\[Pi]"}]}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"invariant", " ", "twist", " ", "at", " ", "r"}], "=", 
     RowBox[{"R", "/", "2"}]}], ",", 
    RowBox[{"at", " ", 
     RowBox[{"short", "/", "long"}], " ", "criticality", " ", "from", " ", 
     "tangency", " ", "to", " ", "the", " ", "target", " ", "circle"}]}], " ",
    "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Xi]Horo", "[", 
     RowBox[{"R_", ",", "Mass_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"Mass", "+", "1"}], 
       RowBox[{"2", " "}]], 
      FractionBox[
       RowBox[{"4", "R"}], 
       SqrtBox[
        RowBox[{"1", "-", 
         RowBox[{"R", "^", "2"}]}]]]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"ArcSin", "[", "R", "]"}]}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"horocyclic", " ", "twist", " ", "at", " ", "r"}], "=", 
    RowBox[{"1", "/", "2"}]}], " ", "*)"}]}], "\[IndentingNewLine]"}], "Input",\

 InitializationCell->True,
 CellChangeTimes->{{3.9769659980974703`*^9, 3.976966102766876*^9}, {
   3.977162985855838*^9, 3.977163026009864*^9}, {3.9875951188297663`*^9, 
   3.987595131168194*^9}, 3.987596829737756*^9, 3.9875968685467*^9, {
   3.987965662688751*^9, 3.9879656732555723`*^9}, {3.987967119153099*^9, 
   3.987967126676132*^9}, {3.988031204630849*^9, 3.9880312917836637`*^9}},
 CellLabel->
  "In[431]:=",ExpressionUUID->"e10ed1b0-3aad-4e2e-9dfe-77b8a357b436"],

Cell[CellGroupData[{

Cell["\<\
Twist Combo Function [for diagnostic purposes, not used in core function]\
\>", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.988117534273687*^9, 3.988117541898429*^9}, {
  3.988118020190543*^9, 3.9881180453024483`*^9}, {3.9894278302709017`*^9, 
  3.989427840835462*^9}},ExpressionUUID->"c7afb870-f707-4ae3-891a-\
697168cff7b3"],

Cell["\<\
We package all the case switching into a single function for the twist \
accumulated along base arc of radius r to the target circle of radius R>0: \
\>", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.9892743268917513`*^9, 3.989274379928397*^9}, {
  3.989427885630754*^9, 
  3.989427902658905*^9}},ExpressionUUID->"2114baed-a94f-4db0-adac-\
564709fcf2fa"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Xi]Combo", "[", 
    RowBox[{"r_", ",", "R_", ",", "longIndicator_", ",", "Mass_"}], "]"}], ":=", 
   RowBox[{"Which", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"r", "==", "Infinity"}], ",", " ", "0", ",", 
     "\[IndentingNewLine]", 
     RowBox[{"r", " ", ">", " ", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"\[Xi]Hyp", "[", 
      RowBox[{"r", ",", "R", ",", "Mass"}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"r", "==", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"\[Xi]Horo", "[", 
      RowBox[{"R", ",", "Mass"}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"R", "/", "2"}], " ", "<", " ", "r", " ", "<", " ", 
      RowBox[{"1", "/", "2"}]}], ",", " ", 
     RowBox[{"If", "[", 
      RowBox[{"longIndicator", ",", 
       RowBox[{"\[Xi]LongEll", "[", 
        RowBox[{"r", ",", "R", ",", "Mass"}], "]"}], ",", " ", 
       RowBox[{"\[Xi]ShortEll", "[", 
        RowBox[{"r", ",", "R", ",", "Mass"}], "]"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"r", "==", 
      RowBox[{"R", "/", "2"}]}], ",", " ", 
     RowBox[{"\[Xi]Crit", "[", 
      RowBox[{"R", ",", "Mass"}], "]"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.988117549037711*^9, 3.988117551684072*^9}, {
  3.988118011803507*^9, 3.988118015253429*^9}},
 CellLabel->
  "In[433]:=",ExpressionUUID->"75aeab7f-a804-4a18-ac79-e1cc08ed1fcf"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Asymptotic Formulas", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.988032334273355*^9, 
  3.988032343009966*^9}},ExpressionUUID->"4453c553-ae20-49cf-a5db-\
1abb5e4e9d3d"],

Cell["\<\
To generate bounds for FindRoot[...] numerical solvers ahead we also note \
some asymptotic formulas (derived from the above): \
\>", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.988032453931623*^9, 
  3.988032509255396*^9}},ExpressionUUID->"98377b6d-68aa-4405-9481-\
010feec4790b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Xi]HypAsym", "[", 
     RowBox[{"r_", ",", "R_", ",", "Mass_"}], "]"}], ":=", 
    RowBox[{
     FractionBox[
      RowBox[{"Mass", "+", "1"}], 
      RowBox[{"r", " "}]], "*", 
     RowBox[{"ArcTanh", "[", "R", "]"}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"assuming", " ", "r"}], " ", ">>", " ", "1"}], " ", 
   "*)"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.988032368117691*^9, 3.98803242694593*^9}},
 CellLabel->
  "In[434]:=",ExpressionUUID->"95e9e4ce-03d2-469f-a115-5c51b6a8267e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Reach and Invariant Twist (from coordinates in RH)", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.977397901285046*^9, 3.9773979165355597`*^9}, {
  3.977697346319305*^9, 
  3.9776973480117702`*^9}},ExpressionUUID->"6de40262-c4ea-4f1c-8403-\
a47dcb94f637"],

Cell["\<\
Ultimately we will try to hit a prescribed (z,\[Theta] ) in RH so we shall \
need formulas for the associated reach R and invariant twist \[Xi]  from the \
end spinner data (z,\[Theta] ).\
\>", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.9773979803789663`*^9, 3.977398092504483*^9}, {
  3.988031555739993*^9, 
  3.9880315842391977`*^9}},ExpressionUUID->"ed33cdaf-a313-41d4-a59b-\
708eec123ceb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Reach", "[", "z_", "]"}], " ", ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"w", "=", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "-", "z"}], 
          RowBox[{"\[ImaginaryI]", " ", "+", "z"}]]}]}], " ", 
       RowBox[{"(*", " ", 
        RowBox[{"the", " ", "point", " ", "in", " ", "D"}], "*)"}], ",", 
       "R"}], " ", "}"}], ",", "  ", 
     RowBox[{"R", "=", 
      RowBox[{"Abs", "[", "w", "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Xi]inH", "[", 
     RowBox[{"\[Theta]_", ",", "z_"}], "]"}], ":=", " ", 
    RowBox[{"\[Pi]", "+", "\[Theta]", "-", 
     RowBox[{"2", " ", 
      RowBox[{"Arg", "[", 
       RowBox[{"\[ImaginaryI]", "+", "z"}], "]"}]}]}]}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"invariant", " ", "twist", " ", "in", " ", "the", " ", "R"}], "-", 
    RowBox[{"bundle", " ", "from", " ", "the", " ", "base", " ", "point", " ", 
     RowBox[{"0", "@", "z"}], " ", "to", " ", 
     RowBox[{"\[Theta]", "@", "z"}]}]}], " ", "*)"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9773980699388933`*^9, 3.977398087106865*^9}, 
   3.9775870266406727`*^9, {3.977661514873952*^9, 3.977661575179102*^9}, 
   3.9879366541682863`*^9},
 CellLabel->
  "In[435]:=",ExpressionUUID->"a5877ed5-129f-4db5-a5ef-425a64de84a5"],

Cell[TextData[{
 "TECH NOTE: The formula \[Xi]inH[\[Theta]_, z_]  is a bit delicate because \
of the mod 2 Pi ambiguities [see the derivation in ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{"L", 
     StyleBox[
      AdjustmentBox["A",
       BoxBaselineShift->-0.4,
       BoxMargins->{{-0.5, -0.3}, {0, 0}}],
      FontSize->Smaller], "T", 
     AdjustmentBox["E",
      BoxBaselineShift->0.5,
      BoxMargins->{{-0.3, 0}, {0, 0}}], "X"}],
    SingleLetterItalics->False], TraditionalForm]],
  FontSlant->"Plain",ExpressionUUID->"d3da0eb8-d949-466e-9c35-51405fac8d55"],
 " notes, formula (32) maybe also  (197)]. It should work for all \[Theta] in \
reals. "
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.977398109617341*^9, 3.9773982702948723`*^9}, {
  3.97766159203703*^9, 3.977661604506596*^9}, {3.987937924953821*^9, 
  3.987937931976783*^9}, {3.98803160100683*^9, 3.9880316015411873`*^9}, {
  3.989427949746434*^9, 
  3.989427950966914*^9}},ExpressionUUID->"c57d1194-85ac-4406-8b63-\
562eaddb0766"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Sasakian Dipole: Radius r from twist \[Xi] and reach R (numerical)\
\>", "Section",
 InitializationCell->True,
 CellChangeTimes->{{3.976966884281015*^9, 3.97696688785534*^9}, {
   3.977090130751728*^9, 3.977090144077153*^9}, {3.977163131708737*^9, 
   3.97716314994636*^9}, {3.97766506055882*^9, 3.9776650661902037`*^9}, 
   3.988031618260103*^9},ExpressionUUID->"f452eeb5-f008-4ac6-8fb4-\
94c091893bab"],

Cell[TextData[StyleBox["[from shootingFunction8.5*.nb] ",
 FontSlant->"Italic"]], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.977663345076342*^9, 
  3.977663348768017*^9}},ExpressionUUID->"5b8aad3a-de8d-4e60-8a3c-\
c470f506a177"],

Cell[TextData[{
 "Given a desired invariant twist \[Xi] and hyperbolic reach (captured by R) \
we need to compute the geodesic in standard position (encoded by r).  \n",
 StyleBox["NOTE:",
  FontWeight->"Bold"],
 " ",
 StyleBox["This is the main transcendental difficulty that we treat \
numerically after convincing ourselves that there are no easy closed form \
solutions.",
  FontWeight->"Bold"]
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.977058283723557*^9, 3.977058290604484*^9}, {
  3.977058750898912*^9, 3.9770587631678133`*^9}, {3.9770594342009478`*^9, 
  3.977059532772181*^9}, {3.977398358972248*^9, 3.977398399841282*^9}, {
  3.977661684048737*^9, 3.977661697775881*^9}, {3.988031707308497*^9, 
  3.9880317361515627`*^9}, {3.9880327692518272`*^9, 3.988032836480337*^9}, {
  3.989428011045656*^9, 
  3.989428016755012*^9}},ExpressionUUID->"d5307343-5ee7-4acd-b25f-\
3827c448aa6c"],

Cell["\<\
Below, we make  three numerical solvers for r in terms of \[Xi] (and R). They \
all require careful specification of a finite search domain that contains the \
solution.\
\>", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.989428014121771*^9, 
  3.9894280375280733`*^9}},ExpressionUUID->"afa499e8-78d2-458f-876b-\
22c9faf6a62f"],

Cell[CellGroupData[{

Cell["Hyperbolic Case:", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.989428071974827*^9, 
  3.9894281102986097`*^9}},ExpressionUUID->"a748c1d3-514d-41dc-8a0c-\
39325979c762"],

Cell[TextData[{
 "In the hyperbolic large r regime we had the asymptotics  (see above) ",
 Cell[BoxData[
  RowBox[{"\[Xi]", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"Mass", "+", "1"}], 
     RowBox[{"r", " "}]], "*", 
    RowBox[{
     RowBox[{"ArcTanh", "[", "R", "]"}], ".", " ", "This"}], " ", "gives", 
    " ", "an", " ", "approximate", " ", "solution", " "}]}]], "Input",
  CellChangeTimes->{{3.988032368117691*^9, 3.98803242694593*^9}},
  FontWeight->"Plain",ExpressionUUID->
  "2e22ec6f-1ada-4270-b20f-10e64977ab02"],
 "r=",
 Cell[BoxData[
  RowBox[{
   FractionBox[
    RowBox[{"Mass", "+", "1"}], 
    RowBox[{"\[Xi]", " "}]], "*", 
   RowBox[{"ArcTanh", "[", "R", "]"}]}]], "Input",
  CellChangeTimes->{{3.988032368117691*^9, 3.98803242694593*^9}},
  FontWeight->"Plain",ExpressionUUID->
  "038a9093-316e-458e-ae57-4bad6ccc687b"],
 ". We use it with a safety factor 3 and to bound the search interval below."
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.9880325338186903`*^9, 3.9880326000980387`*^9}, {
  3.988032639317285*^9, 3.9880326789435053`*^9}, {3.988032844249797*^9, 
  3.988032846696422*^9}},ExpressionUUID->"29ac1db4-9bbc-48f0-873e-\
2ae13aa04c67"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"rHyp", "[", 
    RowBox[{"\[Xi]_", ",", "R_", ",", "Mass_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"rUpper", "=", 
       RowBox[{"Max", "[", 
        RowBox[{
         RowBox[{"10", "^", "4"}], ",", 
         RowBox[{"3", "*", 
          RowBox[{"(", 
           RowBox[{"Mass", "+", "1"}], ")"}], "*", 
          RowBox[{"ArcTanh", "[", "R", "]"}], "/", "\[Xi]"}]}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Xi]Hyp", "[", 
         RowBox[{"r", ",", "R", ",", "Mass"}], "]"}], "==", " ", "\[Xi]"}], 
       ",", " ", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"r", ",", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "+", 
          RowBox[{"1", "/", 
           RowBox[{"10", "^", "9"}]}]}], ",", "rUpper"}], "}"}], ",", "  ", 
       RowBox[{"(*", " ", 
        RowBox[{
        "look", " ", "for", " ", "r", " ", "in", " ", "this", " ", "range"}], 
        " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"MaxIterations", "->", "1000"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"FindRoot", "[", 
     RowBox[{"...", ",", "\[IndentingNewLine]", 
      RowBox[{"PrecisionGoal", "->", "20"}], ",", 
      RowBox[{"AccuracyGoal", "->", "20"}], ",", 
      RowBox[{"WorkingPrecision", "->", "30"}]}], "]"}], ";"}], " ", 
   "*)"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9880328601354103`*^9, 3.9880328608082*^9}, {
  3.988032994361331*^9, 3.988033010821455*^9}},
 CellLabel->
  "In[437]:=",ExpressionUUID->"3b425d4e-d522-4227-b94e-453f730e43ac"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Elliptic Case:", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.989428098180717*^9, 
  3.989428105529079*^9}},ExpressionUUID->"a8c67f81-e3a7-4ce4-8ff7-\
5e7bf4d37faf"],

Cell["\<\
The elliptic short/long cases are simpler as they operate on finite segments \
a priori and we only use a slight offset to stay away from the ends:\
\>", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.988032885397657*^9, 
  3.9880329752437897`*^9}},ExpressionUUID->"4654add9-94c2-4a38-bc41-\
9d2045b6679d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"rShortEll", "[", 
    RowBox[{"\[Xi]_", ",", "R_", ",", "Mass_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"R", "==", "0"}], ",", "0", ",", " ", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"R", "=", 
        RowBox[{
         RowBox[{"0", " ", "returns", " ", "r"}], "=", "0"}]}], ",", " ", 
       RowBox[{"otherwise", ":"}]}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Xi]ShortEll", "[", 
         RowBox[{"r", ",", "R", ",", "Mass"}], "]"}], "==", " ", "\[Xi]"}], 
       ",", " ", 
       RowBox[{"{", 
        RowBox[{"r", ",", 
         RowBox[{
          RowBox[{"R", "/", "2"}], "+", 
          RowBox[{"1", "/", 
           RowBox[{"10", "^", "9"}]}]}], ",", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "-", 
          RowBox[{"1", "/", 
           RowBox[{"10", "^", "9"}]}]}]}], "}"}], ",", " ", 
       RowBox[{"MaxIterations", "->", "1000"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rLongEll", "[", 
    RowBox[{"\[Xi]_", ",", "R_", ",", "Mass_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"R", "==", "0"}], ",", "0", ",", " ", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"R", "=", 
        RowBox[{
         RowBox[{"0", " ", "returns", " ", "r"}], "=", "0"}]}], ",", " ", 
       RowBox[{"otherwise", ":"}]}], " ", "*)"}], 
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Xi]LongEll", "[", 
         RowBox[{"r", ",", "R", ",", "Mass"}], "]"}], "==", " ", "\[Xi]"}], 
       ",", " ", 
       RowBox[{"{", 
        RowBox[{"r", ",", 
         RowBox[{
          RowBox[{"R", "/", "2"}], "+", 
          RowBox[{"1", "/", 
           RowBox[{"10", "^", "9"}]}]}], ",", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "-", 
          RowBox[{"1", "/", 
           RowBox[{"10", "^", "9"}]}]}]}], "}"}], ",", " ", 
       RowBox[{"MaxIterations", "->", "1000"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"NOTE", ":", " ", 
     RowBox[{"rHyp", "[", "...", "]"}]}], ",", " ", 
    RowBox[{
     RowBox[{"etc", ".", "  ", "return"}], " ", "a", " ", "rule"}], ",", " ", 
    
    RowBox[{"not", " ", "a", " ", "number"}]}], " ", "*)"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.988033522909197*^9, 3.988033523846792*^9}, {
  3.989274586870232*^9, 3.989274694315844*^9}},
 CellLabel->
  "In[438]:=",ExpressionUUID->"f8f81b7d-3014-44fa-b7f6-0c694d2b8d93"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Combined Cases:", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.989428144413723*^9, 
  3.989428153806875*^9}},ExpressionUUID->"aada25a0-25ae-4668-87b3-\
d925fbdb8063"],

Cell["\<\
Finally, the ultimate solver function covering all cases of \[Xi] > 0:\
\>", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.988033052590474*^9, 
  3.988033064852607*^9}},ExpressionUUID->"65695564-2542-4ee4-985b-\
e6d7d9ced72a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"NOTE", ":", " ", 
    RowBox[{
     RowBox[{"due", " ", "to", " ", "the", " ", 
      RowBox[{"10", "^", 
       RowBox[{"-", "9"}]}], " ", "off"}], "-", 
     RowBox[{"setting", " ", "in", " ", 
      RowBox[{"FindRoot", "[", "]"}], " ", "including", " ", "the", " ", 
      "critical", " ", "cases", " ", "is", " ", "pro"}], "-", 
     RowBox[{"forma", " ", "FIX"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"rCombo", "[", 
     RowBox[{"\[Xi]_", ",", "R_", ",", "Mass_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Xi]Tol", "=", 
        RowBox[{"1", "/", 
         RowBox[{"10", "^", "4"}]}]}], "}"}], ",", " ", 
      RowBox[{"(*", " ", "tolerance", " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"debugFlag", "==", "True"}], ",", " ", 
         RowBox[{"Print", "[", 
          RowBox[{
          "\"\<executing rCombo with R=\>\"", ",", " ", "R", ",", " ", 
           "\"\<  and  \[Xi]=\>\"", ",", "\[Xi]", ",", 
           "\"\<  against \[Xi]Crit=\>\"", ",", " ", 
           RowBox[{"\[Xi]Crit", "[", 
            RowBox[{"R", ",", "Mass"}], "]"}]}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Which", "[", " ", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"R", "==", "0"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"r", "->", "0"}], "}"}], ",", 
         RowBox[{"(*", " ", 
          RowBox[{"R", "=", 
           RowBox[{
            RowBox[{"0", " ", "returns", " ", "r"}], " ", "->", " ", 
            RowBox[{"0", " ", "rule"}]}]}], " ", "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"\[Xi]", "<", "0"}], ",", 
         RowBox[{
          RowBox[{"Message", "[", 
           RowBox[{
            RowBox[{"rCombo", "::", "neg"}], ",", " ", "\[Xi]"}], "]"}], ";", 
          " ", 
          RowBox[{"Abort", "[", "]"}]}], ",", 
         RowBox[{"(*", " ", 
          RowBox[{
           RowBox[{"kick", " ", "out", " ", "if", " ", "\[Xi]"}], " ", "<", 
           " ", "0"}], " ", "*)"}], "\[IndentingNewLine]", 
         RowBox[{"\[Xi]", "<=", "\[Xi]Tol"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"r", "->", "Infinity"}], "}"}], ",", " ", 
         "\[IndentingNewLine]", 
         RowBox[{"\[Xi]Tol", "<", "\[Xi]", "<", 
          RowBox[{"\[Xi]Horo", "[", 
           RowBox[{"R", ",", "Mass"}], "]"}]}], ",", " ", 
         RowBox[{"rHyp", "[", 
          RowBox[{"\[Xi]", ",", "R", ",", "Mass"}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{"\[Xi]", "-", 
            RowBox[{"\[Xi]Horo", "[", 
             RowBox[{"R", ",", "Mass"}], "]"}]}], "]"}], "<=", "\[Xi]Tol"}], 
         ",", " ", 
         RowBox[{"{", 
          RowBox[{"r", "->", 
           RowBox[{"1", "/", "2"}]}], "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"\[Xi]Horo", "[", 
           RowBox[{"R", ",", "Mass"}], "]"}], "<", "\[Xi]", "<", 
          RowBox[{
           RowBox[{"\[Xi]Crit", "[", 
            RowBox[{"R", ",", "Mass"}], "]"}], "-", "\[Xi]Tol"}]}], ",", " ", 
         
         RowBox[{"rShortEll", "[", 
          RowBox[{"\[Xi]", ",", "R", ",", "Mass"}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{"\[Xi]", "-", 
            RowBox[{"\[Xi]Crit", "[", 
             RowBox[{"R", ",", "Mass"}], "]"}]}], "]"}], "<=", "\[Xi]Tol"}], 
         ",", " ", 
         RowBox[{"{", 
          RowBox[{"r", "->", 
           RowBox[{"R", "/", "2"}]}], "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Xi]Crit", "[", 
            RowBox[{"R", ",", "Mass"}], "]"}], "+", "\[Xi]Tol"}], "<", 
          "\[Xi]"}], ",", " ", 
         RowBox[{"rLongEll", "[", 
          RowBox[{"\[Xi]", ",", "R", ",", "Mass"}], "]"}]}], 
        "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
   ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"WATCH", " ", 
     RowBox[{"OUT", ":", " ", 
      RowBox[{"unorthodox", " ", "function", " ", "output"}], ":", " ", 
      RowBox[{"a", " ", "rule"}]}]}], ",", " ", 
    RowBox[{"not", " ", "a", " ", "number"}]}], " ", "*)"}], " "}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.977057383736855*^9, 3.9770574659179373`*^9}, {
   3.9770575571650143`*^9, 3.977057593940106*^9}, {3.977058260185219*^9, 
   3.9770582731143084`*^9}, {3.9771015702088823`*^9, 
   3.9771016150608177`*^9}, {3.97710167147217*^9, 3.977101681291606*^9}, {
   3.97710172302046*^9, 3.977101838734398*^9}, {3.977102120107647*^9, 
   3.9771021352823467`*^9}, {3.9771031501919117`*^9, 3.977103151410144*^9}, 
   3.9771429272467403`*^9, {3.977163166853854*^9, 3.9771631720877447`*^9}, {
   3.9773548846637707`*^9, 3.977354891139369*^9}, {3.977661718297357*^9, 
   3.9776617252026033`*^9}, {3.9776618646088047`*^9, 3.97766188219186*^9}, {
   3.977662371720353*^9, 3.977662395705139*^9}, {3.978180573315487*^9, 
   3.97818062369387*^9}, {3.9781807812837267`*^9, 3.978180795963375*^9}, {
   3.9781832935657787`*^9, 3.9781833620894127`*^9}, 3.978183406158654*^9, {
   3.9875971618201637`*^9, 3.987597353642086*^9}, {3.987967232149337*^9, 
   3.987967248210589*^9}, {3.987967279898726*^9, 3.987967315361844*^9}, 
   3.988032708282082*^9, {3.988032857639982*^9, 3.98803287013406*^9}, 
   3.9880330356989603`*^9, {3.988033076902794*^9, 3.988033080735365*^9}, {
   3.988033137895871*^9, 3.988033233863681*^9}, {3.9880333411806927`*^9, 
   3.988033516699888*^9}, {3.9880647146054173`*^9, 3.9880647982583027`*^9}, {
   3.988064841204859*^9, 3.988064897931505*^9}, {3.988064931925879*^9, 
   3.988064950830368*^9}, {3.9880654973084497`*^9, 3.9880655290286493`*^9}, {
   3.988109391123337*^9, 3.988109392616468*^9}, {3.9881094275705214`*^9, 
   3.988109483125394*^9}, {3.988109664602222*^9, 3.988109694794944*^9}, {
   3.988110328674918*^9, 3.9881104125680513`*^9}, {3.988110476658956*^9, 
   3.988110547583087*^9}, {3.988110581060751*^9, 3.9881106618731813`*^9}, {
   3.9881148734810143`*^9, 3.9881148798474197`*^9}, {3.988114942738428*^9, 
   3.98811499516015*^9}, {3.989274823184347*^9, 3.9892748769772177`*^9}, {
   3.9894281810092783`*^9, 3.989428204772567*^9}},
 CellLabel->
  "In[440]:=",ExpressionUUID->"82d7ed62-5fd2-4883-8762-587c218d8917"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Aux: Case Indicators ", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.988040168907937*^9, 
  3.988040183285853*^9}},ExpressionUUID->"24c8d195-0835-4d3d-b911-\
f25bc605a30e"],

Cell["\<\
Later we will also need a function indicating based on \[Xi] if which branch \
of (r, \[Xi])-graph is to be used:\
\>", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.977102237243861*^9, 3.977102252897629*^9}, {
  3.977661740291391*^9, 3.977661754395513*^9}, {3.989428240308749*^9, 
  3.989428243052555*^9}, {3.98942827621165*^9, 
  3.989428330874468*^9}},ExpressionUUID->"70a6582e-f997-47c0-a132-\
8e5bff718e31"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"longIndicator", "[", 
     RowBox[{"\[Xi]_", ",", "R_", ",", "Mass_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Xi]Tol", "=", 
        RowBox[{"1", "/", 
         RowBox[{"10", "^", "4"}]}]}], "}"}], ",", " ", 
      RowBox[{"(*", " ", "tolerance", " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"\[Xi]", ">", 
         RowBox[{
          RowBox[{"\[Xi]Crit", "[", 
           RowBox[{"R", ",", "Mass"}], "]"}], "+", "\[Xi]Tol"}]}], ",", " ", 
        "True", ",", " ", "False"}], "]"}]}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"\[Xi]", " ", "above", " ", 
    RowBox[{"crit", "."}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"hypIndicator", "[", 
     RowBox[{"\[Xi]_", ",", "R_", ",", "Mass_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Xi]Tol", "=", 
        RowBox[{"1", "/", 
         RowBox[{"10", "^", "4"}]}]}], "}"}], ",", " ", 
      RowBox[{"(*", " ", "tolerance", " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"0", "<", "\[Xi]", "<", 
         RowBox[{
          RowBox[{"\[Xi]Horo", "[", 
           RowBox[{"R", ",", "Mass"}], "]"}], "-", "\[Xi]Tol"}]}], ",", 
        "True", ",", "False"}], "]"}]}], "]"}]}], ";", 
   RowBox[{"(*", " ", 
    RowBox[{"\[Xi]", " ", "below", " ", 
     RowBox[{"horo", "."}]}], " ", "*)"}], 
   RowBox[{
    RowBox[{"ellIndicator", "[", 
     RowBox[{"\[Xi]_", ",", "R_", ",", "Mass_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Xi]Tol", "=", 
        RowBox[{"1", "/", 
         RowBox[{"10", "^", "4"}]}]}], "}"}], ",", " ", 
      RowBox[{"(*", " ", "tolerance", " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Xi]", ">", 
          RowBox[{
           RowBox[{"\[Xi]Horo", "[", 
            RowBox[{"R", ",", "Mass"}], "]"}], "+", "\[Xi]Tol"}]}], " ", "&&",
          " ", 
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{"\[Xi]", "-", 
            RowBox[{"\[Xi]Crit", "[", 
             RowBox[{"R", ",", "Mass"}], "]"}]}], "]"}], ">", "\[Xi]Tol"}]}], 
        ",", "True", ",", "False"}], "]"}]}], "]"}]}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{"\[Xi]", " ", "above", " ", 
    RowBox[{"horo", ".", " ", "but"}], " ", "away", " ", "from", " ", 
    RowBox[{"crit", "."}]}], " ", "*)"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.977102149305369*^9, 3.9771022211629972`*^9}, {
   3.9771026711901407`*^9, 3.977102740922614*^9}, {3.977103378438273*^9, 
   3.977103402071907*^9}, {3.987967345043374*^9, 3.987967364724826*^9}, {
   3.98796741029391*^9, 3.9879674236298437`*^9}, {3.988033571006851*^9, 
   3.988033661568285*^9}, {3.988033832333946*^9, 3.9880338947870207`*^9}, 
   3.98803392967447*^9, {3.9880406775009737`*^9, 3.9880407084334917`*^9}, {
   3.988040759650691*^9, 3.988040768956615*^9}, {3.98804081616619*^9, 
   3.9880409144443607`*^9}},
 CellLabel->
  "In[441]:=",ExpressionUUID->"119889f6-7a25-4318-8701-4f6b60c24362"],

Cell["Ditto for detecting the critical cases: ", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.988033942146508*^9, 3.988033961294677*^9}, 
   3.989428337967523*^9},ExpressionUUID->"22ffa7bb-70ef-49f0-8f59-\
cd7a14301fcf"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"horoIndicator", "[", 
     RowBox[{"\[Xi]_", ",", "R_", ",", "Mass_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Xi]Tol", "=", 
        RowBox[{"1", "/", 
         RowBox[{"10", "^", "4"}]}]}], "}"}], ",", " ", 
      RowBox[{"(*", " ", "tolerance", " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"\[Xi]", "-", 
           RowBox[{"\[Xi]Horo", "[", 
            RowBox[{"R", ",", "Mass"}], "]"}]}], "]"}], "<=", "\[Xi]Tol"}], 
        ",", "True", ",", "False"}], "]"}]}], "]"}]}], ";", "  ", 
   RowBox[{
    RowBox[{"critIndicator", "[", 
     RowBox[{"\[Xi]_", ",", "R_", ",", "Mass_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Xi]Tol", "=", 
        RowBox[{"1", "/", 
         RowBox[{"10", "^", "4"}]}]}], "}"}], ",", " ", 
      RowBox[{"(*", " ", "tolerance", " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"\[Xi]", "-", 
           RowBox[{"\[Xi]Crit", "[", 
            RowBox[{"R", ",", "Mass"}], "]"}]}], "]"}], "<=", "\[Xi]Tol"}], 
        ",", "True", ",", "False"}], "]"}]}], "]"}]}], ";"}], " ", 
  " "}]], "Input",
 InitializationCell->True,
 CellLabel->
  "In[443]:=",ExpressionUUID->"979ccc55-c2de-4bc9-9cf5-e4c630c6493f"],

Cell[TextData[StyleBox["TECH NOTE: For case detection consistency, the \
tolerance \[Xi]Tol has to be the same in all of the above!",
 FontWeight->"Bold"]], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.988033695794395*^9, 3.988033755210091*^9}, {
  3.989428355020702*^9, 
  3.9894283559514093`*^9}},ExpressionUUID->"baaff199-98b1-4fe0-939b-\
56886f015c41"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Usage and Testing:", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.9770586911066713`*^9, 3.977058694097636*^9}, {
  3.977102263596952*^9, 3.9771022658847237`*^9}, {3.9776619156670103`*^9, 
  3.9776619241435003`*^9}},ExpressionUUID->"bc02adf8-feeb-459c-af8a-\
4466561a5d70"],

Cell["Let us test the operation of the above solvers: ", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.977058668350685*^9, 
  3.977058682418847*^9}},ExpressionUUID->"0b43af57-59d6-41b2-ac6c-\
4cc8938c920a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Rtest", "=", "0"}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<rCombo returns a rule: \>\"", ",", " ", 
    RowBox[{"rCombo", "[", " ", 
     RowBox[{"\[Xi]Test", ",", "Rtest", ",", "MassTest"}], "]"}]}], "]"}], 
  ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9892751273367233`*^9, 3.9892751279273167`*^9}},
 CellLabel->
  "In[444]:=",ExpressionUUID->"576cd088-fcee-49fa-aed5-9a75486c0bdb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Rtest", "=", "0.4"}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Xi]Test", "=", 
    RowBox[{"Min", "[", 
     RowBox[{
      RowBox[{"2", " ", "\[Pi]", "*", " ", "0.01"}], ",", " ", 
      RowBox[{
       RowBox[{"\[Xi]Horo", "[", 
        RowBox[{"Rtest", ",", "MassTest"}], "]"}], "/", "2"}]}], "]"}]}], 
   ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"\[Xi]Test", " ", "in", " ", "hyp", " ", "range"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rSolRel", "=", 
    RowBox[{"rHyp", "[", " ", 
     RowBox[{"\[Xi]Test", ",", "Rtest", ",", "MassTest"}], "]"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rSol", " ", "=", " ", 
    RowBox[{"r", "/.", " ", "rSolRel"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"NOTE", ":", " ", 
     RowBox[{
      RowBox[{"rHyp", "[", "...", "]"}], " ", "returns", " ", "a", " ", 
      "rule"}]}], ",", " ", 
    RowBox[{"not", " ", "a", " ", "number"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Xi]Realized", " ", "=", " ", 
   RowBox[{
    RowBox[{"\[Xi]Hyp", "[", 
     RowBox[{"r", ",", "Rtest", ",", "MassTest"}], "]"}], "/.", "rSolRel"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Error = \>\"", ",", 
    RowBox[{"\[Xi]Realized", " ", "-", "  ", "\[Xi]Test"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<rCombo returns a rule: \>\"", ",", " ", 
    RowBox[{"rCombo", "[", " ", 
     RowBox[{"\[Xi]Test", ",", "Rtest", ",", "MassTest"}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<diff = \>\"", ",", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"r", "/.", 
       RowBox[{"rHyp", "[", " ", 
        RowBox[{"\[Xi]Test", ",", "Rtest", ",", "MassTest"}], "]"}]}], ")"}], 
     "-", 
     RowBox[{"(", 
      RowBox[{"r", "/.", 
       RowBox[{"rCombo", "[", " ", 
        RowBox[{"\[Xi]Test", ",", "Rtest", ",", "MassTest"}], "]"}]}], 
      ")"}]}]}], "]"}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.977058570105661*^9, 3.9770585941269817`*^9}, {
   3.977102097009366*^9, 3.977102107064959*^9}, {3.977103170272069*^9, 
   3.9771031714104853`*^9}, {3.97766180352894*^9, 3.97766185050692*^9}, 
   3.9781807630171347`*^9, {3.987967438910872*^9, 3.987967482083709*^9}, {
   3.988034299047503*^9, 3.988034302327832*^9}, {3.988034374920837*^9, 
   3.98803445025074*^9}, {3.988034847983158*^9, 3.9880348790205708`*^9}, {
   3.9881095169185553`*^9, 3.98810952959673*^9}, {3.988109571466467*^9, 
   3.988109598684299*^9}, {3.988109726883918*^9, 3.98810974423031*^9}, {
   3.989275049302696*^9, 3.989275112675475*^9}},
 CellLabel->
  "In[446]:=",ExpressionUUID->"3d9e23ac-97e8-4346-948f-2dd9fe919c20"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Rtest", "=", "0.4"}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Xi]Test", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Xi]Horo", "[", 
        RowBox[{"Rtest", ",", "MassTest"}], "]"}], "+", 
       RowBox[{"\[Xi]Crit", "[", 
        RowBox[{"Rtest", ",", "MassTest"}], "]"}]}], ")"}], "/", "2"}]}], 
   ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "\[Xi]Test", " ", "in", " ", "midpoint", " ", "of", " ", "the", " ", 
    "range"}], " ", "*)"}], 
  StyleBox[" ",
   FontColor->RGBColor[1, 0, 0]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rSolRel", "=", 
    RowBox[{"rShortEll", "[", " ", 
     RowBox[{"\[Xi]Test", ",", "Rtest", ",", "MassTest"}], "]"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rSol", " ", "=", " ", 
   RowBox[{"r", "/.", " ", "rSolRel"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Xi]Realized", " ", "=", " ", 
   RowBox[{
    RowBox[{"\[Xi]ShortEll", "[", 
     RowBox[{"r", ",", "Rtest", ",", "MassTest"}], "]"}], "/.", "rSolRel"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Error = \>\"", ",", 
    RowBox[{"\[Xi]Realized", " ", "-", "  ", "\[Xi]Test"}]}], "]"}], 
  ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9770577733184233`*^9, 3.977057781025921*^9}, 
   3.977058266931243*^9, {3.97705852554945*^9, 3.977058551480817*^9}, {
   3.987967491518463*^9, 3.987967495989278*^9}, 3.988034476120453*^9, {
   3.988034528203635*^9, 3.988034607555138*^9}, 3.988034768881454*^9},
 CellLabel->
  "In[454]:=",ExpressionUUID->"da996281-4d81-49b9-a8b0-4467d98c911d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Rtest", "=", "0.4"}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Xi]Test", "=", 
   RowBox[{
    RowBox[{"\[Xi]Crit", "[", 
     RowBox[{"Rtest", ",", "MassTest"}], "]"}], "+", "1"}]}], ";", "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"\[Xi]Test", " ", "in", " ", "the", " ", "range"}], " ", "*)"}], 
  StyleBox[" ",
   FontColor->RGBColor[1, 0, 0]], 
  RowBox[{"rSolRel", "=", 
   RowBox[{"rLongEll", "[", " ", 
    RowBox[{"\[Xi]Test", ",", "Rtest", ",", "MassTest"}], "]"}]}], ";", " ", 
  RowBox[{"rSol", " ", "=", " ", 
   RowBox[{"r", "/.", " ", "rSolRel"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Xi]Realized", " ", "=", " ", 
   RowBox[{
    RowBox[{"\[Xi]LongEll", "[", 
     RowBox[{"r", ",", "Rtest", ",", "MassTest"}], "]"}], "/.", "rSolRel"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Error = \>\"", ",", 
    RowBox[{"\[Xi]Realized", " ", "-", "  ", "\[Xi]Test"}]}], "]"}], 
  ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.977057804609585*^9, 3.977057820636615*^9}, {
  3.9770580013585367`*^9, 3.977058232969734*^9}, {3.98796750312782*^9, 
  3.987967509555482*^9}, {3.988034626874264*^9, 3.988034657343851*^9}},
 CellLabel->
  "In[460]:=",ExpressionUUID->"2b0ad047-12db-470d-86e4-e4a3ca2014b1"],

Cell["All looks pretty good!", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.97705872875598*^9, 
  3.97705873543253*^9}},ExpressionUUID->"3d804858-f7e8-4ed4-9072-\
f502b4b6c8eb"],

Cell["\<\
Then some wholesale testing of the rCombo[...] on a whole list of data using \
a purpose coded rSolTestSuite[...]\
\>", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.97766310579064*^9, 3.977663123682922*^9}, 
   3.978181303695683*^9, {3.988038382406233*^9, 3.988038414838279*^9}, {
   3.988038449940722*^9, 3.988038453512417*^9}, {3.9880387304011793`*^9, 
   3.988038730845253*^9}},ExpressionUUID->"f70809c4-f388-4617-9afa-\
9316add1c1ea"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"Rtest", "=", "0.4"}], ";", " ", 
    RowBox[{"testData", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Rtest", ",", " ", 
         RowBox[{"2", " ", "\[Pi]", "*", " ", "0.1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Rtest", ",", " ", 
         RowBox[{"2", " ", "\[Pi]", "*", " ", "0.4"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"Rtest", ",", " ", 
         RowBox[{"2", " ", "\[Pi]", "*", " ", "2"}]}], "}"}]}], "}"}]}], ";", 
    " ", 
    RowBox[{
     RowBox[{"rSolTestSuite", "[", 
      RowBox[{"Rtest_", ",", "\[Xi]Test_", ",", "MassTest_"}], "]"}], ":=", 
     " ", 
     RowBox[{"Module", "[", " ", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"rSolRel", "=", 
          RowBox[{"rCombo", "[", " ", 
           RowBox[{"\[Xi]Test", ",", "Rtest", ",", "MassTest"}], "]"}]}], ",",
          "rSol\[Xi]Realized", " ", ",", "\[Xi]Realized", ",", "rSol", ",", 
         " ", 
         RowBox[{"longFlag", "=", 
          RowBox[{"longIndicator", "[", 
           RowBox[{"\[Xi]Test", ",", "Rtest", ",", "MassTest"}], "]"}]}], ",", 
         RowBox[{"hypFlag", "=", " ", 
          RowBox[{"hypIndicator", "[", 
           RowBox[{"\[Xi]Test", ",", "Rtest", ",", "MassTest"}], "]"}]}]}], 
        "}"}], ",", " ", "\[IndentingNewLine]", " ", 
       RowBox[{
        RowBox[{"rSol", " ", "=", " ", 
         RowBox[{"r", "/.", " ", "rSolRel"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"\[Xi]Realized", " ", "=", 
         RowBox[{"Which", "[", " ", "\[IndentingNewLine]", " ", 
          RowBox[{"hypFlag", ",", 
           RowBox[{
            RowBox[{"\[Xi]Hyp", "[", 
             RowBox[{"r", ",", "Rtest", ",", "MassTest"}], "]"}], "/.", 
            "rSolRel"}], ",", " ", "\[IndentingNewLine]", 
           RowBox[{"longFlag", " ", "&&", " ", 
            RowBox[{"!", "hypFlag"}]}], ",", 
           RowBox[{
            RowBox[{"\[Xi]LongEll", "[", 
             RowBox[{"r", ",", "Rtest", ",", "MassTest"}], "]"}], "/.", 
            "rSolRel"}], ",", " ", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"!", "longFlag"}], " ", "&&", " ", 
            RowBox[{"!", "hypFlag"}]}], ",", 
           RowBox[{
            RowBox[{"\[Xi]ShortEll", "[", 
             RowBox[{"r", ",", "Rtest", ",", "MassTest"}], "]"}], "/.", 
            "rSolRel"}]}], "\[IndentingNewLine]", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Error = \>\"", ",", 
          RowBox[{"\[Xi]Realized", " ", "-", "  ", "\[Xi]Test"}]}], "]"}]}]}],
       "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"rSolTestSuite", "[", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", "MassTest"}], "]"}], " ", "&"}],
      " ", "/@", "  ", "testData"}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9776624463742237`*^9, 3.977662730709773*^9}, {
  3.9776627723533173`*^9, 3.977662775683301*^9}, {3.97766286635041*^9, 
  3.977663085807349*^9}, {3.977663132995528*^9, 3.9776631484902143`*^9}, {
  3.977663179352512*^9, 3.9776632519528112`*^9}, {3.987967546388895*^9, 
  3.987967575841597*^9}, {3.988038345756096*^9, 3.988038352619562*^9}, {
  3.988038428110677*^9, 3.988038545885603*^9}},
 CellLabel->
  "In[464]:=",ExpressionUUID->"0f64e7dd-05e6-4e5d-8f90-d656debae0dd"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[" Prescribed End Geodesics in H ", "Section",
 InitializationCell->True,
 CellChangeTimes->{{3.9771645321111526`*^9, 3.97716454142288*^9}, {
   3.977527832020825*^9, 3.9775278523302097`*^9}, 
   3.977666111943709*^9},ExpressionUUID->"f92a7282-c734-4a38-b351-\
365201ed7895"],

Cell[TextData[{
 StyleBox["[from shootingFunction8.5*.nb] ",
  FontSlant->"Italic"],
 "\nWe will generate a geodesic from the base spinner   ",
 Cell[BoxData[
  SuperscriptBox["\[ImaginaryI]e", 
   RowBox[{"\[ImaginaryI]", " ", "0"}]]], "Output",
  GeneratedCell->False,
  CellAutoOverwrite->False,
  CellChangeTimes->{{3.965656307703493*^9, 3.9656563186925364`*^9}},
  ExpressionUUID->"5be70afc-340d-42a9-8246-b78b928bbb83"],
 "@\[ImaginaryI] =",
 Cell[BoxData[
  SuperscriptBox["e", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "2"]]], "Output",
  GeneratedCell->False,
  CellAutoOverwrite->False,
  CellChangeTimes->{{3.965656307703493*^9, 3.9656563186925364`*^9}},
  ExpressionUUID->"788856b9-7c7e-4b08-af59-87f42e7fdd5e"],
 "@\[ImaginaryI]   to  arbitrary spinner ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[ImaginaryI]e", "\[ImaginaryI]\[Theta]"], 
   TraditionalForm]],ExpressionUUID->"075d0417-900f-4193-8923-8026e672e619"],
 "@z with k extra full spins on the way.  (So we are really operating at the \
level of RH not SH.)"
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.977164550158554*^9, 3.977164579128428*^9}, {
  3.977665222784554*^9, 3.9776652270602083`*^9}, {3.988038799740877*^9, 
  3.988038935283568*^9}, {3.989428393147779*^9, 
  3.989428456380076*^9}},ExpressionUUID->"58156a37-513f-49d4-a298-\
720d9830c942"],

Cell[TextData[{
 StyleBox["TECH NOTE: Mathematica\[CloseCurlyQuote]s default principal \
argument is in (-\[Pi],\[Pi] ] so this is where \[Theta] should live, check \
against ",
  FontWeight->"Bold"],
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{"L", 
     StyleBox[
      AdjustmentBox["A",
       BoxBaselineShift->-0.4,
       BoxMargins->{{-0.5, -0.3}, {0, 0}}],
      FontSize->Smaller], "T", 
     AdjustmentBox["E",
      BoxBaselineShift->0.5,
      BoxMargins->{{-0.3, 0}, {0, 0}}], "X"}],
    SingleLetterItalics->False], TraditionalForm]],
  FontWeight->"Bold",ExpressionUUID->"39cf81cd-fa1c-4c2d-8007-b046b27398bb"],
 StyleBox["and coordinate , we may have a problem with -\[Pi]  [JK TO DO!]",
  FontWeight->"Bold"]
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.977164593042017*^9, 3.9771646519469357`*^9}, {
  3.977665184562016*^9, 3.9776652017973833`*^9}, {3.989428479026586*^9, 
  3.989428538314802*^9}},ExpressionUUID->"08ac8a20-12a3-4a18-ba25-\
fe5617548174"],

Cell["\<\
Recall that we already know how to compute the desired reach R and invariant \
twist \[Xi] using R=Reach[z] and  \[Xi]=\[Xi]inH[\[Theta] + k 2 \[Pi],  z]. \
Thus using the numerical solver  rCombo[\[Xi]_, R_, Mass_] above we can \
produce the std position geodesic realizing R and \[Xi].  It may however not \
end at z (but at some other point on the target circle). We correct this at \
the end by an overall rotation.  \
\>", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.977164781251774*^9, 3.977164805620713*^9}, {
  3.977399081254911*^9, 3.977399128608026*^9}, {3.977399200075816*^9, 
  3.97739924166157*^9}, {3.977399355400125*^9, 3.977399418462666*^9}, {
  3.977401160067318*^9, 3.977401230383975*^9}, {3.977697574462543*^9, 
  3.977697591537479*^9}, {3.988038967450148*^9, 
  3.988039101902547*^9}},ExpressionUUID->"83008da7-3511-4b97-806c-\
fc3d8d363cee"],

Cell[CellGroupData[{

Cell["Aux: Rotations of H about i", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.9656649103738317`*^9, 3.965664918109375*^9}, {
  3.977401253188896*^9, 
  3.977401254537765*^9}},ExpressionUUID->"daf85672-64f6-405e-b4e0-\
5b62ebd63a1b"],

Cell[TextData[{
 "We need formulas associated with the said rotations  ",
 StyleBox["[borrowed from braidViaUnif3.1.nb in the outermost Mathematica \
folder]",
  FontSlant->"Italic"],
 ":"
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.977401259800387*^9, 3.9774013149805*^9}, {
  3.9894285777556467`*^9, 
  3.989428582628355*^9}},ExpressionUUID->"c749fec9-ee67-43f4-b34c-\
7e032cf50a24"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"RotMatrix", "[", "\[Delta]_", "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{"\[Delta]", "/", "2"}], "]"}], ",", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Delta]", "/", "2"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Delta]", "/", "2"}], "]"}]}], ",", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Delta]", "/", "2"}], "]"}]}], "}"}]}], "}"}]}], ";"}], 
  " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Note", ":", "  ", 
    RowBox[{
     RowBox[{
     "2", "Pi", " ", "ambiguity", " ", "in", " ", "\[Delta]", " ", "begets"}],
      " ", "+", 
     RowBox[{
      RowBox[{"/", 
       RowBox[{"-", " ", "ambiguity"}]}], " ", "of", " ", "the", " ", 
      "matrix"}]}]}], "  ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"RotMobius", "[", 
     RowBox[{"\[Delta]_", ",", "z_"}], "]"}], ":=", 
    FractionBox[
     RowBox[{
      RowBox[{"z", " ", 
       RowBox[{"Cos", "[", 
        FractionBox["\[Delta]", "2"], "]"}]}], "+", 
      RowBox[{"Sin", "[", 
       FractionBox["\[Delta]", "2"], "]"}]}], 
     RowBox[{
      RowBox[{"Cos", "[", 
       FractionBox["\[Delta]", "2"], "]"}], "-", 
      RowBox[{"z", " ", 
       RowBox[{"Sin", "[", 
        FractionBox["\[Delta]", "2"], "]"}]}]}]]}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{"Rotating", " ", "Mobius", " ", "in", " ", "H"}], " ", "*)"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RotMobiusDiff", "[", 
    RowBox[{"\[Delta]_", ",", "z_"}], "]"}], " ", ":=", 
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Cos", "[", 
        FractionBox["\[Delta]", "2"], "]"}], "-", 
       RowBox[{"z", " ", 
        RowBox[{"Sin", "[", 
         FractionBox["\[Delta]", "2"], "]"}]}]}], ")"}], "2"]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"...", " ", "and", " ", "its", " ", "derivative"}], ",", " ", 
    RowBox[{"also", "  ", "obtainable", " ", "via", " ", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"RotMobius", "[", 
        RowBox[{"\[Delta]", ",", "z"}], "]"}], ",", "z"}], "]"}]}]}], " ", 
   "*)"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9656571382326317`*^9, 3.96565728705197*^9}, {
  3.9656638065137033`*^9, 3.965663817055955*^9}, {3.965834567456148*^9, 
  3.965834598600154*^9}, {3.965834646760833*^9, 3.9658346693806047`*^9}, {
  3.977401510112124*^9, 3.977401549214142*^9}, {3.977401698285514*^9, 
  3.9774017174513397`*^9}, {3.977401914804037*^9, 3.977401954988964*^9}, {
  3.977402114192775*^9, 3.977402159820588*^9}, {3.9776654028159103`*^9, 
  3.977665438703061*^9}, {3.977697630885981*^9, 3.9776977206278563`*^9}, {
  3.988039134001258*^9, 3.988039265138324*^9}},
 CellLabel->
  "In[466]:=",ExpressionUUID->"4e1d5717-52a6-483d-8416-f860ae9ce998"],

Cell[CellGroupData[{

Cell["Test and Usage:", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.9776654967929707`*^9, 3.9776655042396603`*^9}, {
  3.988039288704471*^9, 
  3.988039290285653*^9}},ExpressionUUID->"1b9a2aab-9d37-41fc-a9c0-\
af7b08da3795"],

Cell[TextData[{
 "A fun sanity check: at \[ImaginaryI] the RotMobiusDiff[\[Delta], \
\[ImaginaryI] ]  yields 1/(Cos[\[Delta]] - Sin[\[Delta]] \[ImaginaryI]) which \
is ",
 Cell[BoxData[
  SuperscriptBox["e", 
   RowBox[{"\[ImaginaryI]", " ", "\[Delta]"}]]], "Output",
  CellChangeTimes->{3.965834283144292*^9},ExpressionUUID->
  "226b7e3b-4d4d-45b6-9a58-bab19877f65e"],
 ". Indeed:"
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.9658339562381277`*^9, 3.9658339581165*^9}, {
  3.965834184255001*^9, 3.9658343077971373`*^9}, {3.977401583192616*^9, 
  3.977401604954893*^9}, {3.977697764093338*^9, 3.977697770621686*^9}, {
  3.988039293536924*^9, 
  3.988039315951523*^9}},ExpressionUUID->"fe92424a-8d9f-4159-890b-\
2c9bfbc71e6d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"RotMobiusDiff", "[", 
    RowBox[{"\[Delta]", ",", "\[ImaginaryI]"}], "]"}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.977401639311191*^9, 3.977401652952306*^9}},
 CellLabel->
  "In[469]:=",ExpressionUUID->"10c042c4-f42d-4ece-9d9b-efbe616985bf"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
MAIN: Geodesic Formulas  to a target in RH (given by \[Theta], k, z)\
\>", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.9774066991485157`*^9, 3.9774067059056664`*^9}, {
  3.977406935409535*^9, 3.977406936315795*^9}, {3.977434849161553*^9, 
  3.977434850305501*^9}, {3.9775156233985577`*^9, 3.977515630473048*^9}, {
  3.977665639631496*^9, 3.9776656572594757`*^9}, {3.977665716517869*^9, 
  3.977665719465459*^9}, {3.987849650415947*^9, 3.987849671606782*^9}, {
  3.988039339438827*^9, 3.988039340044983*^9}, {3.988039482223041*^9, 
  3.988039512019732*^9}},ExpressionUUID->"1baf06da-c872-4ec9-a720-\
c0bf3cdaf7c9"],

Cell[TextData[{
 "The function below takes the desired end point \[Theta] + k 2 \[Pi] @ z in \
RH and returns two functions zOut[...] and \[Theta]Out[...] and a scalar \
length giving the hyperbolic base length.  (So the geodesic  in RH is given \
by the map sending t in [0, length] to \[Theta]Out[t]@zOut[t] in RH.)  The \
key idea is to pick the geodesic from Sasakian Dipole with the right reach R \
and twist \[Xi]>0 and then rotate it by  the angle \[Delta] so that it ends \
at the point  we want.  For \[Xi]<0 we do the construction for positive twist \
 \[Xi]:=-\[Xi]>0 and then flip the formulas accordingly.  \n",
 StyleBox["NOTE: We view this  as a \[OpenCurlyDoubleQuote]set up\
\[CloseCurlyDoubleQuote] before actually plotting the geodesics, hence the \
name.",
  FontSlant->"Italic"]
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.977418725160524*^9, 3.977418903474395*^9}, 
   3.977418938297011*^9, {3.977515300928134*^9, 3.9775153338543863`*^9}, {
   3.977665570255424*^9, 3.977665571853125*^9}, {3.9776656762238007`*^9, 
   3.9776657003625917`*^9}, {3.977665804104656*^9, 3.9776659217812843`*^9}, {
   3.977697491494025*^9, 3.977697555702736*^9}, 3.9875975119224663`*^9, {
   3.9880393906245317`*^9, 3.988039399946911*^9}, {3.9880394346382*^9, 
   3.988039468594942*^9}, {3.989424866265254*^9, 3.989424868400114*^9}, {
   3.989428655539688*^9, 
   3.98942867446624*^9}},ExpressionUUID->"cdefaf76-5ed2-462b-a627-\
7bf96f581a5d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Clear", "[", "minGeodesicSetup", "]"}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**"}], "******)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"flip", "[", "z_", "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Re", "[", "z", "]"}]}], " ", "+", " ", 
     RowBox[{"I", "*", 
      RowBox[{"Im", "[", "z", "]"}]}]}]}], ";"}], "   ", 
  RowBox[{"(*", " ", 
   RowBox[{"aux", ":", " ", 
    RowBox[{
     RowBox[{"reflect", " ", "in", " ", "y"}], "-", 
     RowBox[{"axis", " ", "of", " ", "H"}]}]}], " ", "*)"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**"}], "******)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"minGeodesicSetup", "[", 
    RowBox[{"\[Theta]_", ",", " ", "k_", ",", " ", "z_", ",", " ", "Mass_"}], 
    "]"}], " ", ":=", " ", "\n", "  ", 
   RowBox[{"Module", "[", "\n", "    ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"R", " ", "=", " ", 
        RowBox[{"Reach", "[", "z", "]"}]}], ",", " ", 
       RowBox[{"\[Xi]", " ", "=", " ", 
        RowBox[{"\[Xi]inH", "[", 
         RowBox[{
          RowBox[{"\[Theta]", " ", "+", " ", 
           RowBox[{"k", "*", "2", "*", "\[Pi]"}]}], ",", " ", "z"}], "]"}]}], 
       ",", " ", "r", ",", " ", "\n", "     ", 
       RowBox[{"\[Xi]Tol", " ", "=", " ", 
        RowBox[{"1", "/", 
         RowBox[{"10", "^", "4"}]}]}], ",", " ", "long", ",", " ", "hyp", ",",
        " ", "ell", ",", " ", "horo", ",", " ", "crit", ",", " ", "negTwist", 
       ",", " ", "length", ",", " ", "\n", "     ", "xEnd", ",", " ", "yEnd", 
       ",", " ", "\[Theta]End", ",", " ", "zEnd", ",", " ", 
       RowBox[{"zTmp", " ", "=", " ", "z"}], ",", " ", "zOut", ",", " ", 
       "\[Theta]Out", ",", " ", "\n", "     ", "w", ",", " ", "wEnd", ",", 
       " ", "rComboReturn", ",", " ", "\[Delta]", ",", " ", "zsp", ",", " ", 
       "\[Theta]sp", ",", " ", "output"}], "}"}], ",", "\n", "    ", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{"debugFlag", ",", " ", 
        RowBox[{"Print", "[", "\"\<executing minGeodesicSetup:\>\"", "]"}]}], 
       "]"}], ";", "\n", "    ", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"**", 
         RowBox[{"*", " ", "case", " ", "R"}]}], "==", 
        RowBox[{
         RowBox[{"0", " ", "has", " ", "two", " ", "sub"}], "-", 
         RowBox[{"cases", " ", 
          RowBox[{"(", 
           RowBox[{"skipping", " ", "the", " ", "rest"}], ")"}]}]}]}], " ", 
       "****)"}], "\n", "    ", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"R", " ", "==", " ", "0"}], " ", "&&", " ", 
         RowBox[{
          RowBox[{"Abs", "[", "\[Xi]", "]"}], " ", "<=", " ", 
          RowBox[{"2", " ", "\[Pi]", " ", "Mass"}]}]}], ",", "   ", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{"straight", " ", "vert", " ", 
           RowBox[{"(", 
            RowBox[{"sub", "-", "Carnot"}], ")"}]}], ":"}], " ", "*)"}], "\n",
         "       ", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Theta]Out", "[", "t_", "]"}], " ", ":=", " ", 
          RowBox[{
           RowBox[{"Sign", "[", "\[Xi]", "]"}], "*", "t"}]}], ";", "\n", 
         "       ", 
         RowBox[{
          RowBox[{"zOut", "[", "t_", "]"}], " ", ":=", " ", "I"}], ";", "\n", 
         "       ", 
         RowBox[{"length", " ", "=", " ", 
          RowBox[{"Abs", "[", "\[Xi]", "]"}]}], ";", "\n", "       ", 
         RowBox[{"Return", "[", 
          RowBox[{"{", 
           RowBox[{"\[Theta]Out", ",", " ", "zOut", ",", " ", "length"}], 
           "}"}], "]"}]}]}], "   ", 
       RowBox[{"(*", " ", 
        RowBox[{
        "return", " ", "vertical", " ", "parametrization", " ", "and", " ", 
         "quit", " ", "module"}], " ", "*)"}], "\n", "    ", "]"}], ";", "\n",
       "    ", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"R", " ", "==", " ", "0"}], " ", "&&", " ", 
         RowBox[{
          RowBox[{"Abs", "[", "\[Xi]", "]"}], " ", ">", " ", 
          RowBox[{"2", " ", "\[Pi]", " ", "Mass"}]}]}], ",", "   ", 
        RowBox[{"(*", " ", 
         RowBox[{"Carnot", " ", "spiral", " ", 
          RowBox[{"case", ":"}]}], " ", "*)"}], "\n", "       ", 
        RowBox[{
         RowBox[{"r", " ", "=", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}], " ", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", " ", "-", " ", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", " ", "+", " ", "Mass"}], ")"}], "^", "2"}], "/", 
              
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", " ", "+", " ", 
                 RowBox[{
                  RowBox[{"Abs", "[", "\[Xi]", "]"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"2", " ", "\[Pi]"}], ")"}]}]}], ")"}], "^", 
               "2"}]}]}], "]"}]}]}], ";", "   ", 
         RowBox[{"(*", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"multiplicity", " ", "m"}], "=", 
            RowBox[{"1", " ", "radius"}]}], ",", " ", 
           RowBox[{"per", " ", 
            RowBox[{"(", "99", ")"}], " ", "in", " ", 
            RowBox[{"mShort", ".", "pdf"}]}]}], " ", "*)"}], "\n", "       ", 
         
         RowBox[{"If", "[", 
          RowBox[{"richOutputFlag", ",", " ", 
           RowBox[{"Print", "[", 
            RowBox[{"\"\<Carnot spiral with r= \>\"", ",", " ", "r"}], 
            "]"}]}], "]"}], ";", "\n", "       ", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"\[Xi]", " ", "<", " ", "0"}], ",", "   ", 
           RowBox[{"(*", " ", 
            RowBox[{
             RowBox[{"for", " ", "negative", " ", "twist"}], ",", " ", 
             RowBox[{"mirror", " ", "the", " ", 
              RowBox[{"motion", ":"}]}]}], " ", "*)"}], "\n", "          ", 
           RowBox[{
            RowBox[{
             RowBox[{"\[Theta]Out", "[", "t_", "]"}], " ", ":=", " ", 
             RowBox[{"-", 
              RowBox[{"\[Theta]Ell", "[", 
               RowBox[{"t", ",", " ", "r", ",", " ", "Mass"}], "]"}]}]}], ";",
             "\n", "          ", 
            RowBox[{
             RowBox[{"zOut", "[", "t_", "]"}], " ", ":=", " ", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"xEll", "[", 
                RowBox[{"t", ",", " ", "r"}], "]"}]}], " ", "+", " ", 
              RowBox[{"I", "*", 
               RowBox[{"yEll", "[", 
                RowBox[{"t", ",", " ", "r"}], "]"}]}]}]}]}], "\n", 
           "         ", ",", "\n", "          ", 
           RowBox[{
            RowBox[{
             RowBox[{"\[Theta]Out", "[", "t_", "]"}], " ", ":=", " ", 
             RowBox[{"\[Theta]Ell", "[", 
              RowBox[{"t", ",", " ", "r", ",", " ", "Mass"}], "]"}]}], ";", 
            "   ", 
            RowBox[{"(*", " ", 
             RowBox[{"\[Xi]", ">", 
              RowBox[{"0", " ", "so", " ", "plain", " ", "elliptic"}]}], " ", 
             "*)"}], "\n", "          ", 
            RowBox[{
             RowBox[{"zOut", "[", "t_", "]"}], " ", ":=", " ", 
             RowBox[{
              RowBox[{"xEll", "[", 
               RowBox[{"t", ",", " ", "r"}], "]"}], " ", "+", " ", 
              RowBox[{"I", "*", 
               RowBox[{"yEll", "[", 
                RowBox[{"t", ",", " ", "r"}], "]"}]}]}]}], ";"}]}], "\n", 
          "       ", "]"}], ";", "\n", "       ", 
         RowBox[{"length", " ", "=", " ", 
          RowBox[{"L", "[", "r", "]"}]}], ";", "   ", 
         RowBox[{"(*", " ", 
          RowBox[{
          "base", " ", "hyp", " ", "length", " ", "of", " ", "one", " ", 
           "loop", " ", "of", " ", "the", " ", "spiral"}], " ", "*)"}], "\n", 
         "       ", 
         RowBox[{"Return", "[", 
          RowBox[{"{", 
           RowBox[{"\[Theta]Out", ",", " ", "zOut", ",", " ", "length"}], 
           "}"}], "]"}]}]}], "\n", "    ", "]"}], ";", "\n", "    ", 
      RowBox[{"(*", " ", 
       RowBox[{"===", 
        RowBox[{"==", " ", 
         RowBox[{"original", " ", "body", " ", "for", " ", "R"}], " ", ">", 
         " ", "0"}], " ", "===", "=="}], " ", "*)"}], "\n", "    ", 
      RowBox[{"If", "[", 
       RowBox[{"richOutputFlag", ",", " ", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Twist to target is \[Xi]=\>\"", ",", " ", 
          RowBox[{"N", "[", 
           RowBox[{"\[Xi]", "/", "\[Pi]"}], "]"}], ",", " ", 
          "\"\<*\[Pi]\>\""}], "]"}]}], "]"}], ";", "\n", "    ", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"\[Xi]", " ", "<", " ", "0"}], ",", "\n", "       ", 
        RowBox[{
         RowBox[{"negTwist", " ", "=", " ", "True"}], ";", " ", 
         RowBox[{"\[Xi]", " ", "=", " ", 
          RowBox[{"-", "\[Xi]"}]}], ";", " ", 
         RowBox[{"zTmp", " ", "=", " ", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Re", "[", "z", "]"}]}], " ", "+", " ", 
           RowBox[{"I", "*", 
            RowBox[{"Im", "[", "z", "]"}]}]}]}]}]}], "\n", "    ", "]"}], ";",
       "   ", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"set", " ", "negative"}], "-", 
        RowBox[{
        "twist", " ", "flag", " ", "and", " ", "flipped", " ", "target", " ", 
         "data"}]}], " ", "*)"}], "\n", "    ", 
      RowBox[{"rComboReturn", " ", "=", " ", 
       RowBox[{"rCombo", "[", 
        RowBox[{"\[Xi]", ",", " ", "R", ",", " ", "Mass"}], "]"}]}], ";", 
      "\n", "    ", 
      RowBox[{"r", " ", "=", " ", 
       RowBox[{
        RowBox[{"rComboReturn", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ";", "   ", 
      RowBox[{"(*", " ", 
       RowBox[{"WARNING", ":", " ", 
        RowBox[{"r", " ", "be", " ", "Infinity"}]}], " ", "*)"}], "\n", 
      "    ", 
      RowBox[{"If", "[", 
       RowBox[{"debugFlag", ",", " ", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<rCombo returned: \>\"", ",", " ", "rComboReturn"}], 
         "]"}]}], "]"}], ";", "\n", "    ", 
      RowBox[{"If", "[", 
       RowBox[{"richOutputFlag", ",", " ", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Radius found r=\>\"", ",", " ", "r"}], "]"}]}], "]"}], 
      ";", "\n", "    ", 
      RowBox[{"long", " ", "=", " ", 
       RowBox[{"longIndicator", "[", 
        RowBox[{"\[Xi]", ",", " ", "R", ",", " ", "Mass"}], "]"}]}], ";", 
      "\n", "    ", 
      RowBox[{"hyp", "  ", "=", " ", 
       RowBox[{"hypIndicator", " ", "[", 
        RowBox[{"\[Xi]", ",", " ", "R", ",", " ", "Mass"}], "]"}]}], ";", 
      "\n", "    ", 
      RowBox[{"ell", "  ", "=", " ", 
       RowBox[{"ellIndicator", " ", "[", 
        RowBox[{"\[Xi]", ",", " ", "R", ",", " ", "Mass"}], "]"}]}], ";", 
      "\n", "    ", 
      RowBox[{"horo", " ", "=", " ", 
       RowBox[{"horoIndicator", "[", 
        RowBox[{"\[Xi]", ",", " ", "R", ",", " ", "Mass"}], "]"}]}], ";", 
      "\n", "    ", 
      RowBox[{"crit", " ", "=", " ", 
       RowBox[{"critIndicator", "[", 
        RowBox[{"\[Xi]", ",", " ", "R", ",", " ", "Mass"}], "]"}]}], ";", 
      "\n", "    ", 
      RowBox[{"If", "[", 
       RowBox[{"richOutputFlag", ",", " ", 
        RowBox[{
        "Print", "[", 
         "\"\<************ Finding the base length: ***********\>\"", "]"}]}],
        "]"}], ";", "\n", "    ", 
      RowBox[{"length", " ", "=", " ", 
       RowBox[{"Which", "[", "\n", "       ", 
        RowBox[{"crit", ",", "\n", "         ", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{"richOutputFlag", ",", " ", 
            RowBox[{"Print", "[", 
             RowBox[{"\"\< critical with r=R/2=\>\"", ",", " ", "r"}], 
             "]"}]}], "]"}], ";", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Pi]", "*", "R"}], ")"}], "/", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", " ", "-", " ", 
             RowBox[{"R", "^", "2"}]}], "]"}]}]}], ",", "\n", "       ", 
         RowBox[{
          RowBox[{"long", " ", "==", " ", "True"}], " ", "&&", " ", 
          RowBox[{"r", " ", "<", " ", "Infinity"}]}], ",", "\n", "         ", 
         
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{"richOutputFlag", ",", " ", 
            RowBox[{"Print", "[", "\"\< long \>\"", "]"}]}], "]"}], ";", " ", 
          
          RowBox[{
           RowBox[{"L", "[", "r", "]"}], " ", "-", " ", 
           RowBox[{"l", "[", 
            RowBox[{"r", ",", " ", "R"}], "]"}]}]}], ",", "\n", "       ", 
         RowBox[{
          RowBox[{"long", " ", "==", " ", "False"}], " ", "&&", " ", 
          RowBox[{"r", " ", "<", " ", "Infinity"}]}], ",", "\n", "         ", 
         
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{"richOutputFlag", ",", " ", 
            RowBox[{"Print", "[", "\"\< short \>\"", "]"}]}], "]"}], ";", " ", 
          RowBox[{"l", "[", 
           RowBox[{"r", ",", " ", "R"}], "]"}]}], ",", "\n", "       ", 
         RowBox[{"r", " ", "==", " ", 
          RowBox[{"1", "/", "2"}]}], ",", "\n", "         ", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{"richOutputFlag", ",", " ", 
            RowBox[{"Print", "[", "\"\< teichmuller \>\"", "]"}]}], "]"}], 
          ";", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", "R"}], ")"}], "/", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", " ", "-", " ", 
             RowBox[{"R", "^", "2"}]}], "]"}]}]}], ",", "\n", "       ", 
         RowBox[{"r", " ", "==", " ", "Infinity"}], ",", "\n", "         ", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{"richOutputFlag", ",", " ", 
            RowBox[{"Print", "[", "\"\< teichmuller \>\"", "]"}]}], "]"}], 
          ";", " ", 
          RowBox[{"2", "*", 
           RowBox[{"ArcTanh", "[", "R", "]"}]}]}]}], "\n", "    ", "]"}]}], 
      ";", "\n", "    ", 
      RowBox[{"If", "[", 
       RowBox[{"richOutputFlag", ",", " ", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<found:  base length = \>\"", ",", " ", "length"}], 
         "]"}]}], "]"}], ";", "\n", "    ", 
      RowBox[{"If", "[", 
       RowBox[{"richOutputFlag", ",", " ", 
        RowBox[{
        "Print", "[", 
         "\"\<************ Assemblying Std Pos Parametrizations: \
***********\>\"", "]"}]}], "]"}], ";", "\n", "    ", 
      RowBox[{"Which", "[", "\n", "       ", 
       RowBox[{
        RowBox[{
         RowBox[{"N", "[", "\[Xi]", "]"}], " ", "<", " ", "\[Xi]Tol"}], ",", 
        "\n", "         ", 
        RowBox[{
         RowBox[{
          RowBox[{"zsp", "[", "t_", "]"}], " ", ":=", " ", 
          RowBox[{
           RowBox[{"xTeich", "[", "t", "]"}], " ", "+", " ", 
           RowBox[{"I", "*", 
            RowBox[{"yTeich", "[", "t", "]"}]}]}]}], ";", "\n", "         ", 
         RowBox[{
          RowBox[{"\[Theta]sp", "[", "t_", "]"}], " ", ":=", " ", 
          RowBox[{"\[Theta]Teich", "[", "t", "]"}]}], ";", "\n", "         ", 
         
         RowBox[{"If", "[", 
          RowBox[{"richOutputFlag", ",", " ", 
           RowBox[{"Print", "[", 
            RowBox[{"\"\<teichmuller with r= \>\"", ",", " ", "r"}], "]"}]}], 
          "]"}]}], ",", "\n", "       ", 
        RowBox[{"hyp", " ", "==", " ", "True"}], ",", "\n", "         ", 
        RowBox[{
         RowBox[{
          RowBox[{"zsp", "[", "t_", "]"}], " ", ":=", " ", 
          RowBox[{
           RowBox[{"xHyp", "[", 
            RowBox[{"t", ",", " ", "r"}], "]"}], " ", "+", " ", 
           RowBox[{"I", "*", 
            RowBox[{"yHyp", "[", 
             RowBox[{"t", ",", " ", "r"}], "]"}]}]}]}], ";", "\n", 
         "         ", 
         RowBox[{
          RowBox[{"\[Theta]sp", "[", "t_", "]"}], " ", ":=", " ", 
          RowBox[{"\[Theta]Hyp", "[", 
           RowBox[{"t", ",", " ", "r", ",", " ", "Mass"}], "]"}]}], ";", "\n",
          "         ", 
         RowBox[{"If", "[", 
          RowBox[{"richOutputFlag", ",", " ", 
           RowBox[{"Print", "[", 
            RowBox[{"\"\<hyperbolic with r= \>\"", ",", " ", "r"}], "]"}]}], 
          "]"}]}], ",", "\n", "       ", 
        RowBox[{"horo", " ", "==", " ", "True"}], ",", "\n", "         ", 
        RowBox[{
         RowBox[{
          RowBox[{"zsp", "[", "t_", "]"}], " ", ":=", " ", 
          RowBox[{
           RowBox[{"xPar", "[", "t", "]"}], " ", "+", " ", 
           RowBox[{"I", "*", 
            RowBox[{"yPar", "[", "t", "]"}]}]}]}], ";", "\n", "         ", 
         RowBox[{
          RowBox[{"\[Theta]sp", "[", "t_", "]"}], " ", ":=", " ", 
          RowBox[{"\[Theta]Par", "[", 
           RowBox[{"t", ",", " ", "Mass"}], "]"}]}], ";", "\n", "         ", 
         RowBox[{"If", "[", 
          RowBox[{"richOutputFlag", ",", " ", 
           RowBox[{"Print", "[", 
            RowBox[{"\"\<parabolic (horo.) with r= \>\"", ",", " ", "r"}], 
            "]"}]}], "]"}]}], ",", "\n", "       ", 
        RowBox[{"ell", " ", "==", " ", "True"}], ",", "\n", "         ", 
        RowBox[{
         RowBox[{
          RowBox[{"zsp", "[", "t_", "]"}], " ", ":=", " ", 
          RowBox[{
           RowBox[{"xEll", "[", 
            RowBox[{"t", ",", " ", "r"}], "]"}], " ", "+", " ", 
           RowBox[{"I", "*", 
            RowBox[{"yEll", "[", 
             RowBox[{"t", ",", " ", "r"}], "]"}]}]}]}], ";", "\n", 
         "         ", 
         RowBox[{
          RowBox[{"\[Theta]sp", "[", "t_", "]"}], " ", ":=", " ", 
          RowBox[{"\[Theta]Ell", "[", 
           RowBox[{"t", ",", " ", "r", ",", " ", "Mass"}], "]"}]}], ";", "\n",
          "         ", 
         RowBox[{"If", "[", 
          RowBox[{"richOutputFlag", ",", " ", 
           RowBox[{"Print", "[", 
            RowBox[{"\"\<elliptic with r= \>\"", ",", " ", "r"}], "]"}]}], 
          "]"}]}], ",", "\n", "       ", 
        RowBox[{"crit", " ", "==", " ", "True"}], ",", "\n", "         ", 
        RowBox[{
         RowBox[{
          RowBox[{"zsp", "[", "t_", "]"}], " ", ":=", " ", 
          RowBox[{
           RowBox[{"xEll", "[", 
            RowBox[{"t", ",", " ", "r"}], "]"}], " ", "+", " ", 
           RowBox[{"I", "*", 
            RowBox[{"yEll", "[", 
             RowBox[{"t", ",", " ", "r"}], "]"}]}]}]}], ";", "\n", 
         "         ", 
         RowBox[{
          RowBox[{"\[Theta]sp", "[", "t_", "]"}], " ", ":=", " ", 
          RowBox[{"\[Theta]Ell", "[", 
           RowBox[{"t", ",", " ", "r", ",", " ", "Mass"}], "]"}]}], ";", "\n",
          "         ", 
         RowBox[{"If", "[", 
          RowBox[{"richOutputFlag", ",", " ", 
           RowBox[{"Print", "[", 
            RowBox[{"\"\<elliptic critical with r= \>\"", ",", " ", "r"}], 
            "]"}]}], "]"}]}]}], "\n", "    ", "]"}], ";", "\n", "    ", 
      RowBox[{"If", "[", 
       RowBox[{"richOutputFlag", ",", " ", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<z_sp[t] = \>\"", ",", " ", 
          RowBox[{"N", "[", 
           RowBox[{"zsp", "[", "t", "]"}], "]"}]}], "]"}]}], "]"}], ";", "\n",
       "    ", 
      RowBox[{"If", "[", 
       RowBox[{"richOutputFlag", ",", " ", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<\[Theta]_sp[t] = \>\"", ",", " ", 
          RowBox[{"N", "[", 
           RowBox[{"\[Theta]sp", "[", "t", "]"}], "]"}]}], "]"}]}], "]"}], 
      ";", "\n", "    ", 
      RowBox[{"zEnd", " ", "=", " ", 
       RowBox[{"zsp", "[", "length", "]"}]}], ";", "\n", "    ", 
      RowBox[{"\[Theta]End", " ", "=", " ", 
       RowBox[{"\[Theta]sp", "[", "length", "]"}]}], ";", "\n", "    ", 
      RowBox[{"If", "[", 
       RowBox[{"debugFlag", ",", " ", 
        RowBox[{"Print", "[", 
         RowBox[{
         "\"\<In H, we have end \[Theta]_sp @ z_sp = \>\"", ",", " ", 
          RowBox[{"N", "[", "\[Theta]End", "]"}], ",", " ", "\"\<  @  \>\"", 
          ",", " ", 
          RowBox[{"N", "[", "zEnd", "]"}]}], "]"}]}], "]"}], ";", "\n", 
      "    ", 
      RowBox[{"wEnd", " ", "=", " ", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "zEnd"}], " ", "+", " ", "I"}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"zEnd", " ", "+", " ", "I"}], ")"}]}]}], ";", "\n", "    ", 
      RowBox[{"w", "    ", "=", " ", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "zTmp"}], " ", "+", " ", "I"}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"zTmp", " ", "+", " ", "I"}], ")"}]}]}], ";", "\n", "    ", 
      RowBox[{"If", "[", 
       RowBox[{"debugFlag", ",", " ", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Sanity:  true target w=\>\"", ",", " ", 
          RowBox[{"N", "[", "w", "]"}], ",", " ", 
          "\"\< vs std postion end w_sp=\>\"", ",", " ", 
          RowBox[{"N", "[", "wEnd", "]"}], ",", "\n", 
          "                        ", "\"\< with |w|=\>\"", ",", " ", 
          RowBox[{"N", "[", 
           RowBox[{"Abs", "[", "w", "]"}], "]"}], ",", " ", 
          "\"\< vs |w_sp|=\>\"", ",", " ", 
          RowBox[{"Abs", "[", 
           RowBox[{"N", "[", "wEnd", "]"}], "]"}]}], "]"}]}], "]"}], ";", 
      "\n", "    ", 
      RowBox[{"\[Delta]", " ", "=", " ", 
       RowBox[{"Arg", "[", 
        RowBox[{"N", "[", 
         RowBox[{"w", "/", "wEnd"}], "]"}], "]"}]}], ";", "\n", "    ", 
      RowBox[{"If", "[", 
       RowBox[{"debugFlag", ",", " ", 
        RowBox[{"Print", "[", 
         RowBox[{
         "\"\<Sanity checking post-adjusting rotation angle: \[Delta]=\>\"", 
          ",", " ", 
          RowBox[{"\[Delta]", "/", "\[Pi]"}], ",", " ", "\"\<*\[Pi]\>\""}], 
         "]"}]}], "]"}], ";", "\n", "    ", 
      RowBox[{
       RowBox[{"zOut", "[", "t_", "]"}], "      ", "=", " ", 
       RowBox[{"N", "[", 
        RowBox[{"RotMobius", "[", 
         RowBox[{"\[Delta]", ",", " ", 
          RowBox[{"zsp", "[", "t", "]"}]}], "]"}], "]"}]}], ";", "\n", "    ", 
      RowBox[{
       RowBox[{"\[Theta]Out", "[", "t_", "]"}], " ", "=", " ", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"\[Theta]sp", "[", "t", "]"}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"Arg", "[", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"\[Delta]", "/", "2"}], "]"}], " ", "-", " ", 
            RowBox[{
             RowBox[{"zsp", "[", "t", "]"}], "*", 
             RowBox[{"Sin", "[", 
              RowBox[{"\[Delta]", "/", "2"}], "]"}]}]}], "]"}]}], " ", "-", 
         " ", "\[Delta]"}], "]"}]}], ";", "\n", "    ", 
      RowBox[{"If", "[", 
       RowBox[{"negTwist", ",", "\n", "       ", 
        RowBox[{
         RowBox[{
          RowBox[{"zOut", "[", "t_", "]"}], " ", ":=", " ", 
          RowBox[{"flip", "[", 
           RowBox[{"RotMobius", "[", 
            RowBox[{"\[Delta]", ",", " ", 
             RowBox[{"zsp", "[", "t", "]"}]}], "]"}], "]"}]}], ";", "\n", 
         "       ", 
         RowBox[{
          RowBox[{"\[Theta]Out", "[", "t_", "]"}], " ", ":=", " ", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Theta]sp", "[", "t", "]"}], " ", "-", " ", 
             RowBox[{"2", "*", 
              RowBox[{"Arg", "[", 
               RowBox[{
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Delta]", "/", "2"}], "]"}], " ", "-", " ", 
                RowBox[{
                 RowBox[{"zsp", "[", "t", "]"}], "*", 
                 RowBox[{"Sin", "[", 
                  RowBox[{"\[Delta]", "/", "2"}], "]"}]}]}], "]"}]}], " ", 
             "-", " ", "\[Delta]"}], ")"}]}]}]}]}], "\n", "    ", "]"}], ";", 
      "\n", "    ", 
      RowBox[{"If", "[", 
       RowBox[{"debugFlag", ",", "\n", "       ", 
        RowBox[{
         RowBox[{
         "Print", "[", 
          "\"\<************** Geodesic Parametrization: ************\>\"", 
          "]"}], ";", "\n", "       ", 
         RowBox[{"Print", "[", 
          RowBox[{"\"\<\[Theta]Fun[t] = \>\"", ",", " ", 
           RowBox[{"\[Theta]Out", "[", "t", "]"}]}], "]"}], ";", "\n", 
         "       ", 
         RowBox[{"Print", "[", 
          RowBox[{"\"\<zFun[t] = \>\"", ",", " ", 
           RowBox[{"zOut", "[", "t", "]"}]}], "]"}]}]}], "\n", "    ", "]"}], 
      ";", "\n", "    ", 
      RowBox[{"{", 
       RowBox[{"\[Theta]Out", ",", " ", "zOut", ",", " ", "length"}], 
       "}"}]}]}], "\n", "  ", "]"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.989428692071208*^9, 3.989428721845042*^9}, {
  3.9894296835331173`*^9, 3.989429684896163*^9}},
 CellLabel->
  "In[470]:=",ExpressionUUID->"60653cfb-7101-42cf-be71-c6fa791c077b"],

Cell[TextData[StyleBox["NOTE: the time domain of the output functions \
\[Theta]Out and zOut is [0,length]. It is not yet normalized to [0,1].",
 FontWeight->"Bold"]], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.97801710854946*^9, 
  3.978017157613731*^9}},ExpressionUUID->"a87f29a0-947c-4014-950b-\
605d503bd55b"],

Cell[CellGroupData[{

Cell["Testing and Usage", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.977665758344342*^9, 
  3.9776657618171797`*^9}},ExpressionUUID->"67b1a384-db85-482f-ac13-\
4068aff96a96"],

Cell["Let\[CloseCurlyQuote]s test:", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.977411605702857*^9, 
  3.977411614874922*^9}},ExpressionUUID->"5df125ce-9b6d-4b14-b6c9-\
556c3735066a"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Theta]Test", "=", 
     RowBox[{
      RowBox[{"-", "0.2"}], "*", "\[Pi]"}]}], ";", " ", 
    RowBox[{"kTest", "=", "0"}], ";", 
    RowBox[{"zTest", " ", "=", " ", 
     RowBox[{"\[ImaginaryI]", " ", "+", " ", "1"}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Theta]FunTest", ",", "zFunTest", ",", "lTest"}], "}"}], " ", 
     "=", " ", 
     RowBox[{"minGeodesicSetup", "[", 
      RowBox[{"\[Theta]Test", ",", "kTest", ",", "zTest", ",", "MassTest"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Aiming at \>\"", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Theta]Test", "+", 
         RowBox[{"kTest", "*", "2", " ", "Pi"}]}], ")"}], "/", "Pi"}], ",", 
      "\"\<*\[Pi] @ \>\"", " ", ",", "zTest", " ", ",", " ", 
      "\"\< and actually ending at \>\"", ",", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Theta]FunTest", "[", "lTest", "]"}], ")"}], "/", "Pi"}], 
      ",", " ", "\"\<*\[Pi] @ \>\"", ",", 
      RowBox[{"zFunTest", "[", "lTest", "]"}]}], "]"}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{
  3.977411571878957*^9, {3.9774186312309523`*^9, 3.9774186384124117`*^9}, {
   3.977419179575821*^9, 3.977419182962576*^9}, {3.9774192340863733`*^9, 
   3.977419254163753*^9}, {3.9774192904621696`*^9, 3.9774195176506968`*^9}, {
   3.977419574941223*^9, 3.9774196512602167`*^9}, {3.977420967122713*^9, 
   3.97742099586902*^9}, {3.977421752414441*^9, 3.9774218044563227`*^9}, {
   3.9879677998443117`*^9, 3.9879678047349*^9}, {3.9880478571565733`*^9, 
   3.988047857627614*^9}, 3.988051373269928*^9},
 CellLabel->
  "In[473]:=",ExpressionUUID->"ed4eeb52-9313-432b-badc-ed55905e2313"],

Cell["We see that we reached good end point including \[Theta]! ", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.977420764756371*^9, 3.977420784264803*^9}, 
   3.977421822786517*^9, {3.977423277383543*^9, 3.9774233341036243`*^9}, {
   3.9774260910437183`*^9, 3.977426141498867*^9}, {3.9776657909291887`*^9, 
   3.977665791689685*^9}},ExpressionUUID->"daa0acf1-4671-434a-8ed7-\
1c28a26ac8b4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Extra: Geodesic Formulas  to target in RH as given by \[Theta], \[Xi]", \
"Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.9774066991485157`*^9, 3.9774067059056664`*^9}, {
  3.977406935409535*^9, 3.977406936315795*^9}, {3.977434849161553*^9, 
  3.977434850305501*^9}, {3.9775156233985577`*^9, 3.977515630473048*^9}, {
  3.977665639631496*^9, 3.9776656572594757`*^9}, {3.977665716517869*^9, 
  3.977665719465459*^9}, {3.987849650415947*^9, 3.9878497074237223`*^9}, {
  3.987850160686125*^9, 3.9878501721031103`*^9}, {3.989429693695518*^9, 
  3.989429697871561*^9}},ExpressionUUID->"5bb71298-cc13-4432-9f2d-\
7f739addbf54"],

Cell[TextData[{
 "For convenience, we also produce another variant of the function above that \
uses different target specification. It takes the desired end point in RH \
prescribed by the end base position z and the invariant twist ",
 StyleBox["\[Xi]",
  FontWeight->"Bold"],
 ". (It is tad simpler because ",
 StyleBox["\[Xi]",
  FontWeight->"Bold"],
 " need not be computed.)  \n",
 StyleBox["LOGISTICS NOTE: We use this variant to create some plots of \
geodesics. It does not enter the main braid visualization function.",
  FontSlant->"Italic"]
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.977418725160524*^9, 3.977418903474395*^9}, 
   3.977418938297011*^9, {3.977515300928134*^9, 3.9775153338543863`*^9}, {
   3.977665570255424*^9, 3.977665571853125*^9}, {3.9776656762238007`*^9, 
   3.9776657003625917`*^9}, {3.977665804104656*^9, 3.9776659217812843`*^9}, {
   3.977697491494025*^9, 3.977697555702736*^9}, 3.9875975119224663`*^9, {
   3.987849727232559*^9, 3.9878499449911137`*^9}, {3.989429721351008*^9, 
   3.98942972897514*^9}},ExpressionUUID->"dff737ab-7dfd-42c4-a6d1-\
0646a52762c3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Clear", "[", "minGeodesicToEndTwistSetup", "]"}], ";"}], "\n", 
  "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", " ", "function"}], " ", "generating", " ", "formulas",
     " ", "for", " ", "minimizing", " ", "geodesic", " ", "from", " ", "the", 
    " ", "end", " ", "base", " ", "position", " ", "z", " ", "in", " ", "H", 
    " ", "and", " ", "the", " ", "invariant", " ", "twist", " ", "\[Xi]"}], 
   " ", "******)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"minGeodesicToEndTwistSetup", "[", 
    RowBox[{"z_", ",", " ", "\[Xi]Arg_", ",", " ", "Mass_"}], "]"}], " ", ":=",
    "\n", "  ", 
   RowBox[{"Module", "[", "\n", "    ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"R", " ", "=", " ", 
        RowBox[{"Reach", "[", "z", "]"}]}], ",", " ", 
       RowBox[{"\[Xi]", " ", "=", " ", "\[Xi]Arg"}], ",", " ", "r", ",", " ", 
       
       RowBox[{"\[Xi]Tol", " ", "=", " ", 
        RowBox[{"1", "/", 
         RowBox[{"10", "^", "4"}]}]}], ",", " ", "long", ",", " ", "hyp", ",",
        " ", "ell", ",", " ", "horo", ",", " ", "crit", ",", " ", "negTwist", 
       ",", "\n", "     ", "length", ",", " ", "xEnd", ",", " ", "yEnd", ",", 
       " ", "\[Theta]End", ",", " ", "zEnd", ",", " ", 
       RowBox[{"zTmp", " ", "=", " ", "z"}], ",", " ", "zOut", ",", " ", 
       "\[Theta]Out", ",", "\n", "     ", "w", ",", " ", "wEnd", ",", " ", 
       "\[Delta]", ",", " ", "zsp", ",", " ", "\[Theta]sp", ",", " ", 
       "output"}], "}"}], ",", "\n", "    ", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{"debugFlag", ",", " ", 
        RowBox[{
        "Print", "[", "\"\<executing minGeodesicToEndTwistSetup:\>\"", 
         "]"}]}], "]"}], ";", "\n", "    ", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"**", 
         RowBox[{"*", " ", "case", " ", "R"}]}], "==", 
        RowBox[{
         RowBox[{"0", " ", "has", " ", "two", " ", "sub"}], "-", 
         RowBox[{"cases", " ", 
          RowBox[{"(", 
           RowBox[{"skipping", " ", "the", " ", "rest"}], ")"}]}]}]}], " ", 
       "****)"}], "\n", "    ", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"R", " ", "==", " ", "0"}], " ", "&&", " ", 
         RowBox[{
          RowBox[{"Abs", "[", "\[Xi]", "]"}], " ", "<=", " ", 
          RowBox[{"2", " ", "\[Pi]", " ", "Mass"}]}]}], ",", "\n", "       ", 
        
        RowBox[{
         RowBox[{
          RowBox[{"\[Theta]Out", "[", "t_", "]"}], " ", ":=", " ", 
          RowBox[{
           RowBox[{"Sign", "[", "\[Xi]", "]"}], "*", "t"}]}], ";", "\n", 
         "       ", 
         RowBox[{
          RowBox[{"zOut", "[", "t_", "]"}], " ", ":=", " ", "I"}], ";", "\n", 
         "       ", 
         RowBox[{"length", " ", "=", " ", 
          RowBox[{"Abs", "[", "\[Xi]", "]"}]}], ";", "\n", "       ", 
         RowBox[{"Return", "[", 
          RowBox[{"{", 
           RowBox[{"\[Theta]Out", ",", " ", "zOut", ",", " ", "length"}], 
           "}"}], "]"}]}]}], "\n", "    ", "]"}], ";", "\n", "    ", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"R", " ", "==", " ", "0"}], " ", "&&", " ", 
         RowBox[{
          RowBox[{"Abs", "[", "\[Xi]", "]"}], " ", ">", " ", 
          RowBox[{"2", " ", "\[Pi]", " ", "Mass"}]}]}], ",", "\n", "       ", 
        
        RowBox[{
         RowBox[{"r", " ", "=", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}], " ", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", " ", "-", " ", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", " ", "+", " ", "Mass"}], ")"}], "^", "2"}], "/", 
              
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", " ", "+", " ", 
                 RowBox[{
                  RowBox[{"Abs", "[", "\[Xi]", "]"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"2", " ", "\[Pi]"}], ")"}]}]}], ")"}], "^", 
               "2"}]}]}], "]"}]}]}], ";", "\n", "       ", 
         RowBox[{"If", "[", 
          RowBox[{"richOutputFlag", ",", " ", 
           RowBox[{"Print", "[", 
            RowBox[{"\"\<Carnot spiral with r= \>\"", ",", " ", "r"}], 
            "]"}]}], "]"}], ";", "\n", "       ", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"\[Xi]", " ", "<", " ", "0"}], ",", "\n", "          ", 
           RowBox[{
            RowBox[{
             RowBox[{"\[Theta]Out", "[", "t_", "]"}], " ", ":=", " ", 
             RowBox[{"-", 
              RowBox[{"\[Theta]Ell", "[", 
               RowBox[{"t", ",", " ", "r", ",", " ", "Mass"}], "]"}]}]}], ";",
             "\n", "          ", 
            RowBox[{
             RowBox[{"zOut", "[", "t_", "]"}], " ", ":=", " ", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"xEll", "[", 
                RowBox[{"t", ",", " ", "r"}], "]"}]}], " ", "+", " ", 
              RowBox[{"I", "*", 
               RowBox[{"yEll", "[", 
                RowBox[{"t", ",", " ", "r"}], "]"}]}]}]}]}], "\n", 
           "         ", ",", "\n", "          ", 
           RowBox[{
            RowBox[{
             RowBox[{"\[Theta]Out", "[", "t_", "]"}], " ", ":=", " ", 
             RowBox[{"\[Theta]Ell", "[", 
              RowBox[{"t", ",", " ", "r", ",", " ", "Mass"}], "]"}]}], ";", 
            "\n", "          ", 
            RowBox[{
             RowBox[{"zOut", "[", "t_", "]"}], " ", ":=", " ", 
             RowBox[{
              RowBox[{"xEll", "[", 
               RowBox[{"t", ",", " ", "r"}], "]"}], " ", "+", " ", 
              RowBox[{"I", "*", 
               RowBox[{"yEll", "[", 
                RowBox[{"t", ",", " ", "r"}], "]"}]}]}]}], ";"}]}], "\n", 
          "       ", "]"}], ";", "\n", "       ", 
         RowBox[{"length", " ", "=", " ", 
          RowBox[{"L", "[", "r", "]"}]}], ";", "\n", "       ", 
         RowBox[{"Return", "[", 
          RowBox[{"{", 
           RowBox[{"\[Theta]Out", ",", " ", "zOut", ",", " ", "length"}], 
           "}"}], "]"}]}]}], "\n", "    ", "]"}], ";", "\n", "    ", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"\[Xi]", " ", "<", " ", "0"}], ",", " ", 
        RowBox[{
         RowBox[{"negTwist", " ", "=", " ", "True"}], ";", " ", 
         RowBox[{"\[Xi]", " ", "=", " ", 
          RowBox[{"-", "\[Xi]"}]}], ";", " ", 
         RowBox[{"zTmp", " ", "=", " ", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Re", "[", "z", "]"}]}], " ", "+", " ", 
           RowBox[{"I", "*", 
            RowBox[{"Im", "[", "z", "]"}]}]}]}]}]}], "]"}], ";", "\n", "    ", 
      RowBox[{"r", " ", "=", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"rCombo", "[", 
          RowBox[{"\[Xi]", ",", " ", "R", ",", " ", "Mass"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ";", "\n", "    ", 
      RowBox[{"long", " ", "=", " ", 
       RowBox[{"longIndicator", "[", 
        RowBox[{"\[Xi]", ",", " ", "R", ",", " ", "Mass"}], "]"}]}], ";", 
      "\n", "    ", 
      RowBox[{"hyp", "  ", "=", " ", 
       RowBox[{"hypIndicator", " ", "[", 
        RowBox[{"\[Xi]", ",", " ", "R", ",", " ", "Mass"}], "]"}]}], ";", 
      "\n", "    ", 
      RowBox[{"ell", "  ", "=", " ", 
       RowBox[{"ellIndicator", " ", "[", 
        RowBox[{"\[Xi]", ",", " ", "R", ",", " ", "Mass"}], "]"}]}], ";", 
      "\n", "    ", 
      RowBox[{"horo", " ", "=", " ", 
       RowBox[{"horoIndicator", "[", 
        RowBox[{"\[Xi]", ",", " ", "R", ",", " ", "Mass"}], "]"}]}], ";", 
      "\n", "    ", 
      RowBox[{"crit", " ", "=", " ", 
       RowBox[{"critIndicator", "[", 
        RowBox[{"\[Xi]", ",", " ", "R", ",", " ", "Mass"}], "]"}]}], ";", 
      "\n", "    ", 
      RowBox[{"length", " ", "=", " ", 
       RowBox[{"Which", "[", "\n", "       ", 
        RowBox[{"crit", ",", "\n", "         ", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{"richOutputFlag", ",", " ", 
            RowBox[{"Print", "[", 
             RowBox[{"\"\< critical with r=\>\"", ",", " ", "r"}], "]"}]}], 
           "]"}], ";", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Pi]", "*", "R"}], ")"}], "/", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", " ", "-", " ", 
             RowBox[{"R", "^", "2"}]}], "]"}]}]}], ",", "\n", "       ", 
         RowBox[{
          RowBox[{"long", " ", "==", " ", "True"}], " ", "&&", " ", 
          RowBox[{"r", " ", "<", " ", "Infinity"}]}], ",", "\n", "         ", 
         
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{"richOutputFlag", ",", " ", 
            RowBox[{"Print", "[", "\"\< long \>\"", "]"}]}], "]"}], ";", " ", 
          
          RowBox[{
           RowBox[{"L", "[", "r", "]"}], " ", "-", " ", 
           RowBox[{"l", "[", 
            RowBox[{"r", ",", " ", "R"}], "]"}]}]}], ",", "\n", "       ", 
         RowBox[{
          RowBox[{"long", " ", "==", " ", "False"}], " ", "&&", " ", 
          RowBox[{"r", " ", "<", " ", "Infinity"}]}], ",", "\n", "         ", 
         
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{"richOutputFlag", ",", " ", 
            RowBox[{"Print", "[", "\"\< short \>\"", "]"}]}], "]"}], ";", " ", 
          RowBox[{"l", "[", 
           RowBox[{"r", ",", " ", "R"}], "]"}]}], ",", "\n", "       ", 
         RowBox[{"r", " ", "==", " ", 
          RowBox[{"1", "/", "2"}]}], ",", "\n", "         ", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{"richOutputFlag", ",", " ", 
            RowBox[{"Print", "[", "\"\< teichmuller \>\"", "]"}]}], "]"}], 
          ";", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "*", "R"}], ")"}], "/", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", " ", "-", " ", 
             RowBox[{"R", "^", "2"}]}], "]"}]}]}], ",", "\n", "       ", 
         RowBox[{"r", " ", "==", " ", "Infinity"}], ",", "\n", "         ", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{"richOutputFlag", ",", " ", 
            RowBox[{"Print", "[", "\"\< teichmuller \>\"", "]"}]}], "]"}], 
          ";", " ", 
          RowBox[{"2", "*", 
           RowBox[{"ArcTanh", "[", "R", "]"}]}]}]}], "\n", "    ", "]"}]}], 
      ";", "\n", "    ", 
      RowBox[{"If", "[", 
       RowBox[{"richOutputFlag", ",", " ", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<base length = \>\"", ",", " ", "length"}], "]"}]}], 
       "]"}], ";", "\n", "    ", 
      RowBox[{"Which", "[", "\n", "       ", 
       RowBox[{
        RowBox[{
         RowBox[{"N", "[", "\[Xi]", "]"}], " ", "<", " ", "\[Xi]Tol"}], ",", 
        "\n", "         ", 
        RowBox[{
         RowBox[{
          RowBox[{"zsp", "[", "t_", "]"}], " ", ":=", " ", 
          RowBox[{
           RowBox[{"xTeich", "[", "t", "]"}], " ", "+", " ", 
           RowBox[{"I", "*", 
            RowBox[{"yTeich", "[", "t", "]"}]}]}]}], ";", "\n", "         ", 
         RowBox[{
          RowBox[{"\[Theta]sp", "[", "t_", "]"}], " ", ":=", " ", 
          RowBox[{"\[Theta]Teich", "[", "t", "]"}]}], ";", "\n", "         ", 
         
         RowBox[{"If", "[", 
          RowBox[{"richOutputFlag", ",", " ", 
           RowBox[{"Print", "[", "\"\<teichmuller\>\"", "]"}]}], "]"}]}], ",",
         "\n", "       ", 
        RowBox[{"hyp", " ", "==", " ", "True"}], ",", "\n", "         ", 
        RowBox[{
         RowBox[{
          RowBox[{"zsp", "[", "t_", "]"}], " ", ":=", " ", 
          RowBox[{
           RowBox[{"xHyp", "[", 
            RowBox[{"t", ",", " ", "r"}], "]"}], " ", "+", " ", 
           RowBox[{"I", "*", 
            RowBox[{"yHyp", "[", 
             RowBox[{"t", ",", " ", "r"}], "]"}]}]}]}], ";", "\n", 
         "         ", 
         RowBox[{
          RowBox[{"\[Theta]sp", "[", "t_", "]"}], " ", ":=", " ", 
          RowBox[{"\[Theta]Hyp", "[", 
           RowBox[{"t", ",", " ", "r", ",", " ", "Mass"}], "]"}]}], ";", "\n",
          "         ", 
         RowBox[{"If", "[", 
          RowBox[{"richOutputFlag", ",", " ", 
           RowBox[{"Print", "[", "\"\<hyperbolic\>\"", "]"}]}], "]"}]}], ",", 
        "\n", "       ", 
        RowBox[{"horo", " ", "==", " ", "True"}], ",", "\n", "         ", 
        RowBox[{
         RowBox[{
          RowBox[{"zsp", "[", "t_", "]"}], " ", ":=", " ", 
          RowBox[{
           RowBox[{"xPar", "[", "t", "]"}], " ", "+", " ", 
           RowBox[{"I", "*", 
            RowBox[{"yPar", "[", "t", "]"}]}]}]}], ";", "\n", "         ", 
         RowBox[{
          RowBox[{"\[Theta]sp", "[", "t_", "]"}], " ", ":=", " ", 
          RowBox[{"\[Theta]Par", "[", 
           RowBox[{"t", ",", " ", "Mass"}], "]"}]}], ";", "\n", "         ", 
         RowBox[{"If", "[", 
          RowBox[{"richOutputFlag", ",", " ", 
           RowBox[{"Print", "[", "\"\<parabolic (horo.)\>\"", "]"}]}], 
          "]"}]}], ",", "\n", "       ", 
        RowBox[{"ell", " ", "==", " ", "True"}], ",", "\n", "         ", 
        RowBox[{
         RowBox[{
          RowBox[{"zsp", "[", "t_", "]"}], " ", ":=", " ", 
          RowBox[{
           RowBox[{"xEll", "[", 
            RowBox[{"t", ",", " ", "r"}], "]"}], " ", "+", " ", 
           RowBox[{"I", "*", 
            RowBox[{"yEll", "[", 
             RowBox[{"t", ",", " ", "r"}], "]"}]}]}]}], ";", "\n", 
         "         ", 
         RowBox[{
          RowBox[{"\[Theta]sp", "[", "t_", "]"}], " ", ":=", " ", 
          RowBox[{"\[Theta]Ell", "[", 
           RowBox[{"t", ",", " ", "r", ",", " ", "Mass"}], "]"}]}], ";", "\n",
          "         ", 
         RowBox[{"If", "[", 
          RowBox[{"richOutputFlag", ",", " ", 
           RowBox[{"Print", "[", "\"\<elliptic\>\"", "]"}]}], "]"}]}], ",", 
        "\n", "       ", 
        RowBox[{"crit", " ", "==", " ", "True"}], ",", "\n", "         ", 
        RowBox[{
         RowBox[{
          RowBox[{"zsp", "[", "t_", "]"}], " ", ":=", " ", 
          RowBox[{
           RowBox[{"xEll", "[", 
            RowBox[{"t", ",", " ", "r"}], "]"}], " ", "+", " ", 
           RowBox[{"I", "*", 
            RowBox[{"yEll", "[", 
             RowBox[{"t", ",", " ", "r"}], "]"}]}]}]}], ";", "\n", 
         "         ", 
         RowBox[{
          RowBox[{"\[Theta]sp", "[", "t_", "]"}], " ", ":=", " ", 
          RowBox[{"\[Theta]Ell", "[", 
           RowBox[{"t", ",", " ", "r", ",", " ", "Mass"}], "]"}]}], ";", "\n",
          "         ", 
         RowBox[{"If", "[", 
          RowBox[{"richOutputFlag", ",", " ", 
           RowBox[{"Print", "[", 
            RowBox[{"\"\<critical with r= \>\"", ",", " ", "r"}], "]"}]}], 
          "]"}]}]}], "\n", "    ", "]"}], ";", "\n", "    ", 
      RowBox[{"zEnd", " ", "=", " ", 
       RowBox[{"zsp", "[", "length", "]"}]}], ";", "\n", "    ", 
      RowBox[{"\[Theta]End", " ", "=", " ", 
       RowBox[{"\[Theta]sp", "[", "length", "]"}]}], ";", "\n", "    ", 
      RowBox[{"wEnd", " ", "=", " ", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "zEnd"}], " ", "+", " ", "I"}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"zEnd", " ", "+", " ", "I"}], ")"}]}]}], ";", "\n", "    ", 
      RowBox[{"w", "    ", "=", " ", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "zTmp"}], " ", "+", " ", "I"}], ")"}]}], "/", 
        RowBox[{"(", 
         RowBox[{"zTmp", " ", "+", " ", "I"}], ")"}]}]}], ";", "\n", "    ", 
      RowBox[{"If", "[", 
       RowBox[{"debugFlag", ",", " ", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Sanity:  true target w=\>\"", ",", " ", 
          RowBox[{"N", "[", "w", "]"}], ",", " ", 
          "\"\< vs std postion target w_sp=\>\"", ",", " ", "wEnd", ",", "\n",
           "                        ", "\"\< with |w|=\>\"", ",", " ", 
          RowBox[{"N", "[", 
           RowBox[{"Abs", "[", "w", "]"}], "]"}], ",", " ", 
          "\"\< vs |w_sp|=\>\"", ",", " ", 
          RowBox[{"Abs", "[", "wEnd", "]"}]}], "]"}]}], "]"}], ";", "\n", 
      "    ", 
      RowBox[{"\[Delta]", " ", "=", " ", 
       RowBox[{"Arg", "[", 
        RowBox[{"w", "/", "wEnd"}], "]"}]}], ";", "\n", "    ", 
      RowBox[{"If", "[", 
       RowBox[{"debugFlag", ",", " ", 
        RowBox[{"Print", "[", 
         RowBox[{
         "\"\<Sanity checking post-adjusting rotation angle: \[Delta]=\>\"", 
          ",", " ", 
          RowBox[{"\[Delta]", "/", "\[Pi]"}], ",", " ", "\"\<*\[Pi]\>\""}], 
         "]"}]}], "]"}], ";", "\n", "    ", 
      RowBox[{
       RowBox[{"zOut", "[", "t_", "]"}], " ", ":=", " ", 
       RowBox[{"RotMobius", "[", 
        RowBox[{"\[Delta]", ",", " ", 
         RowBox[{"zsp", "[", "t", "]"}]}], "]"}]}], ";", "\n", "    ", 
      RowBox[{
       RowBox[{"\[Theta]Out", "[", "t_", "]"}], " ", ":=", " ", 
       RowBox[{
        RowBox[{"\[Theta]sp", "[", "t", "]"}], " ", "-", " ", 
        RowBox[{"2", "*", 
         RowBox[{"Arg", "[", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"\[Delta]", "/", "2"}], "]"}], " ", "-", " ", 
           RowBox[{
            RowBox[{"zsp", "[", "t", "]"}], "*", 
            RowBox[{"Sin", "[", 
             RowBox[{"\[Delta]", "/", "2"}], "]"}]}]}], "]"}]}], " ", "-", 
        " ", "\[Delta]"}]}], ";", "\n", "    ", 
      RowBox[{"If", "[", 
       RowBox[{"negTwist", ",", "\n", "       ", 
        RowBox[{
         RowBox[{
          RowBox[{"zOut", "[", "t_", "]"}], " ", ":=", " ", 
          RowBox[{"flip", "[", 
           RowBox[{"RotMobius", "[", 
            RowBox[{"\[Delta]", ",", " ", 
             RowBox[{"zsp", "[", "t", "]"}]}], "]"}], "]"}]}], ";", "\n", 
         "       ", 
         RowBox[{
          RowBox[{"\[Theta]Out", "[", "t_", "]"}], " ", ":=", " ", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Theta]sp", "[", "t", "]"}], " ", "-", " ", 
             RowBox[{"2", "*", 
              RowBox[{"Arg", "[", 
               RowBox[{
                RowBox[{"Cos", "[", 
                 RowBox[{"\[Delta]", "/", "2"}], "]"}], " ", "-", " ", 
                RowBox[{
                 RowBox[{"zsp", "[", "t", "]"}], "*", 
                 RowBox[{"Sin", "[", 
                  RowBox[{"\[Delta]", "/", "2"}], "]"}]}]}], "]"}]}], " ", 
             "-", " ", "\[Delta]"}], ")"}]}]}]}]}], "\n", "    ", "]"}], ";", 
      "\n", "    ", 
      RowBox[{"{", 
       RowBox[{"\[Theta]Out", ",", " ", "zOut", ",", " ", "length"}], 
       "}"}]}]}], "\n", "  ", "]"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.989429741782051*^9, 3.989429750462201*^9}},
 CellLabel->
  "In[476]:=",ExpressionUUID->"417bb257-5252-4418-9965-27e168fd555c"],

Cell[CellGroupData[{

Cell["Testing and Usage", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.977665758344342*^9, 
  3.9776657618171797`*^9}},ExpressionUUID->"41ddd6ae-4281-41a1-9dfa-\
7ee16bae57a5"],

Cell["Let\[CloseCurlyQuote]s test of minGeodesicToEndTwistSetup[z_, \[Xi]_, \
Mass_]", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.977411605702857*^9, 3.977411614874922*^9}, {
  3.9880534135260572`*^9, 
  3.988053416731428*^9}},ExpressionUUID->"edb01b94-d6fc-4324-90e0-\
b074cc0f2af8"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Xi]Test", "=", 
     RowBox[{"0.2", "*", "\[Pi]"}]}], ";", 
    RowBox[{"zTest", " ", "=", " ", 
     RowBox[{"\[ImaginaryI]", " ", "+", " ", "1"}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Theta]FunTest", ",", "zFunTest", ",", "lTest"}], "}"}], " ", 
     "=", " ", 
     RowBox[{"minGeodesicToEndTwistSetup", "[", 
      RowBox[{"zTest", ",", "\[Xi]Test", ",", "MassTest"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{"debugFlag", ",", 
      RowBox[{
       RowBox[{
       "Print", "[", 
        "\"\<************** Geodesic Parametrization: ************\>\"", 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<\[Theta]Fun[t] = \>\"", ",", " ", 
         RowBox[{"\[Theta]FunTest", "[", "t", "]"}]}], "]"}], ";", " ", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<zFun[t] = \>\"", ",", " ", 
         RowBox[{"zFunTest", "[", "t", "]"}]}], "]"}]}]}], "]"}], 
    ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{
  3.977411571878957*^9, {3.9774186312309523`*^9, 3.9774186384124117`*^9}, {
   3.977419179575821*^9, 3.977419182962576*^9}, {3.9774192340863733`*^9, 
   3.977419254163753*^9}, {3.9774192904621696`*^9, 3.9774195176506968`*^9}, {
   3.977419574941223*^9, 3.9774196512602167`*^9}, {3.977420967122713*^9, 
   3.97742099586902*^9}, {3.977421752414441*^9, 3.9774218044563227`*^9}, {
   3.9879677998443117`*^9, 3.9879678047349*^9}, {3.9880478571565733`*^9, 
   3.988047857627614*^9}, 3.988051373269928*^9, {3.98805343389954*^9, 
   3.988053511148069*^9}, {3.988053544786522*^9, 3.9880535610564013`*^9}, {
   3.988053654979518*^9, 3.9880536944974413`*^9}, {3.988053739260758*^9, 
   3.988053795593088*^9}, {3.9880705999799547`*^9, 3.988070656403517*^9}},
 CellLabel->
  "In[478]:=",ExpressionUUID->"4b8267f1-9bf7-4546-98d3-0a8d626b5696"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plots and Figures of Sasaki Geodesics", "Chapter",
 InitializationCell->True,
 CellChangeTimes->{{3.987714132952359*^9, 3.987714136704135*^9}, {
  3.987878262696765*^9, 
  3.987878267967684*^9}},ExpressionUUID->"3f62e25e-d3ab-426b-a1dd-\
384ca65d6136"],

Cell[CellGroupData[{

Cell["Main Plots: Prescribed End Geodesics (in H)", "Section",
 InitializationCell->True,
 CellChangeTimes->{{3.977515486617764*^9, 3.977515512665913*^9}, {
  3.9776661265620413`*^9, 3.977666134774005*^9}, {3.977666195544469*^9, 
  3.977666202108317*^9}, {3.977699420689056*^9, 3.9776994466240396`*^9}, {
  3.9776996852458143`*^9, 
  3.977699685897718*^9}},ExpressionUUID->"89a7426c-2bf6-4c13-91ee-\
62694e8298f5"],

Cell["\<\
We make plots of Sasaki geodesic segments prescribed in various ways. This \
includes the solution to the shooting problem (from the base spinner in RH to \
a prescribed spinner in RH). \
\>", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.987938456069993*^9, 3.987938576462109*^9}, {
  3.989429767485765*^9, 
  3.989429768133786*^9}},ExpressionUUID->"1f800ed0-ac2e-4559-beab-\
0c869f355098"],

Cell[TextData[{
 StyleBox["NOTE: This will be used in the",
  FontSlant->"Italic"],
 StyleBox[" inverse picture",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[".",
  FontSlant->"Italic"]
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.988473903585162*^9, 3.988473939585217*^9}, {
  3.989429783064856*^9, 
  3.989429798133586*^9}},ExpressionUUID->"6d221eb6-911f-4ea3-b46a-\
99b8d4f3147a"],

Cell[CellGroupData[{

Cell["Aux: H cosmetic imaging options (globally used)", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.987685402986824*^9, 3.987685417143922*^9}, {
  3.9879385849139338`*^9, 3.987938586307892*^9}, {3.987938641443038*^9, 
  3.987938677961186*^9}, {3.9894298218002234`*^9, 
  3.9894298235882387`*^9}},ExpressionUUID->"fae9830e-80ef-48d6-a810-\
3dba4523f941"],

Cell["\<\
Function generating a patch of H as a pinkish rectangle with the open \
boundaries dashed and user defined range:\
\>", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.987685459062149*^9, 3.987685500544734*^9}, {
  3.989429890542272*^9, 
  3.9894299286363487`*^9}},ExpressionUUID->"3dc09dc9-3711-456b-8cf5-\
5edbf35bf699"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"hBackground", "[", 
     RowBox[{"xMin_", ",", " ", "xMax_", ",", " ", "yMax_"}], "]"}], " ", ":=",
     " ", 
    RowBox[{"{", "\n", "  ", 
     RowBox[{
      RowBox[{"Graphics", "[", 
       RowBox[{"{", 
        RowBox[{"lightPink", ",", " ", 
         RowBox[{"Opacity", "[", "0.1", "]"}], ",", " ", 
         RowBox[{"Rectangle", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"xMin", ",", " ", "0"}], "}"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"xMax", ",", " ", "yMax"}], "}"}]}], "]"}]}], "}"}], 
       "]"}], ",", "\n", "  ", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", 
        RowBox[{"Black", ",", " ", 
         RowBox[{"Opacity", "[", "0.4", "]"}], ",", " ", 
         RowBox[{"Dashing", "[", 
          RowBox[{"{", 
           RowBox[{"0.02", ",", " ", "0.02"}], "}"}], "]"}], ",", "\n", 
         "     ", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"xMin", ",", " ", "0"}], "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"xMin", ",", " ", "yMax"}], "}"}]}], "}"}], "]"}], ",", 
         "\n", "     ", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"xMin", ",", " ", "yMax"}], "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"xMax", ",", " ", "yMax"}], "}"}]}], "}"}], "]"}], ",", 
         "\n", "     ", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"xMax", ",", " ", "yMax"}], "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"xMax", ",", " ", "0"}], "}"}]}], "}"}], "]"}]}], "}"}], 
       "]"}], ",", "\n", "  ", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", 
        RowBox[{"Black", ",", " ", 
         RowBox[{"Opacity", "[", "0.25", "]"}], ",", " ", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"xMin", ",", " ", "0"}], "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"xMax", ",", " ", "0"}], "}"}]}], "}"}], "]"}]}], "}"}], 
       "]"}], ",", "\n", "  ", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", 
        RowBox[{"Black", ",", " ", 
         RowBox[{"PointSize", "[", "Large", "]"}], ",", " ", 
         RowBox[{"Point", "[", 
          RowBox[{"{", 
           RowBox[{"0", ",", " ", "1"}], "}"}], "]"}]}], "}"}], "]"}], ",", 
      " ", 
      RowBox[{"(*", " ", "origin", " ", "*)"}], "\n", "  ", 
      RowBox[{"{", "\n", "    ", 
       RowBox[{
        RowBox[{"PlotRange", " ", "->", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"xMin", ",", " ", "xMax"}], "}"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "0.35"}], ",", " ", 
             RowBox[{"yMax", " ", "+", " ", "0.3"}]}], "}"}]}], "}"}]}], ",", 
        "\n", "    ", 
        RowBox[{"AspectRatio", " ", "->", " ", "Automatic"}], ",", "\n", 
        "    ", 
        RowBox[{"Axes", " ", "->", " ", "True"}], ",", "\n", "    ", 
        RowBox[{"AxesOrigin", " ", "->", " ", 
         RowBox[{"{", 
          RowBox[{"0", ",", " ", "0"}], "}"}]}], ",", "\n", "    ", 
        RowBox[{"Ticks", " ", "->", " ", "None"}], ",", "\n", "    ", 
        RowBox[{"AxesLabel", " ", "->", " ", "None"}], ",", "\n", "    ", 
        RowBox[{"Epilog", " ", "->", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Text", "[", 
            RowBox[{"\"\<x\>\"", ",", " ", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"xMax", " ", "-", " ", "0.1"}], ",", " ", 
               RowBox[{"-", "0.22"}]}], "}"}]}], "]"}], ",", " ", 
           RowBox[{"Text", "[", 
            RowBox[{"\"\<y\>\"", ",", " ", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "0.22"}], ",", " ", 
               RowBox[{"yMax", " ", "+", " ", "0.18"}]}], "}"}]}], "]"}]}], 
          "}"}]}], ",", "\n", "    ", 
        RowBox[{"ImageSize", " ", "->", " ", "420"}]}], "\n", "  ", "}"}]}], 
     "\n", "}"}]}], ";"}], " "}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.987685437808941*^9, 3.987685437867877*^9}, {
  3.987687668999214*^9, 3.987687671527638*^9}, {3.987687785552203*^9, 
  3.987687790071967*^9}, {3.9876921643424253`*^9, 3.98769216439846*^9}, {
  3.9876927978858547`*^9, 3.987692797922183*^9}},
 CellLabel->
  "In[481]:=",ExpressionUUID->"c8bec1a9-35fa-4356-ad34-5cb28cd2dd6f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Aux: Function Plotting any curve in RH (as a moving pointer )\
\>", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.977666154909223*^9, 3.977666163182097*^9}, {
  3.977666432001801*^9, 3.9776664400538797`*^9}, {3.987685712010296*^9, 
  3.987685713395643*^9}, {3.989429835766892*^9, 
  3.989429841561945*^9}},ExpressionUUID->"d5048cc4-649a-400a-bd7c-\
65848ce2ab56"],

Cell["\<\
Function for visualizing any curve in RH as a path of arrows/pointers (now \
called spinners:) \
\>", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.989429950197171*^9, 
  3.98942999373701*^9}},ExpressionUUID->"61e85939-d24b-4f58-8b6a-\
d8f4192d935c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"numArrows", "   ", "=", " ", "35"}], ";"}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"lengthArrow", " ", "=", " ", "0.08"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"lengthArrow", " ", "=", " ", "0.1"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"curveThickness", "=", "1.2"}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**", "**", "**"}], "*****)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"curvePlotInRHnew", "[", 
      RowBox[{
      "\[Theta]_", ",", " ", "z_", ",", " ", "a_", ",", " ", "b_", ",", " ", 
       RowBox[{"numArrows_", ":", "35"}], ",", "col_"}], "]"}], " ", ":=", 
     " ", "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", " ", "y", ",", " ", 
         RowBox[{"n", " ", "=", " ", "numArrows"}], ",", " ", 
         RowBox[{"len", " ", "=", " ", "lengthArrow"}], ",", " ", 
         RowBox[{"l", " ", "=", " ", 
          RowBox[{"Abs", "[", 
           RowBox[{"b", " ", "-", " ", "a"}], "]"}]}]}], "}"}], ",", "\n", 
       "  ", 
       RowBox[{
        RowBox[{
         RowBox[{"x", "[", "t_", "]"}], " ", ":=", " ", 
         RowBox[{"Re", "[", 
          RowBox[{"z", "[", "t", "]"}], "]"}]}], ";", "\n", "  ", 
        RowBox[{
         RowBox[{"y", "[", "t_", "]"}], " ", ":=", " ", 
         RowBox[{"Im", "[", 
          RowBox[{"z", "[", "t", "]"}], "]"}]}], ";", "\n", "  ", 
        RowBox[{"{", "\n", "    ", 
         RowBox[{
          RowBox[{"Graphics", "[", 
           RowBox[{"Table", "[", "\n", "      ", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"col", ",", " ", 
               RowBox[{"Opacity", "[", "0.6", "]"}], ",", " ", 
               RowBox[{"Arrowheads", "[", "0.020", "]"}], ",", "\n", 
               "       ", 
               RowBox[{"Arrow", "[", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"x", "[", "t", "]"}], ",", " ", 
                    RowBox[{"y", "[", "t", "]"}]}], "}"}], ",", "\n", 
                  "              ", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"x", "[", "t", "]"}], ",", " ", 
                    RowBox[{"y", "[", "t", "]"}]}], "}"}], " ", "+", "\n", 
                   "                ", 
                   RowBox[{"len", " ", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Cos", "[", 
                    RowBox[{
                    RowBox[{"\[Theta]", "[", "t", "]"}], " ", "+", " ", 
                    RowBox[{"Pi", "/", "2"}]}], "]"}], ",", " ", 
                    RowBox[{"Sin", "[", 
                    RowBox[{
                    RowBox[{"\[Theta]", "[", "t", "]"}], " ", "+", " ", 
                    RowBox[{"Pi", "/", "2"}]}], "]"}]}], "}"}]}]}]}], "}"}], 
                "]"}]}], "}"}], ",", "\n", "      ", 
             RowBox[{"{", 
              RowBox[{"t", ",", " ", "a", ",", " ", "b", ",", " ", 
               RowBox[{"l", "/", 
                RowBox[{"(", 
                 RowBox[{"n", " ", "-", " ", "1"}], ")"}]}]}], "}"}]}], "]"}],
            "]"}], ",", "\n", "    ", 
          RowBox[{"ParametricPlot", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"x", "[", "t", "]"}], ",", " ", 
              RowBox[{"y", "[", "t", "]"}]}], "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"t", ",", " ", "a", ",", " ", "b"}], "}"}], ",", "\n", 
            "      ", 
            RowBox[{"PlotStyle", " ", "->", " ", 
             RowBox[{"{", 
              RowBox[{"col", ",", " ", 
               RowBox[{"Opacity", "[", "0.99", "]"}], ",", " ", 
               RowBox[{"AbsoluteThickness", "[", "curveThickness", "]"}]}], 
              "}"}]}]}], "]"}], ",", "\n", "    ", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", 
            RowBox[{"cobalt", ",", " ", 
             RowBox[{"PointSize", "[", "Large", "]"}], ",", "\n", "      ", 
             RowBox[{"Point", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"x", "[", "a", "]"}], ",", " ", 
                  RowBox[{"y", "[", "a", "]"}]}], "}"}], ",", " ", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"x", "[", "b", "]"}], ",", " ", 
                  RowBox[{"y", "[", "b", "]"}]}], "}"}]}], "}"}], "]"}]}], 
            "}"}], "]"}]}], "\n", "  ", "}"}]}]}], "\n", "]"}]}], 
    ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.986902605763345*^9, 3.9869026313127413`*^9}, {
   3.987685550618363*^9, 3.987685566684349*^9}, {3.987687263861807*^9, 
   3.9876872657441187`*^9}, {3.987687462723711*^9, 3.98768746406669*^9}, {
   3.987687562585545*^9, 3.98768756528225*^9}, {3.9876875964505243`*^9, 
   3.9876876036804457`*^9}, {3.987687711011281*^9, 3.9876877133712263`*^9}, {
   3.9876878020362387`*^9, 3.987687804167983*^9}, {3.987687939967318*^9, 
   3.9876879415097437`*^9}, {3.987692337759851*^9, 3.987692339398149*^9}, {
   3.987692571348529*^9, 3.9876925757710743`*^9}, 3.987692663069811*^9, {
   3.987692708365738*^9, 3.987692711697484*^9}, {3.9876930212851763`*^9, 
   3.9876930446013403`*^9}, {3.98770344378963*^9, 3.987703444279196*^9}, 
   3.987851633948503*^9, {3.987851684742642*^9, 3.987851690616482*^9}, 
   3.987851725568465*^9, {3.987851794287182*^9, 3.987851796864581*^9}, {
   3.987862785253767*^9, 3.987862790083033*^9}, {3.987862892911117*^9, 
   3.987862894303496*^9}, {3.987863168599008*^9, 3.9878631708104153`*^9}, {
   3.987864722246193*^9, 3.9878647227583857`*^9}, {3.987938725335915*^9, 
   3.987938739744194*^9}, {3.987959670475501*^9, 3.987959673884655*^9}, {
   3.989430002630732*^9, 3.9894300202944183`*^9}},
 CellLabel->
  "In[482]:=",ExpressionUUID->"05a944fe-625e-49f2-a73f-b7ea8add8008"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plots of Prescribed End Geodesics in H", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.9776664034743834`*^9, 3.977666417099019*^9}, {
  3.977666447755006*^9, 
  3.977666453338523*^9}},ExpressionUUID->"1cb0c2c0-2d48-432e-ac76-\
83e5f6475156"],

Cell["\<\
We want to plot single and multiple geodesics from the base spinner to a \
spinner given by \[Theta]@z in RH. This solves the shooting problem in RH. \
\>", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.9775159865649014`*^9, 3.97751600410044*^9}, {
  3.987878309269474*^9, 3.987878335042329*^9}, {3.987938946684876*^9, 
  3.987938961418618*^9}},ExpressionUUID->"6da8ecb9-01fb-4bea-bf93-\
e01ceb3308c3"],

Cell["\<\
Let us produce first a function generating a Graphical object with a single \
geodesic: \
\>", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.977515950225853*^9, 
  3.9775159714110737`*^9}},ExpressionUUID->"5fce1bd1-4cfc-416f-933d-\
d73fccd529b8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"arrowDensityDefault", "=", "12"}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "number", " ", "of", " ", "arrows", " ", "per", " ", "unit", " ", "of", 
    " ", 
    RowBox[{"time", "/", "length"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**"}], "******)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"singlePlotHnew", "[", 
   RowBox[{"z_", ",", "\[Theta]Grand_", ",", " ", "color_", ",", "Mass_"}], 
   "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "\[Theta]Fun", ",", "zFun", ",", "l", ",", "\[Theta]", ",", "k", ",", 
      "numArrows", ",", " ", 
      RowBox[{"arrowDensity", "=", "arrowDensityDefault"}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"k", " ", "=", " ", 
      RowBox[{"Floor", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Pi]", "+", "\[Theta]Grand"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", "\[Pi]"}], ")"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Theta]", "=", 
      RowBox[{"\[Pi]", "+", "\[Theta]Grand", " ", "-", 
       RowBox[{"k", "*", "2", " ", "\[Pi]"}], " ", "-", "\[Pi]"}]}], ";", " ", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{" ", 
          RowBox[{"NOTE", ":", " ", 
           RowBox[{"\[Theta]", " ", "is", " ", 
            RowBox[{"in", "  ", "[", 
             RowBox[{
              RowBox[{"-", "\[Pi]"}], ",", " ", "\[Pi]"}]}]}]}], ")"}], ",", 
         " ", 
         RowBox[{"NOT", "  ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "\[Pi]"}], ",", " ", "\[Pi]"}]}]}]}], "]"}], ",", 
       " ", 
       RowBox[{
        RowBox[{"RE", "-", 
         RowBox[{"CHECK", " ", "TO", " ", "DO", " ", "sorry"}]}], ";", " ", 
        RowBox[{
        "also", " ", "kTest", " ", "has", " ", "minus", " ", "sign"}]}], ",", 
       " ", 
       RowBox[{"correctly", "!"}]}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{"debugFlag", ",", " ", 
       RowBox[{"Print", "[", 
        RowBox[{
        "\"\<********************************************************* \
\\n\>\"", ",", 
         "\"\<singlePlot calling minGeodesicSetup with \[Theta],k,z = \>\"", 
         ",", " ", 
         RowBox[{"{", 
          RowBox[{"\[Theta]", ",", "k", ",", "z"}], "}"}]}], "]"}]}], "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Theta]Fun", ",", "zFun", ",", "l"}], "}"}], " ", "=", " ", 
      RowBox[{"minGeodesicSetup", "[", 
       RowBox[{"\[Theta]", ",", "k", ",", "z", ",", "Mass"}], "]"}]}], ";", 
     RowBox[{"(*", " ", 
      RowBox[{"curvePlotInRH", "[", 
       RowBox[{"\[Theta]FunTest", ",", "zFunTest", ",", "lTest"}], "]"}], 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{"numArrows", "=", 
      RowBox[{"Ceiling", "[", 
       RowBox[{"arrowDensity", "*", "l"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"curvePlotInRHnew", "[", 
      RowBox[{
      "\[Theta]Fun", ",", "zFun", ",", "0", ",", "l", ",", " ", "numArrows", 
       ",", "color"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.977427619190669*^9, 3.977427802251359*^9}, {
   3.977435964751828*^9, 3.977435965549779*^9}, {3.977526119150264*^9, 
   3.977526186890482*^9}, {3.978181686394615*^9, 3.978181816828558*^9}, 
   3.978183207449066*^9, {3.9784488448937387`*^9, 3.978448856641724*^9}, {
   3.978449087052992*^9, 3.978449125024493*^9}, {3.97844960074666*^9, 
   3.978449649071704*^9}, {3.987608914041497*^9, 3.987608920812531*^9}, {
   3.9876089802519703`*^9, 3.9876089841595488`*^9}, {3.987609124279942*^9, 
   3.9876091418200293`*^9}, {3.987609196668548*^9, 3.987609197253078*^9}, {
   3.987685806486116*^9, 3.987685832209342*^9}, {3.987686271402631*^9, 
   3.98768628496235*^9}, {3.987686768983514*^9, 3.9876867708752327`*^9}, {
   3.9878629691921167`*^9, 3.9878631048619957`*^9}, {3.987864170423134*^9, 
   3.987864230404015*^9}, {3.987959700240665*^9, 3.987959700971384*^9}, {
   3.9879680019380293`*^9, 3.9879680410259*^9}, {3.989430160679607*^9, 
   3.989430307034748*^9}},
 CellLabel->
  "In[486]:=",ExpressionUUID->"40ec2667-78b1-4754-baa3-d38209aab1c5"],

Cell[CellGroupData[{

Cell["Test: Batch Plotting in H (to many \[Theta]@z)", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.977515911239354*^9, 3.9775159184013157`*^9}, {
  3.977666309247407*^9, 3.9776663315870523`*^9}, {3.987691166447575*^9, 
  3.987691169964287*^9}, {3.98807070367708*^9, 
  3.988070719442977*^9}},ExpressionUUID->"fcce6db6-e09a-459f-8900-\
3692720b1372"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"xMin", "=", 
    RowBox[{"-", "1.3"}]}], ";", " ", 
   RowBox[{"xMax", "=", "0.5"}], ";", " ", 
   RowBox[{"yMax", " ", "=", " ", "1.9"}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"plot", " ", "range"}], " ", "*)"}], " "}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{
   RowBox[{"curveColor", "=", "pureRed"}], ";"}], " ", "\[IndentingNewLine]", 
  
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"debugFlag", "=", "True"}], ";", " ", "\[IndentingNewLine]", 
    RowBox[{"richOutputFlag", "=", "True"}], ";"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hBackground", "[", 
   RowBox[{"xMin", ",", " ", "xMax", ",", " ", "yMax"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Clear", "[", "zTest", "]"}], ";", 
   RowBox[{"zTest", " ", "=", " ", 
    RowBox[{"\[ImaginaryI]", " ", "-", "1"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Theta]GrandList", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "0.8"}], "*", "\[Pi]"}], ",", 
      RowBox[{
       RowBox[{"-", "0.2"}], "*", "\[Pi]"}], ",", 
      RowBox[{"0.2", "*", "\[Pi]"}], ",", 
      RowBox[{"0.8", "*", "\[Pi]"}], ",", 
      RowBox[{"2", "*", "\[Pi]"}], ",", 
      RowBox[{"3", "*", "\[Pi]"}], ",", 
      RowBox[{"5", "*", "\[Pi]"}]}], "}"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "batch", " ", "of", " ", "\[Theta]", " ", "to", " ", "be", " ", "used", 
    " ", "with", " ", "the", " ", "same", " ", "zTest"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"curveGrListH", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"singlePlotHnew", "[", 
       RowBox[{"zTest", ",", "#", ",", " ", "curveColor", ",", "MassTest"}], 
       "]"}], " ", "&"}], " ", "/@", " ", "\[Theta]GrandList"}]}], ";", " ", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"Sequence", "@@", "curveGrListH"}], ",", 
     RowBox[{"Sequence", "@@", 
      RowBox[{"hBackground", "[", 
       RowBox[{"xMin", ",", " ", "xMax", ",", " ", "yMax"}], "]"}]}]}], 
    "]"}]}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Show", "[", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"singlePlot", "[", 
        RowBox[{"zTest", ",", "#"}], "]"}], " ", "&"}], " ", "/@", " ", 
      "\[Theta]GrandList"}], ",", "\[IndentingNewLine]", 
     "gspHplotOptionsAuto"}], "]"}], " ", "*)"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBWIQbROg8P751reOMzoV/4LoLPuTMS+A9LO9h+JBtJv+
whQQ/S++LQtEc5R3FYPoU8YTS0B0g3dQBYi2mZsKpj98z/0HoveuXAmmq5iu
W7wE0icKPS1BtO5iHRcQvWVKBZhO8zb5/gpIW61e8RdE/5vGw/YaSHe8quQA
0SKH4vlB9OppegIgWjmK0wdEb5gXDqYFP/xpA9HupZwdIJrjk9BEEG2Q2Q+m
BcTXzADR7+fwzgTR0xacOA6iJ3lcA9Ni80tZ3wBp3t6zYHr+Wu/NuduA+uKv
gmm+Z8e+gOitW6f8ANET5ubfWACkG5eE3wTRMVF3RTO3A919vkMcRAMAr1nG
ng==
  "],
 CellLabel->
  "In[488]:=",ExpressionUUID->"eccb515f-170f-45bf-a05d-904fc911086d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"xMin", "=", 
    RowBox[{"-", "2.3"}]}], ";", " ", 
   RowBox[{"xMax", "=", "1.5"}], ";", " ", 
   RowBox[{"yMax", " ", "=", " ", "2.9"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"curveColor", "=", "pureRed"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hBackground", "[", 
   RowBox[{"xMin", ",", " ", "xMax", ",", " ", "yMax"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Clear", "[", "zTest", "]"}], ";", 
   RowBox[{"zTest", " ", "=", " ", 
    RowBox[{"\[ImaginaryI]", " ", "-", "1"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Theta]GrandList", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "10"}], "*", "\[Pi]"}], ",", 
      RowBox[{
       RowBox[{"-", "3"}], "*", "\[Pi]"}], ",", 
      RowBox[{
       RowBox[{"-", "0.75"}], "*", "\[Pi]"}], ",", 
      RowBox[{
       RowBox[{"-", "0.25"}], "*", "\[Pi]"}], ",", 
      RowBox[{"0.01", "*", "\[Pi]"}], ",", 
      RowBox[{"0.25", "*", "\[Pi]"}], ",", 
      RowBox[{"0.75", "*", "\[Pi]"}], ",", 
      RowBox[{"3", "*", "\[Pi]"}], ",", 
      RowBox[{"10", "*", "\[Pi]"}]}], "}"}]}], ";", 
   RowBox[{"curveGrListH", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"singlePlotHnew", "[", 
       RowBox[{"zTest", ",", "#", ",", " ", "curveColor", ",", "MassTest"}], 
       "]"}], " ", "&"}], " ", "/@", " ", "\[Theta]GrandList"}]}], ";", " ", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"Sequence", "@@", "curveGrListH"}], ",", 
     RowBox[{"Sequence", "@@", 
      RowBox[{"hBackground", "[", 
       RowBox[{"xMin", ",", " ", "xMax", ",", " ", "yMax"}], "]"}]}]}], 
    "]"}]}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Show", "[", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"singlePlot", "[", 
        RowBox[{"zTest", ",", "#"}], "]"}], " ", "&"}], " ", "/@", " ", 
      "\[Theta]GrandList"}], ",", "\[IndentingNewLine]", 
     "gspHplotOptionsAuto"}], "]"}], " ", "*)"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.987685241009794*^9, 3.987685353048046*^9}, {
   3.987686118288991*^9, 3.987686142085681*^9}, {3.9876861810370207`*^9, 
   3.987686228199218*^9}, {3.98768630032703*^9, 3.987686308537572*^9}, {
   3.9876863385717163`*^9, 3.9876863391754436`*^9}, {3.987687411436516*^9, 
   3.98768741330197*^9}, {3.9876878787190523`*^9, 3.9876878822951393`*^9}, {
   3.987687969394919*^9, 3.987687971768152*^9}, {3.987691449634204*^9, 
   3.9876915012709017`*^9}, {3.9876915683934317`*^9, 
   3.9876915878098793`*^9}, {3.987691642992441*^9, 3.987691649455892*^9}, {
   3.987692128292253*^9, 3.987692130738121*^9}, {3.987692599904305*^9, 
   3.987692608295566*^9}, {3.987692680592045*^9, 3.9876926844815903`*^9}, {
   3.9876927413778152`*^9, 3.987692744425407*^9}, {3.987693118269603*^9, 
   3.9876931186963587`*^9}, {3.9876936116756697`*^9, 3.987693614423468*^9}, {
   3.9878470616964417`*^9, 3.987847073836495*^9}, {3.987847463443696*^9, 
   3.987847468117361*^9}, {3.987847523000023*^9, 3.987847693744915*^9}, {
   3.988063955158955*^9, 3.988063963539824*^9}, 3.988070760808923*^9},
 CellLabel->
  "In[494]:=",ExpressionUUID->"4cffe156-d529-47fa-8699-d3738be380f6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["NEW Extra: Plots of Prescribed End and Twist Geodesics in H", \
"Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.9776664034743834`*^9, 3.977666417099019*^9}, {
  3.977666447755006*^9, 3.977666453338523*^9}, {3.987851333002502*^9, 
  3.9878513473805313`*^9}, {3.987851761816197*^9, 3.987851762480036*^9}, {
  3.987851992854136*^9, 
  3.9878519938972273`*^9}},ExpressionUUID->"9f370451-7ac6-4e8f-bc63-\
1c1b75dc8cac"],

Cell["\<\
We also produce geodesics prescribed by the end base location z and invariant \
twist \[Xi] >0. (Not  z,\[Theta] as done before.)\
\>", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.9878514170074673`*^9, 3.987851483068931*^9}, {
   3.988057259837356*^9, 3.988057260526225*^9}, 
   3.989430356914474*^9},ExpressionUUID->"de4e6115-622e-4bf7-8f54-\
b3456ec97671"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"arrowDensityDefault", "=", "12"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**"}], "******)"}], 
  RowBox[{
   RowBox[{"singlePlotToEndTwistInH", "[", 
    RowBox[{"z_", ",", "\[Xi]_", ",", " ", "color_", ",", "Mass_"}], "]"}], ":=",
    " ", 
   RowBox[{"(*", " ", 
    RowBox[{"\[Xi]", ">", 
     RowBox[{"0", " ", "assumed"}]}], " ", "*)"}], 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "\[Theta]Fun", ",", "zFun", ",", "l", ",", "\[Theta]", ",", "numArrows",
        ",", " ", 
       RowBox[{"arrowDensity", "=", "arrowDensityDefault"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Theta]Fun", ",", "zFun", ",", "l"}], "}"}], " ", "=", " ", 
       
       RowBox[{"minGeodesicToEndTwistSetup", "[", 
        RowBox[{"z", ",", "\[Xi]", ",", "Mass"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"numArrows", "=", 
       RowBox[{"Ceiling", "[", 
        RowBox[{"arrowDensity", "*", "l"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"curvePlotInRHnew", "[", 
       RowBox[{
       "\[Theta]Fun", ",", "zFun", ",", "0", ",", "l", ",", "numArrows", ",", 
        " ", "color"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}]}]}], "Input",\

 InitializationCell->True,
 CellChangeTimes->{{3.977427619190669*^9, 3.977427802251359*^9}, {
   3.977435964751828*^9, 3.977435965549779*^9}, {3.977526119150264*^9, 
   3.977526186890482*^9}, {3.978181686394615*^9, 3.978181816828558*^9}, 
   3.978183207449066*^9, {3.9784488448937387`*^9, 3.978448856641724*^9}, {
   3.978449087052992*^9, 3.978449125024493*^9}, {3.97844960074666*^9, 
   3.978449649071704*^9}, {3.987608914041497*^9, 3.987608920812531*^9}, {
   3.9876089802519703`*^9, 3.9876089841595488`*^9}, {3.987609124279942*^9, 
   3.9876091418200293`*^9}, {3.987609196668548*^9, 3.987609197253078*^9}, {
   3.987685806486116*^9, 3.987685832209342*^9}, {3.987686271402631*^9, 
   3.98768628496235*^9}, {3.987686768983514*^9, 3.9876867708752327`*^9}, {
   3.9878503285455303`*^9, 3.987850442944049*^9}, {3.987850489573979*^9, 
   3.987850554893559*^9}, {3.987863305419332*^9, 3.9878633777583942`*^9}, {
   3.988057265405178*^9, 3.988057276293041*^9}, {3.9894303918775053`*^9, 
   3.989430410050947*^9}},
 CellLabel->
  "In[499]:=",ExpressionUUID->"64f9969c-60fb-4754-af46-8429bba692dd"],

Cell[CellGroupData[{

Cell["Test: Batch Plotting in H[STOP 17 May 7 PM]", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.977515911239354*^9, 3.9775159184013157`*^9}, {
  3.977666309247407*^9, 3.9776663315870523`*^9}, {3.987691166447575*^9, 
  3.987691169964287*^9}, {3.9880546598684187`*^9, 
  3.988054670719069*^9}},ExpressionUUID->"83425f96-4a83-40fa-a0cc-\
017dcbe88f2f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"xMin", "=", 
    RowBox[{"-", "1.9"}]}], ";", " ", 
   RowBox[{"xMax", "=", "1.1"}], ";", " ", 
   RowBox[{"yMax", " ", "=", " ", "2.9"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"curveColor", "=", "pureRed"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hBackground", "[", 
   RowBox[{"xMin", ",", " ", "xMax", ",", " ", "yMax"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Clear", "[", "zTest", "]"}], ";", 
   RowBox[{"zTest", " ", "=", " ", 
    RowBox[{"\[ImaginaryI]", " ", "-", "1"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Xi]GrandList", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.001", "*", "\[Pi]"}], ",", 
     RowBox[{"0.75", "*", "\[Pi]"}], ",", 
     RowBox[{"3", "*", "\[Pi]"}], ",", 
     RowBox[{"10", "*", "\[Pi]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"curveGrListH", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"singlePlotToEndTwistInH", "[", 
      RowBox[{"zTest", ",", "#", ",", " ", "curveColor", ",", "MassTest"}], 
      "]"}], " ", "&"}], " ", "/@", " ", "\[Xi]GrandList"}]}], ";", " ", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Sequence", "@@", "curveGrListH"}], ",", 
    RowBox[{"Sequence", "@@", 
     RowBox[{"hBackground", "[", 
      RowBox[{"xMin", ",", " ", "xMax", ",", " ", "yMax"}], "]"}]}]}], "]"}], 
  " "}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.987850599047164*^9, 3.987850622539857*^9}, {
   3.987850669198225*^9, 3.987850671437963*^9}, {3.98785093515878*^9, 
   3.9878509355879583`*^9}, {3.987851527458527*^9, 3.987851575318411*^9}, 
   3.987851769922832*^9, {3.987851819259556*^9, 3.987851847660639*^9}, {
   3.987852148479721*^9, 3.987852164533742*^9}, {3.987860501874308*^9, 
   3.9878605306976433`*^9}, 3.988057201629035*^9},
 CellLabel->
  "In[501]:=",ExpressionUUID->"7abc5170-3390-4b1e-b3f7-c3434b525667"],

Cell[TextData[StyleBox["FIGURE: endTwistGeodesicsH.pdf",
 FontSlant->"Italic"]], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.987851916381703*^9, 
  3.987851935514204*^9}},ExpressionUUID->"c56f4715-956d-49c4-a999-\
200d5cb47dec"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Main Plots: Prescribed End Geodesics (in RD) ", "Section",
 InitializationCell->True,
 CellChangeTimes->{{3.977527219571402*^9, 3.977527223216281*^9}, {
  3.977527912657256*^9, 3.9775279244629498`*^9}, {3.977700044538966*^9, 
  3.977700053732299*^9}},ExpressionUUID->"d10ad118-d67e-4d59-b317-\
9b06ecae83c8"],

Cell["\<\
We repeat we repeat (or rather transplant) what we did above in H to the \
context of D.\
\>", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.9878783695262938`*^9, 
  3.987878414104308*^9}},ExpressionUUID->"c717a3c8-3a40-48fe-9de9-\
2f9ca720eb3d"],

Cell[CellGroupData[{

Cell["Disk D \[LongDash] background, boundary, display options", "Subsection",
 InitializationCell->
  True,ExpressionUUID->"68ba5dc1-b8e1-441c-817e-52e0a2bcd163"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"diskBg", "   ", "=", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"lightPink", ",", " ", 
      RowBox[{"Opacity", "[", "0.1", "]"}], ",", " ", 
      RowBox[{"Disk", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "0"}], "}"}], ",", " ", "1"}], "]"}]}], "}"}],
     "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"diskBdry", " ", "=", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Black", ",", " ", 
      RowBox[{"Opacity", "[", "0.4", "]"}], ",", " ", 
      RowBox[{"Circle", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "0"}], "}"}], ",", " ", "1"}], "]"}]}], "}"}],
     "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"diskDot", "  ", "=", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Black", ",", " ", 
      RowBox[{"PointSize", "[", "Large", "]"}], ",", " ", 
      RowBox[{"Point", "[", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "0"}], "}"}], "]"}]}], "}"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"diskOpts", " ", "=", " ", 
   RowBox[{"{", "\n", "  ", 
    RowBox[{
     RowBox[{"PlotRange", " ", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1.15"}], ",", " ", "1.15"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1.15"}], ",", " ", "1.15"}], "}"}]}], "}"}]}], ",", 
     "\n", "  ", 
     RowBox[{"AspectRatio", " ", "->", " ", "1"}], ",", "\n", "  ", 
     RowBox[{"Axes", " ", "->", " ", "True"}], ",", "\n", "  ", 
     RowBox[{"AxesOrigin", " ", "->", " ", 
      RowBox[{"{", 
       RowBox[{"0", ",", " ", "0"}], "}"}]}], ",", "\n", "  ", 
     RowBox[{"Ticks", " ", "->", " ", "None"}], ",", "\n", "  ", 
     RowBox[{"AxesLabel", " ", "->", " ", 
      RowBox[{"{", 
       RowBox[{"\"\<x\>\"", ",", " ", "\"\<y\>\""}], "}"}]}], ",", "\n", "  ", 
     RowBox[{"ImageSize", " ", "->", " ", "420"}]}], "\n", "}"}]}], 
  ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9876921832667923`*^9, 3.987692183306815*^9}, {
  3.987692786753572*^9, 3.987692786851223*^9}},
 CellLabel->
  "In[507]:=",ExpressionUUID->"4dbebdad-ccf2-4816-9c2a-be6a59b13be3"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Aux: Function Plotting any curve in RD (as a moving pointer )\
\>", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.977666154909223*^9, 3.977666163182097*^9}, {
  3.977666432001801*^9, 3.9776664400538797`*^9}, {3.987685712010296*^9, 
  3.987685713395643*^9}, {3.987688312379437*^9, 3.987688313335636*^9}, {
  3.989430660579955*^9, 
  3.989430661215845*^9}},ExpressionUUID->"53156155-c9e8-4513-9663-\
92e2864f15cc"],

Cell["\<\
We want also plots in D so we tweak the function curvePlotInRH[...] defined \
above by adding the H to D Mobius transformation,  and we polish the visual \
presentation a bit\
\>", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.977527309470313*^9, 3.977527348984432*^9}, {
  3.97769984388946*^9, 3.9776998703413754`*^9}, {3.989430569755818*^9, 
  3.989430570937146*^9}},ExpressionUUID->"7189d759-3f67-4e27-a8c9-\
fcf7229265a6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"numArrows", "   ", "=", " ", "30"}], ";", " ", 
    RowBox[{"LEGACY", " ", "KILL"}]}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"lengthArrow", " ", "=", " ", "0.070"}], ";"}], "  ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lengthArrow", " ", "=", " ", "0.066"}], ";"}], "  ", 
   RowBox[{"(*", " ", 
    RowBox[{"shorter", " ", "arrow", " ", 
     RowBox[{"(", 
      RowBox[{"disk", " ", "has", " ", "radius", " ", "1"}], ")"}]}], " ", 
    "*)"}], "\n", 
   RowBox[{
    RowBox[{"arrowHeadSize", "=", "0.015"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"curveThickness", "=", "1.2"}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**", "**"}], "*****)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"curvePlotInRDnew", "[", 
      RowBox[{
      "\[Theta]_", ",", " ", "z_", ",", " ", "a_", ",", " ", "b_", ",", " ", 
       RowBox[{"numArrows_", ":", "30"}], ",", " ", "col_"}], "]"}], " ", ":=",
      " ", 
     RowBox[{"Module", "[", "\n", "  ", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"zD", ",", " ", "\[Phi]", ",", " ", "x", ",", " ", "y", ",", 
         RowBox[{"n", "=", "numArrows"}], ",", "  ", 
         RowBox[{"len", " ", "=", " ", "lengthArrow"}], ",", " ", 
         RowBox[{"l", " ", "=", " ", 
          RowBox[{"Abs", "[", 
           RowBox[{"b", " ", "-", " ", "a"}], "]"}]}]}], "}"}], ",", "\n", 
       "  ", 
       RowBox[{
        RowBox[{
         RowBox[{"zD", "[", "t_", "]"}], " ", ":=", " ", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"I", " ", "-", " ", 
             RowBox[{"z", "[", "t", "]"}]}], ")"}]}], "/", 
          RowBox[{"(", 
           RowBox[{"I", " ", "+", " ", 
            RowBox[{"z", "[", "t", "]"}]}], ")"}]}]}], ";", " ", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{"FLIPPED", " ", "so", " ", "added"}], " ", "-"}], " ", 
         "*)"}], "\n", "  ", 
        RowBox[{
         RowBox[{"\[Phi]", "[", "t_", "]"}], " ", ":=", " ", 
         RowBox[{
          RowBox[{"\[Theta]", "[", "t", "]"}], " ", "-", " ", 
          RowBox[{"2", " ", 
           RowBox[{"Arg", "[", 
            RowBox[{"I", " ", "+", " ", 
             RowBox[{"z", "[", "t", "]"}]}], "]"}]}], " ", "+", " ", 
          "\[Pi]"}]}], ";", 
        RowBox[{"(*", " ", 
         RowBox[{"FLIPPED", " ", "so", " ", "\[Pi]"}], " ", "*)"}], "\n", 
        "  ", 
        RowBox[{
         RowBox[{"x", "[", "t_", "]"}], " ", ":=", " ", 
         RowBox[{"Re", "[", 
          RowBox[{"zD", "[", "t", "]"}], "]"}]}], ";", "\n", "  ", 
        RowBox[{
         RowBox[{"y", "[", "t_", "]"}], " ", ":=", " ", 
         RowBox[{"Im", "[", 
          RowBox[{"zD", "[", "t", "]"}], "]"}]}], ";", "\n", "  ", 
        RowBox[{"{", "\n", "    ", 
         RowBox[{
          RowBox[{"Graphics", "[", 
           RowBox[{"Table", "[", "\n", "      ", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"col", ",", " ", 
               RowBox[{"Opacity", "[", "0.6", "]"}], ",", " ", 
               RowBox[{"Arrowheads", "[", "arrowHeadSize", "]"}], ",", "\n", 
               "       ", 
               RowBox[{"Arrow", "[", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"x", "[", "t", "]"}], ",", " ", 
                    RowBox[{"y", "[", "t", "]"}]}], "}"}], ",", "\n", 
                  "              ", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"x", "[", "t", "]"}], ",", " ", 
                    RowBox[{"y", "[", "t", "]"}]}], "}"}], " ", "+", "\n", 
                   "                ", 
                   RowBox[{"len", " ", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Cos", "[", 
                    RowBox[{"\[Phi]", "[", "t", "]"}], "]"}], ",", " ", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"\[Phi]", "[", "t", "]"}], "]"}]}], "}"}]}]}]}], 
                 "}"}], "]"}]}], "}"}], ",", "\n", "      ", 
             RowBox[{"{", 
              RowBox[{"t", ",", " ", "a", ",", " ", "b", ",", " ", 
               RowBox[{"l", "/", 
                RowBox[{"(", 
                 RowBox[{"n", " ", "-", " ", "1"}], ")"}]}]}], "}"}]}], "]"}],
            "]"}], ",", "\n", "    ", 
          RowBox[{"ParametricPlot", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"x", "[", "t", "]"}], ",", " ", 
              RowBox[{"y", "[", "t", "]"}]}], "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"t", ",", " ", "a", ",", " ", "b"}], "}"}], ",", "\n", 
            "      ", 
            RowBox[{"PlotStyle", " ", "->", " ", 
             RowBox[{"{", 
              RowBox[{"col", ",", " ", 
               RowBox[{"Opacity", "[", "0.75", "]"}], ",", " ", 
               RowBox[{"AbsoluteThickness", "[", "curveThickness", "]"}]}], 
              "}"}]}]}], "]"}], ",", "\n", 
          RowBox[{"(*", "    ", 
           RowBox[{"Graphics", "[", 
            RowBox[{"{", 
             RowBox[{"col", ",", " ", 
              RowBox[{"PointSize", "[", "Medium", "]"}], ",", "\n", "      ", 
              
              RowBox[{"Point", "[", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"x", "[", "a", "]"}], ",", " ", 
                   RowBox[{"y", "[", "a", "]"}]}], "}"}], ",", " ", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"x", "[", "b", "]"}], ",", " ", 
                   RowBox[{"y", "[", "b", "]"}]}], "}"}]}], "}"}], "]"}]}], 
             "}"}], "]"}], " ", "*)"}], "\[IndentingNewLine]", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", 
            RowBox[{"Black", ",", " ", 
             RowBox[{"PointSize", "[", "Large", "]"}], ",", 
             RowBox[{"Point", "[", 
              RowBox[{"{", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"x", "[", "a", "]"}], ",", " ", 
                 RowBox[{"y", "[", "a", "]"}]}], "}"}], "}"}], "]"}]}], "}"}],
            "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", 
            RowBox[{"electricBlue", ",", " ", 
             RowBox[{"PointSize", "[", "Large", "]"}], ",", 
             RowBox[{"Point", "[", 
              RowBox[{"{", " ", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"x", "[", "b", "]"}], ",", " ", 
                 RowBox[{"y", "[", "b", "]"}]}], "}"}], "}"}], "]"}]}], "}"}],
            "]"}]}], "\n", "  ", "}"}]}]}], "\n", "]"}]}], ";"}]}]}]], "Input",\

 InitializationCell->True,
 CellChangeTimes->{{3.986902443801578*^9, 3.986902446863394*^9}, {
   3.986902653138619*^9, 3.986902654455015*^9}, {3.986904208747632*^9, 
   3.9869042551948147`*^9}, {3.9869055209496107`*^9, 3.986905535961452*^9}, {
   3.986906133648797*^9, 3.986906163314248*^9}, 3.986906350410343*^9, {
   3.986906721810027*^9, 3.98690672961446*^9}, {3.987687283812018*^9, 
   3.987687286526105*^9}, {3.987687334912565*^9, 3.987687336695332*^9}, {
   3.9876923587835207`*^9, 3.987692391059486*^9}, {3.9876928544593697`*^9, 
   3.987692891331057*^9}, {3.98769313387706*^9, 3.9876931622336187`*^9}, {
   3.987693205300453*^9, 3.987693207004249*^9}, {3.987702819017305*^9, 
   3.987702819079179*^9}, {3.98770287792449*^9, 3.987702913859378*^9}, {
   3.987702967190682*^9, 3.987702998058866*^9}, {3.987847297159155*^9, 
   3.98784729722808*^9}, {3.98785210549293*^9, 3.98785211096754*^9}, {
   3.98785224380606*^9, 3.987852246853264*^9}, {3.987863712918244*^9, 
   3.987863726799549*^9}, {3.9878637663424377`*^9, 3.987863773096813*^9}, {
   3.9878638561298113`*^9, 3.9878638569535847`*^9}, {3.9878647453358727`*^9, 
   3.9878647457250433`*^9}, {3.988063079086981*^9, 3.988063132285472*^9}, {
   3.9894306223682747`*^9, 3.98943069953062*^9}, 3.989430743300482*^9, {
   3.989430808842856*^9, 3.989430894768713*^9}},
 CellLabel->
  "In[511]:=",ExpressionUUID->"8e3b6154-75fa-419a-a3b3-7efa1df0f709"]
}, Open  ]],

Cell[CellGroupData[{

Cell["NEW: Plots of Prescribed End Geodesics in D", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.9776664034743834`*^9, 3.977666417099019*^9}, {
  3.977666447755006*^9, 3.977666453338523*^9}, {3.987688111572493*^9, 
  3.987688117670973*^9}, {3.9876882001991587`*^9, 3.987688201029167*^9}, {
  3.987688357914043*^9, 3.987688362698544*^9}, {3.987688544472327*^9, 
  3.9876885468692827`*^9}, {3.987714228177095*^9, 
  3.987714229103788*^9}},ExpressionUUID->"29375ef5-5756-4fda-9350-\
1e5b0e5d5f81"],

Cell["\<\
Note that the prescribed end is still described in terms of RH. (It will be \
plotted in RD.)\
\>", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.987878436202523*^9, 
  3.987878459757538*^9}},ExpressionUUID->"53d83aed-d2ba-415d-bc35-\
7363db488c02"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"arrowDensityDefault", "=", "12"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**"}], "******)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"singlePlotInDnew", "[", 
    RowBox[{"z_", ",", "\[Theta]Grand_", ",", "col_", ",", "Mass_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "\[Theta]Fun", ",", "zFun", ",", "l", ",", "\[Theta]", ",", "k", ",", 
       "numArrows", ",", " ", 
       RowBox[{"arrowDensity", "=", "12"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"k", " ", "=", " ", 
       RowBox[{"Floor", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Pi]", "+", "\[Theta]Grand"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", "\[Pi]"}], ")"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"\[Theta]", "=", 
       RowBox[{"\[Pi]", "+", "\[Theta]Grand", " ", "-", 
        RowBox[{"k", "*", "2", " ", "\[Pi]"}], " ", "-", "\[Pi]"}]}], ";", 
      " ", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{" ", 
           RowBox[{"NOTE", ":", " ", 
            RowBox[{"\[Theta]", " ", "is", " ", 
             RowBox[{"in", "  ", "[", 
              RowBox[{
               RowBox[{"-", "\[Pi]"}], ",", " ", "\[Pi]"}]}]}]}], ")"}], ",", 
          " ", 
          RowBox[{"NOT", "  ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "\[Pi]"}], ",", " ", "\[Pi]"}]}]}]}], "]"}], ",", 
        " ", "sorry"}], "  ", "*)"}], 
      RowBox[{"If", "[", 
       RowBox[{"debugFlag", ",", " ", 
        RowBox[{"Print", "[", 
         RowBox[{
         "\"\<********************************************************* \\n\>\
\"", ",", "\"\<singlePlotInD executed on z,\[Theta] =\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"z", ",", "\[Theta]Grand"}], "}"}], ",", " ", 
          "\"\<calling minGeodesicSetup with \[Theta],k,z = \>\"", ",", " ", 
          RowBox[{"{", 
           RowBox[{"\[Theta]", ",", "k", ",", "z"}], "}"}]}], "]"}]}], "]"}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Theta]Fun", ",", "zFun", ",", "l"}], "}"}], " ", "=", " ", 
       
       RowBox[{"minGeodesicSetup", "[", 
        RowBox[{"\[Theta]", ",", "k", ",", "z", ",", "Mass"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"numArrows", "=", 
       RowBox[{"Ceiling", "[", 
        RowBox[{"arrowDensity", "*", "l"}], "]"}]}], ";", 
      RowBox[{"curvePlotInRDnew", "[", 
       RowBox[{
       "\[Theta]Fun", ",", "zFun", ",", "0", ",", "l", ",", "numArrows", ",", 
        " ", "col"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.977527151681292*^9, 3.977527165517726*^9}, {
  3.978181934541923*^9, 3.9781819471337147`*^9}, {3.978182042698564*^9, 
  3.978182087179618*^9}, {3.9781831557952557`*^9, 3.978183175793323*^9}, {
  3.987608540935364*^9, 3.987608541777164*^9}, {3.987678963645953*^9, 
  3.987678967863193*^9}, {3.987688551599971*^9, 3.987688562044735*^9}, {
  3.987688976258849*^9, 3.987688993726358*^9}, {3.987863442734255*^9, 
  3.98786354921037*^9}, {3.987863652331874*^9, 3.987863653218399*^9}, {
  3.9878637995670033`*^9, 3.9878638009186573`*^9}, {3.9894309021690474`*^9, 
  3.98943092175906*^9}},
 CellLabel->
  "In[516]:=",ExpressionUUID->"45038d51-78e3-4c80-b448-0dc2e5cd27a3"],

Cell[CellGroupData[{

Cell["Test Batch Polotting in D:", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.9876883445561028`*^9, 3.987688345775505*^9}, {
  3.987691197983797*^9, 
  3.9876912073991947`*^9}},ExpressionUUID->"623b1b04-f065-4733-918e-\
dc696fc1ed87"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Theta]GrandList", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "10"}], "*", "\[Pi]"}], ",", 
      RowBox[{
       RowBox[{"-", "3"}], "*", "\[Pi]"}], ",", 
      RowBox[{
       RowBox[{"-", "1.0"}], "*", "\[Pi]"}], ",", 
      RowBox[{"0.001", "*", "\[Pi]"}], ",", 
      RowBox[{"1.0", "*", "\[Pi]"}], ",", 
      RowBox[{"3", "*", "\[Pi]"}], ",", 
      RowBox[{"10", "*", "\[Pi]"}]}], "}"}]}], ";", 
   RowBox[{"curveGrListD", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"singlePlotInDnew", "[", 
       RowBox[{"zTest", ",", "#", ",", " ", "pureRed", ",", "MassTest"}], 
       "]"}], " ", "&"}], " ", "/@", " ", "\[Theta]GrandList"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Show", "[", 
    RowBox[{"diskBg", ",", "diskBdry", ",", 
     RowBox[{"Sequence", "@@", "curveGrListD"}], ",", "diskDot", ",", 
     RowBox[{"Sequence", "@@", "diskOpts"}]}], "]"}], " ", "*)"}], 
  RowBox[{"Show", "[", 
   RowBox[{"diskBg", ",", "diskBdry", ",", 
    RowBox[{"Sequence", "@@", "curveGrListD"}], ",", "diskDot", ",", 
    RowBox[{"Sequence", "@@", "diskOpts"}]}], "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.977527176187063*^9, 3.977527176779846*^9}, {
   3.977527371644895*^9, 3.9775273814403763`*^9}, 3.977527608856225*^9, {
   3.977527993268231*^9, 3.977528016872504*^9}, {3.977528113477648*^9, 
   3.977528176463358*^9}, {3.9876885922934504`*^9, 3.987688592578179*^9}, {
   3.987688728632229*^9, 3.987688875233947*^9}, {3.987688913755567*^9, 
   3.987688933972131*^9}, 3.987689017929743*^9, {3.987690984596757*^9, 
   3.987690986734386*^9}, {3.987692204235756*^9, 3.987692253081517*^9}, {
   3.9876928321004553`*^9, 3.9876928423318253`*^9}, {3.987693175904714*^9, 
   3.9876931773376827`*^9}, {3.987693643258572*^9, 3.9876936468474092`*^9}, {
   3.987847186682423*^9, 3.987847191493033*^9}, {3.987847250913875*^9, 
   3.98784725472742*^9}, {3.987847330383979*^9, 3.9878474309558992`*^9}, 
   3.9878477193419847`*^9, {3.987847763622261*^9, 3.9878478407893877`*^9}, 
   3.989430937439869*^9},
 CellLabel->
  "In[518]:=",ExpressionUUID->"cc379a29-36df-4eea-8df0-535672af5ef6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Extra: Plots of Prescribed End and Twist Geodesics in D", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.9776664034743834`*^9, 3.977666417099019*^9}, {
  3.977666447755006*^9, 3.977666453338523*^9}, {3.987688111572493*^9, 
  3.987688117670973*^9}, {3.9876882001991587`*^9, 3.987688201029167*^9}, {
  3.987688357914043*^9, 3.987688362698544*^9}, {3.987688544472327*^9, 
  3.9876885468692827`*^9}, {3.987714228177095*^9, 3.987714229103788*^9}, {
  3.9878510520999126`*^9, 3.9878510700268183`*^9}, {3.987852118751017*^9, 
  3.987852119240736*^9}, {3.9894309524339447`*^9, 
  3.989430953118392*^9}},ExpressionUUID->"9eeaff19-1c51-496c-84f8-\
cd10669715c0"],

Cell["Still paralleling what we did in H. ", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.98943096703935*^9, 
  3.989430980488948*^9}},ExpressionUUID->"be590be1-4bd0-4080-8161-\
84fe89c20c54"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"singlePlotToEndTwistInD", "[", 
    RowBox[{"z_", ",", "\[Xi]_", ",", 
     RowBox[{"arrowDensity_", ":", "12"}], ",", "  ", "color_", ",", 
     "Mass_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "\[Theta]Fun", ",", "zFun", ",", "l", ",", "\[Theta]", ",", 
       "numArrows"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Theta]Fun", ",", "zFun", ",", "l"}], "}"}], " ", "=", " ", 
       
       RowBox[{"minGeodesicToEndTwistSetup", "[", 
        RowBox[{"z", ",", "\[Xi]", ",", "Mass"}], "]"}]}], ";", 
      RowBox[{"numArrows", "=", 
       RowBox[{"Ceiling", "[", 
        RowBox[{"arrowDensity", "*", "l"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"curvePlotInRDnew", "[", 
       RowBox[{
       "\[Theta]Fun", ",", "zFun", ",", "0", ",", "l", ",", "numArrows", ",", 
        " ", "color"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.987851139441936*^9, 3.987851167939208*^9}, {
   3.987864073517584*^9, 3.987864132213673*^9}, {3.987877556201728*^9, 
   3.987877571339197*^9}, 3.989430987307476*^9},
 CellLabel->
  "In[520]:=",ExpressionUUID->"60f1cb76-88db-4db1-acbf-3230b22ae593"],

Cell[CellGroupData[{

Cell["Test Batch Polotting in D:", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.9876883445561028`*^9, 3.987688345775505*^9}, {
  3.987691197983797*^9, 
  3.9876912073991947`*^9}},ExpressionUUID->"8e44723e-1177-4f38-aa39-\
b186a4c90cb7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"arrowDensity", "=", "12"}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Xi]GrandList", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.001", "*", "\[Pi]"}], ",", 
     RowBox[{"0.75", "*", "\[Pi]"}], ",", 
     RowBox[{"3", "*", "\[Pi]"}], ",", 
     RowBox[{"10", "*", "\[Pi]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"curveGrListD", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"singlePlotToEndTwistInD", "[", 
       RowBox[{
       "zTest", ",", "#", ",", "arrowDensity", ",", " ", "pureRed", ",", 
        "MassTest"}], "]"}], " ", "&"}], " ", "/@", " ", "\[Xi]GrandList"}]}],
    ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Show", "[", 
    RowBox[{"diskBg", ",", "diskBdry", ",", 
     RowBox[{"Sequence", "@@", "curveGrListD"}], ",", "diskDot", ",", 
     RowBox[{"Sequence", "@@", "diskOpts"}]}], "]"}], " ", "*)"}], 
  RowBox[{"Show", "[", 
   RowBox[{"diskBg", ",", "diskBdry", ",", 
    RowBox[{"Sequence", "@@", "curveGrListD"}], ",", "diskDot", ",", 
    RowBox[{"Sequence", "@@", "diskOpts"}]}], "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.977527176187063*^9, 3.977527176779846*^9}, {
   3.977527371644895*^9, 3.9775273814403763`*^9}, 3.977527608856225*^9, {
   3.977527993268231*^9, 3.977528016872504*^9}, {3.977528113477648*^9, 
   3.977528176463358*^9}, {3.9876885922934504`*^9, 3.987688592578179*^9}, {
   3.987688728632229*^9, 3.987688875233947*^9}, {3.987688913755567*^9, 
   3.987688933972131*^9}, 3.987689017929743*^9, {3.987690984596757*^9, 
   3.987690986734386*^9}, {3.987692204235756*^9, 3.987692253081517*^9}, {
   3.9876928321004553`*^9, 3.9876928423318253`*^9}, {3.987693175904714*^9, 
   3.9876931773376827`*^9}, {3.987693643258572*^9, 3.9876936468474092`*^9}, {
   3.987847186682423*^9, 3.987847191493033*^9}, {3.987847250913875*^9, 
   3.98784725472742*^9}, {3.987847330383979*^9, 3.9878474309558992`*^9}, 
   3.9878477193419847`*^9, {3.987847763622261*^9, 3.9878478407893877`*^9}, {
   3.987851207266255*^9, 3.98785121373682*^9}, {3.987851959711103*^9, 
   3.987851966000812*^9}, {3.987852195752429*^9, 3.9878521971504087`*^9}, {
   3.9878604064946404`*^9, 3.987860477481174*^9}, {3.987877602222983*^9, 
   3.987877636993455*^9}, 3.988057402984664*^9, {3.989430992123414*^9, 
   3.989430998010933*^9}},
 CellLabel->
  "In[521]:=",ExpressionUUID->"d8a86e98-4f21-4968-8167-9e6a2e5d5e9b"],

Cell[TextData[StyleBox["FIGURE: endTwistGeodesicsD.pdf",
 FontSlant->"Italic"]], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.987851916381703*^9, 3.987851935514204*^9}, {
  3.987852341167962*^9, 
  3.98785234309674*^9}},ExpressionUUID->"d292c800-336b-416f-b929-\
debdcdbf5cdd"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["NEW NEW: Extra: Plots of Geodesics to Matrix A in D", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.9776664034743834`*^9, 3.977666417099019*^9}, {
  3.977666447755006*^9, 3.977666453338523*^9}, {3.987688111572493*^9, 
  3.987688117670973*^9}, {3.9876882001991587`*^9, 3.987688201029167*^9}, {
  3.987688357914043*^9, 3.987688362698544*^9}, {3.987688544472327*^9, 
  3.9876885468692827`*^9}, {3.987714228177095*^9, 3.987714229103788*^9}, {
  3.98787767202817*^9, 3.987877689008875*^9}, {3.9878780786337843`*^9, 
  3.987878082063854*^9}},ExpressionUUID->"f27f4072-2e52-4da4-848c-\
15e9578570e3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"singlePlotToMatrixInD", "[", 
   RowBox[{"A_", ",", "k_", ",", 
    RowBox[{"arrowDensity_", ":", "12"}], ",", "col_", ",", "Mass_"}], "]"}], 
  ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "zEnd", ",", "\[Theta]End", ",", "\[Theta]Fun", ",", "zFun", ",", "l", 
      ",", "\[Theta]", ",", "numArrows"}], "}"}], ",", "\[IndentingNewLine]", 
    
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"zEnd", ",", "\[Theta]End"}], "}"}], "=", " ", 
      RowBox[{"z\[Theta]FromA", "[", "A", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Theta]Fun", ",", "zFun", ",", "l"}], "}"}], " ", "=", " ", 
      RowBox[{"minGeodesicSetup", "[", 
       RowBox[{"\[Theta]End", ",", "k", ",", "zEnd", ",", "Mass"}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"numArrows", "=", 
      RowBox[{"Ceiling", "[", 
       RowBox[{"arrowDensity", "*", "l"}], "]"}]}], ";", 
     RowBox[{"curvePlotInRDnew", "[", 
      RowBox[{
      "\[Theta]Fun", ",", "zFun", ",", "0", ",", "l", ",", "numArrows", ",", 
       " ", "col"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.977527151681292*^9, 3.977527165517726*^9}, {
   3.978181934541923*^9, 3.9781819471337147`*^9}, {3.978182042698564*^9, 
   3.978182087179618*^9}, {3.9781831557952557`*^9, 3.978183175793323*^9}, {
   3.987608540935364*^9, 3.987608541777164*^9}, {3.987678963645953*^9, 
   3.987678967863193*^9}, {3.987688551599971*^9, 3.987688562044735*^9}, {
   3.987688976258849*^9, 3.987688993726358*^9}, {3.987863442734255*^9, 
   3.98786354921037*^9}, {3.987863652331874*^9, 3.987863653218399*^9}, {
   3.9878637995670033`*^9, 3.9878638009186573`*^9}, {3.9878773570890102`*^9, 
   3.987877522190116*^9}, {3.9878777251475353`*^9, 3.987877725459776*^9}, 
   3.9880633160132103`*^9},
 CellLabel->
  "In[525]:=",ExpressionUUID->"fa25f56c-0775-43e1-9605-ec256d855c98"],

Cell[CellGroupData[{

Cell["Test Batch Plotting in D:", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.9876883445561028`*^9, 3.987688345775505*^9}, {
   3.987691197983797*^9, 3.9876912073991947`*^9}, 
   3.987878147150632*^9},ExpressionUUID->"56ed4026-2355-4b89-974b-\
d3146dc6a6bf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Artin", "'"}], "s", " ", 
    RowBox[{"generators", ":"}]}], " ", "*)"}], " ", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Al", "=", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"1", "1"},
        {"0", "1"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"left", " ", "pair", " ", "counter"}], "-", 
     RowBox[{"clockwise", " ", "twist"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ar", "=", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"1", "0"},
        {
         RowBox[{"-", "1"}], "1"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"right", " ", "pair", " ", "counter"}], "-", 
     RowBox[{"clockwise", " ", "twist"}]}], " ", "*)"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"inverses", " ", "of", " ", 
     RowBox[{"Artin", "'"}], "s", " ", 
     RowBox[{"generators", ":"}]}], " ", "*)"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ali", "=", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"1", 
         RowBox[{"-", "1"}]},
        {"0", "1"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"left", " ", "pair", " ", "clockwise", " ", "twist"}], " ", 
    "*)"}], "  ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ari", "=", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"1", "0"},
        {"1", "1"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"right", " ", "pair", " ", "clockwise", " ", "twist"}], " ", 
    "*)"}], " "}]}]], "Input",
 InitializationCell->True,
 CellLabel->
  "In[526]:=",ExpressionUUID->"c3237242-ff10-46b0-b8b4-9adc703f630e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"arrowDensity", "=", "12"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AGrandList", "=", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", "0"}], "}"}], ",", 
      " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", "1"}], "}"}]}], 
     "   ", "}"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"list", " ", "of", " ", "A"}], ",", "k"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AGrandList", "=", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Al", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Ar", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Al", ".", "Ari"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Al", ".", "Al", ".", "Ari"}], ",", "0"}], "}"}]}], "}"}]}], 
   ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"list", " ", "of", " ", "A"}], ",", "k"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"AGrandList", "=", 
     RowBox[{"{", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Al", ".", "Ar", ".", "Al", ".", "Ar", ".", "Al", ".", "Ar"}],
         ",", "0"}], "}"}], "}"}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"list", " ", "of", " ", "A"}], ",", "k"}], " ", "*)"}], " ", 
   "*)"}], 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"AGrandList", "=", 
     RowBox[{"{", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", "0"}], "}"}], "   ", 
      "}"}]}], ";"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"curveGrListD", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"singlePlotToMatrixInD", "[", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", "arrowDensity", ",", " ", 
        "pureRed", ",", "MassTest"}], "]"}], " ", "&"}], " ", "/@", " ", 
     "AGrandList"}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Show", "[", 
    RowBox[{"diskBg", ",", "diskBdry", ",", 
     RowBox[{"Sequence", "@@", "curveGrListD"}], ",", "diskDot", ",", 
     RowBox[{"Sequence", "@@", "diskOpts"}]}], "]"}], " ", "*)"}], 
  RowBox[{"Show", "[", 
   RowBox[{"diskBg", ",", "diskBdry", ",", 
    RowBox[{"Sequence", "@@", "curveGrListD"}], ",", "diskDot", ",", 
    RowBox[{"Sequence", "@@", "diskOpts"}]}], "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.977527176187063*^9, 3.977527176779846*^9}, {
   3.977527371644895*^9, 3.9775273814403763`*^9}, 3.977527608856225*^9, {
   3.977527993268231*^9, 3.977528016872504*^9}, {3.977528113477648*^9, 
   3.977528176463358*^9}, {3.9876885922934504`*^9, 3.987688592578179*^9}, {
   3.987688728632229*^9, 3.987688875233947*^9}, {3.987688913755567*^9, 
   3.987688933972131*^9}, 3.987689017929743*^9, {3.987690984596757*^9, 
   3.987690986734386*^9}, {3.987692204235756*^9, 3.987692253081517*^9}, {
   3.9876928321004553`*^9, 3.9876928423318253`*^9}, {3.987693175904714*^9, 
   3.9876931773376827`*^9}, {3.987693643258572*^9, 3.9876936468474092`*^9}, {
   3.987847186682423*^9, 3.987847191493033*^9}, {3.987847250913875*^9, 
   3.98784725472742*^9}, {3.987847330383979*^9, 3.9878474309558992`*^9}, 
   3.9878477193419847`*^9, {3.987847763622261*^9, 3.9878478407893877`*^9}, {
   3.987877705804597*^9, 3.987877722486518*^9}, {3.9878777591044407`*^9, 
   3.987877860771524*^9}, {3.987877917972437*^9, 3.987877966502822*^9}, {
   3.987878697424952*^9, 3.987878766198628*^9}, {3.987881033316536*^9, 
   3.987881068185883*^9}, {3.98788109861943*^9, 3.987881104089143*^9}, {
   3.987881138460412*^9, 3.9878811413863783`*^9}, {3.9878875984288473`*^9, 
   3.987887601946309*^9}, {3.988065390763229*^9, 3.988065396282999*^9}, {
   3.988066977129434*^9, 3.9880669806481743`*^9}},
 CellLabel->
  "In[530]:=",ExpressionUUID->"369965bd-2034-48cd-a842-e81d4d12de3d"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Bonus Plots: Std Pos  Geodesics from r,l data (in H)", "Section",
 InitializationCell->True,
 CellChangeTimes->{{3.977666908457081*^9, 3.9776669441182537`*^9}, {
  3.9776990129435472`*^9, 3.977699061615142*^9}, {3.977699140012768*^9, 
  3.977699153496314*^9}, {3.977699258698018*^9, 3.9776993060387487`*^9}, {
  3.977699410177532*^9, 3.977699417128105*^9}, {3.987703154102474*^9, 
  3.987703155399279*^9}, {3.989431040508135*^9, 
  3.989431041625558*^9}},ExpressionUUID->"d7c80ba6-615f-483b-80f8-\
badaf4dff326"],

Cell[TextData[StyleBox["[transfer from shootingFunction8.5*.nb] ",
 FontSlant->"Italic"]], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.977699039882147*^9, 
  3.9776990512986603`*^9}},ExpressionUUID->"e348a8b3-c98e-4cba-b628-\
65ee593ccf87"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"numArrows", "   ", "=", " ", "40"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"lengthArrow", " ", "=", " ", "0.08"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"curveThickness", "=", "1.2"}], ";"}], " ", "\[IndentingNewLine]", 
  
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", " ", "ell"}], " ", 
    "case", " ", "geodesic", " ", 
    RowBox[{"plot", " ", "**", "**", "**"}], "*", "*", 
    RowBox[{"**", "**", "**"}]}], "******)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"geodesicStdPosPlotEll", "[", 
    RowBox[{"r_", ",", "l_", ",", 
     RowBox[{"arrowDensity_", ":", "12"}], ",", "col_", ",", "Mass_"}], "]"}],
    ":=", 
   RowBox[{"(*", " ", 
    RowBox[{
    "std", " ", "pos", " ", "ell", " ", "geodesic", " ", "in", " ", "H", " ", 
     "of", " ", "base", " ", "length", " ", "l"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "xPlot", ",", "yPlot", ",", " ", "angle", ",", "\[IndentingNewLine]", 
       RowBox[{"n", "=", 
        RowBox[{"Ceiling", "[", 
         RowBox[{"arrowDensity", "*", "l"}], "]"}]}], ",", " ", 
       RowBox[{"(*", " ", 
        RowBox[{"number", " ", "of", " ", "arrows"}], " ", "*)"}], 
       "\[IndentingNewLine]", " ", 
       RowBox[{"len", "=", "lengthArrow"}]}], " ", "}"}], ",", " ", 
     RowBox[{"(*", " ", 
      RowBox[{"arrow", " ", "length"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"xPlot", "[", "t_", "]"}], " ", ":=", " ", 
       RowBox[{"xEll", "[", 
        RowBox[{"t", ",", "r"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"yPlot", "[", "t_", "]"}], " ", ":=", " ", 
       RowBox[{"yEll", "[", 
        RowBox[{"t", ",", "r"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"angle", "[", "t_", "]"}], ":=", 
       RowBox[{"\[Theta]Ell", " ", "[", 
        RowBox[{"t", ",", "r", ",", "Mass"}], "]"}]}], " ", ";", 
      "\[IndentingNewLine]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Graphics", "[", "\[IndentingNewLine]", 
         RowBox[{"Table", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"col", ",", 
             RowBox[{"Opacity", "[", "0.6", "]"}], ",", 
             RowBox[{"Arrowheads", "[", "0.020", "]"}], ",", 
             RowBox[{"Arrow", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"xPlot", "[", "t", "]"}], ",", 
                  RowBox[{"yPlot", "[", "t", "]"}]}], "}"}], ",", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"xPlot", "[", "t", "]"}], ",", 
                   RowBox[{"yPlot", "[", "t", "]"}]}], "}"}], "+", 
                 RowBox[{"len", "*", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"Cos", "[", 
                    RowBox[{
                    RowBox[{"angle", "[", "t", "]"}], "+", 
                    RowBox[{"Pi", "/", "2"}]}], "]"}], ",", 
                    RowBox[{"Sin", "[", 
                    RowBox[{
                    RowBox[{"angle", "[", "t", "]"}], "+", 
                    RowBox[{"Pi", "/", "2"}]}], "]"}]}], "}"}]}]}]}], "}"}], 
              "]"}]}], "\[IndentingNewLine]", "}"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{"t", ",", "0", ",", "l", ",", 
             RowBox[{"l", "/", 
              RowBox[{"(", 
               RowBox[{"n", "-", "1"}], ")"}]}]}], "}"}]}], " ", 
          RowBox[{"(*", " ", 
           RowBox[{"table", " ", "range"}], " ", "*)"}], 
          "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", "]"}], ",", 
        " ", 
        RowBox[{"(*", " ", 
         RowBox[{"end", " ", "Graphics"}], " ", "*)"}], " ", 
        "\[IndentingNewLine]", 
        RowBox[{"ParametricPlot", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"xPlot", "[", "t", "]"}], ",", 
            RowBox[{"yPlot", "[", "t", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "0", ",", "l"}], "}"}], ",", 
          RowBox[{"PlotStyle", "->", 
           RowBox[{"{", 
            RowBox[{"col", ",", " ", 
             RowBox[{"Opacity", "[", "0.9", "]"}]}], "}"}]}]}], 
         RowBox[{"(*", 
          RowBox[{"PlotLabels", "->", 
           RowBox[{"Placed", "[", 
            RowBox[{
             RowBox[{"Style", "[", 
              RowBox[{
               RowBox[{"\"\<r=\>\"", " ", "<>", 
                RowBox[{"ToString", "[", 
                 RowBox[{"Round", "[", 
                  RowBox[{"r", ",", "0.01"}], "]"}], "]"}], "<>", 
                "\"\<\\n \[Theta]=\>\"", " ", "<>", 
                RowBox[{"ToString", "[", 
                 RowBox[{"Round", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"angle", "[", "l", "]"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"2", " ", "\[Pi]"}], ")"}]}], ",", "0.01"}], 
                  "]"}], "]"}], "<>", "\"\<*2\[Pi]\>\""}], " ", ",", 
               RowBox[{"FontSize", "->", "8"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"xPlot", "[", 
                RowBox[{"labelTimeScaling", "*", "l"}], "]"}], ",", 
               RowBox[{"yPlot", "[", 
                RowBox[{"labelTimeScaling", "*", "l"}], "]"}]}], "}"}]}], 
            "]"}]}], "*)"}], "\[IndentingNewLine]", "]"}], ",", " ", 
        RowBox[{"(*", " ", 
         RowBox[{"end", " ", "ParametricPlot"}], " ", "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"Graphics", "[", 
         RowBox[{"{", 
          RowBox[{"electricBlue", ",", 
           RowBox[{"PointSize", "[", "Medium", "]"}], ",", " ", 
           RowBox[{"Point", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"xPlot", "[", "l", "]"}], ",", 
              RowBox[{"yPlot", "[", "l", "]"}]}], "}"}], "]"}]}], "}"}], 
         "\[IndentingNewLine]", "]"}], ",", 
        RowBox[{"(*", " ", 
         RowBox[{"end", " ", "Graphics"}], " ", "*)"}], 
        RowBox[{"Graphics", "[", 
         RowBox[{"{", 
          RowBox[{"Text", "[", 
           RowBox[{
            RowBox[{"Style", "[", 
             RowBox[{
              RowBox[{"\"\<r=\>\"", " ", "<>", 
               RowBox[{"ToString", "[", 
                RowBox[{"Round", "[", 
                 RowBox[{"r", ",", "0.01"}], "]"}], "]"}], "<>", 
               "\"\<\\n \[Theta]=\>\"", " ", "<>", 
               RowBox[{"ToString", "[", 
                RowBox[{"Round", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"angle", "[", "l", "]"}], "/", 
                   RowBox[{"(", 
                    RowBox[{"2", " ", "\[Pi]"}], ")"}]}], ",", "0.01"}], 
                 "]"}], "]"}], "<>", "\"\<*2\[Pi]\>\""}], " ", ",", 
              RowBox[{"FontSize", "->", "8"}]}], "]"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"xPlot", "[", "l", "]"}], "+", "0.08"}], ",", 
              RowBox[{
               RowBox[{"yPlot", "[", "l", "]"}], "-", "0.06"}]}], "}"}]}], 
           "]"}], "}"}], "\[IndentingNewLine]", "]"}]}], " ", 
       RowBox[{"(*", " ", 
        RowBox[{"end", " ", "Graphics"}], " ", "*)"}], "\[IndentingNewLine]", 
       "}"}]}]}], "\[IndentingNewLine]", "]"}]}], ";", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", " ", "hyp"}], 
    " ", "case", " ", "geodesic", " ", 
    RowBox[{"plot", " ", "**", "**", "**"}], "*", 
    RowBox[{"**", "**", "**"}]}], "******)"}], 
  RowBox[{
   RowBox[{"geodesicStdPosPlotHyp", "[", 
    RowBox[{"r_", ",", "l_", ",", 
     RowBox[{"arrowDensity_", ":", "12"}], ",", "col_", ",", "Mass_"}], "]"}],
    ":=", 
   RowBox[{"(*", " ", 
    RowBox[{
    "std", " ", "pos", " ", "hyp", " ", "geodesic", " ", "in", " ", "H", " ", 
     "of", " ", "base", " ", "length", " ", "l"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "xPlot", ",", "yPlot", ",", " ", "angle", ",", "\[IndentingNewLine]", 
       RowBox[{"n", "=", 
        RowBox[{"Ceiling", "[", 
         RowBox[{"arrowDensity", "*", "l"}], "]"}]}], ",", " ", 
       RowBox[{"(*", " ", 
        RowBox[{"number", " ", "of", " ", "arrows"}], " ", "*)"}], 
       "\[IndentingNewLine]", " ", 
       RowBox[{"len", "=", "lengthArrow"}]}], "}"}], ",", " ", 
     RowBox[{"(*", " ", 
      RowBox[{"arrow", " ", "length"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"xPlot", "[", "t_", "]"}], " ", ":=", " ", 
       RowBox[{"xHyp", "[", 
        RowBox[{"t", ",", "r"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"yPlot", "[", "t_", "]"}], " ", ":=", " ", 
       RowBox[{"yHyp", "[", 
        RowBox[{"t", ",", "r"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"angle", "[", "t_", "]"}], ":=", 
       RowBox[{"\[Theta]Hyp", " ", "[", 
        RowBox[{"t", ",", "r", ",", "Mass"}], "]"}]}], " ", ";", 
      "\[IndentingNewLine]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Graphics", "[", "\[IndentingNewLine]", 
         RowBox[{"Table", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"col", ",", 
             RowBox[{"Opacity", "[", "0.6", "]"}], ",", 
             RowBox[{"Arrowheads", "[", "0.02", "]"}], ",", 
             RowBox[{"Arrow", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"xPlot", "[", "t", "]"}], ",", 
                  RowBox[{"yPlot", "[", "t", "]"}]}], "}"}], ",", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"xPlot", "[", "t", "]"}], ",", 
                   RowBox[{"yPlot", "[", "t", "]"}]}], "}"}], "+", 
                 RowBox[{"len", "*", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"Cos", "[", 
                    RowBox[{
                    RowBox[{"angle", "[", "t", "]"}], "+", 
                    RowBox[{"Pi", "/", "2"}]}], "]"}], ",", 
                    RowBox[{"Sin", "[", 
                    RowBox[{
                    RowBox[{"angle", "[", "t", "]"}], "+", 
                    RowBox[{"Pi", "/", "2"}]}], "]"}]}], "}"}]}]}]}], "}"}], 
              "]"}]}], "\[IndentingNewLine]", "}"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{"t", ",", "0", ",", "l", ",", 
             RowBox[{"l", "/", 
              RowBox[{"(", 
               RowBox[{"n", "-", "1"}], ")"}]}]}], "}"}]}], " ", 
          RowBox[{"(*", " ", 
           RowBox[{"table", " ", "range"}], " ", "*)"}], 
          "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", "]"}], ",", 
        " ", 
        RowBox[{"(*", " ", 
         RowBox[{"end", " ", "Graphics"}], " ", "*)"}], " ", 
        "\[IndentingNewLine]", 
        RowBox[{"ParametricPlot", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"xPlot", "[", "t", "]"}], ",", 
            RowBox[{"yPlot", "[", "t", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "0", ",", "l"}], "}"}], ",", 
          RowBox[{"PlotStyle", "->", 
           RowBox[{"{", 
            RowBox[{"col", ",", " ", 
             RowBox[{"Opacity", "[", "0.90", "]"}]}], "}"}]}]}], 
         "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Graphics", "[", 
         RowBox[{"{", 
          RowBox[{"electricBlue", ",", 
           RowBox[{"PointSize", "[", "Medium", "]"}], ",", " ", 
           RowBox[{"Point", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"xPlot", "[", "l", "]"}], ",", 
              RowBox[{"yPlot", "[", "l", "]"}]}], "}"}], "]"}]}], "}"}], 
         "\[IndentingNewLine]", "]"}], ",", " ", 
        RowBox[{"(*", " ", 
         RowBox[{"end", " ", "Graphics"}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"Graphics", "[", 
         RowBox[{"{", 
          RowBox[{"Text", "[", 
           RowBox[{
            RowBox[{"Style", "[", 
             RowBox[{
              RowBox[{"\"\<r=\>\"", " ", "<>", 
               RowBox[{"ToString", "[", 
                RowBox[{"Round", "[", 
                 RowBox[{"r", ",", "0.01"}], "]"}], "]"}], "<>", 
               "\"\<\\n \[Theta]=\>\"", " ", "<>", 
               RowBox[{"ToString", "[", 
                RowBox[{"Round", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"angle", "[", "l", "]"}], "/", 
                   RowBox[{"(", 
                    RowBox[{"2", " ", "\[Pi]"}], ")"}]}], ",", "0.01"}], 
                 "]"}], "]"}], "<>", "\"\<*2\[Pi]\>\""}], " ", ",", 
              RowBox[{"FontSize", "->", "8"}]}], "]"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"xPlot", "[", "l", "]"}], "+", "0.08"}], ",", 
              RowBox[{
               RowBox[{"yPlot", "[", "l", "]"}], "-", "0.07"}]}], "}"}]}], 
           "]"}], "}"}], "\[IndentingNewLine]", "]"}]}], " ", 
       RowBox[{"(*", " ", 
        RowBox[{"end", " ", "Graphics"}], " ", "*)"}], "\[IndentingNewLine]", 
       "}"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.965684752229184*^9, 3.965684898000271*^9}, {
   3.965685037016067*^9, 3.965685045436235*^9}, {3.965689514351968*^9, 
   3.965689524108913*^9}, {3.965689626597184*^9, 3.9656896296173267`*^9}, {
   3.9656897109883223`*^9, 3.9656897220328293`*^9}, {3.965840538490283*^9, 
   3.965840538588925*^9}, {3.977091571602168*^9, 3.97709158788631*^9}, {
   3.9770916184413*^9, 3.977091771503683*^9}, {3.977091841178108*^9, 
   3.97709185481287*^9}, {3.977092036361301*^9, 3.977092052004365*^9}, {
   3.977092578902707*^9, 3.977092596260956*^9}, {3.9770953043832817`*^9, 
   3.977095310165453*^9}, {3.97709588712897*^9, 3.9770958923064337`*^9}, {
   3.977096000229089*^9, 3.97709602580999*^9}, {3.977140554073598*^9, 
   3.977140698222066*^9}, {3.9771413983554068`*^9, 3.977141436257538*^9}, {
   3.977141486613098*^9, 3.977141487847206*^9}, {3.977141528234909*^9, 
   3.97714152989371*^9}, {3.977141919429126*^9, 3.977141964862507*^9}, {
   3.977142010382031*^9, 3.977142010717849*^9}, {3.977142277728253*^9, 
   3.977142342879031*^9}, {3.977143039660694*^9, 3.977143102214632*^9}, 
   3.977143427097736*^9, {3.977143524517748*^9, 3.9771436027733183`*^9}, {
   3.9771443010368977`*^9, 3.9771443062012777`*^9}, {3.9771443364907722`*^9, 
   3.977144387689048*^9}, {3.977146615495245*^9, 3.977146729539466*^9}, {
   3.9771467672495527`*^9, 3.977146790265996*^9}, {3.977146836251355*^9, 
   3.9771469517343817`*^9}, {3.977147045389977*^9, 3.977147077447171*^9}, {
   3.977147179584009*^9, 3.977147215808481*^9}, {3.9771477554447803`*^9, 
   3.9771478607428083`*^9}, {3.977147955332836*^9, 3.977147983499341*^9}, {
   3.977148039834326*^9, 3.977148105309664*^9}, {3.977148245538609*^9, 
   3.977148299644158*^9}, {3.977148393387553*^9, 3.977148406841756*^9}, {
   3.977148530684808*^9, 3.977148611348754*^9}, {3.9771487490387917`*^9, 
   3.9771487573673687`*^9}, {3.97714893752553*^9, 3.9771489399125633`*^9}, {
   3.9771491451283083`*^9, 3.977149149445475*^9}, {3.977149225935604*^9, 
   3.977149285328967*^9}, {3.977149403937231*^9, 3.977149404399927*^9}, {
   3.977149451631398*^9, 3.977149469597457*^9}, {3.97714952190659*^9, 
   3.9771495226196003`*^9}, {3.977149561567692*^9, 3.977149561888667*^9}, {
   3.977151430125544*^9, 3.9771514361302967`*^9}, {3.9771516034985037`*^9, 
   3.977151606419673*^9}, {3.977151720910191*^9, 3.977151813397299*^9}, {
   3.977151887483589*^9, 3.977151924124269*^9}, {3.977152110101264*^9, 
   3.977152116503291*^9}, {3.97715217899399*^9, 3.977152195605307*^9}, {
   3.97715228346951*^9, 3.977152297383688*^9}, {3.977152332848373*^9, 
   3.9771523531426277`*^9}, {3.977152385861761*^9, 3.9771524591302443`*^9}, {
   3.9771635462708807`*^9, 3.9771636469175053`*^9}, {3.977163817150947*^9, 
   3.977163817240505*^9}, {3.97716393374439*^9, 3.977163937846469*^9}, {
   3.97769802983599*^9, 3.977698062638035*^9}, {3.977698406792036*^9, 
   3.977698459238214*^9}, {3.97769856449021*^9, 3.977698586950395*^9}, {
   3.9776987140875587`*^9, 3.9776987170998774`*^9}, {3.9776987585256367`*^9, 
   3.9776987591809196`*^9}, {3.977698840961029*^9, 3.977698850164686*^9}, {
   3.978454722777815*^9, 3.978454774356606*^9}, {3.978454968693103*^9, 
   3.978454968880374*^9}, {3.978455024631342*^9, 3.97845503016994*^9}, {
   3.978455106752684*^9, 3.978455107497776*^9}, {3.987703172029011*^9, 
   3.987703173727083*^9}, {3.98770325602004*^9, 3.9877033289528093`*^9}, {
   3.9877034789700813`*^9, 3.987703494370593*^9}, {3.9877035259411716`*^9, 
   3.98770352715595*^9}, {3.9877035849038763`*^9, 3.9877036545049562`*^9}, {
   3.9877052549843397`*^9, 3.987705295327292*^9}, 3.987865201289977*^9, {
   3.987865236589609*^9, 3.9878653409549427`*^9}, {3.987865422003902*^9, 
   3.987865463322192*^9}, 3.987865808388876*^9},
 CellLabel->
  "In[535]:=",ExpressionUUID->"3e4b0028-50c9-48ae-ae83-f91871d8e85a"],

Cell[CellGroupData[{

Cell["Testing Usage", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.977698130373151*^9, 
  3.977698133237102*^9}},ExpressionUUID->"582d5834-8212-4562-b51c-\
c06aafb9d632"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"xMin", "=", 
   RowBox[{"-", "0.3"}]}], ";", " ", 
  RowBox[{"xMax", "=", "2.5"}], ";", " ", 
  RowBox[{"yMax", " ", "=", " ", "2.4"}], ";", " ", 
  RowBox[{"arrowDensity", "=", "20"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"h", " ", "=", " ", 
     RowBox[{"hBackground", "[", 
      RowBox[{"xMin", ",", " ", "xMax", ",", " ", "yMax"}], "]"}]}], "}"}], 
   ",", "                                                              ", 
   "\n", "    ", 
   RowBox[{
   "Show", "[", "                                                   ", "\n", 
    "      ", 
    RowBox[{
     RowBox[{"Join", "[", "\n", "        ", 
      RowBox[{
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"rTest", " ", "=", " ", "0.55"}], ",", " ", 
           RowBox[{"lTest", " ", "=", " ", "5"}]}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"geodesicStdPosPlotHyp", "[", 
          RowBox[{
          "rTest", ",", " ", "lTest", ",", " ", "arrowDensity", ",", 
           "pureRed", ",", "MassTest"}], "]"}]}], "]"}], ",", "\n", 
       "        ", 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"rTest", " ", "=", " ", "0.4"}], ",", "  ", 
           RowBox[{"lTest", " ", "=", " ", "4.65"}]}], "}"}], ",", 
         RowBox[{"geodesicStdPosPlotHyp", "[", 
          RowBox[{
          "rTest", ",", " ", "lTest", ",", "arrowDensity", ",", " ", 
           "pureRed", ",", "MassTest"}], "]"}]}], "]"}], ",", 
       "              ", "\n", "        ", 
       RowBox[{"Most", "[", "h", "]"}]}], 
      "                                                                       \
                   ", "\n", "      ", "]"}], ",", 
     "                                                                        \
                         ", "\n", "      ", 
     RowBox[{"Sequence", " ", "@@", " ", 
      RowBox[{"Last", "[", "h", "]"}]}]}], 
    "                                                                         \
       ", "\n", "    ", "]"}]}], 
  "                                                       ", "\n", "  ", 
  "]"}], "\n", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"TECH", " ", 
      RowBox[{"NOTE", ":", " ", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Most", "[", "h", "]"}], " ", "gives", " ", "the", " ", "4", 
        " ", "Graphics", " ", "objects", " ", 
        RowBox[{"(", 
         RowBox[{"background", ",", " ", "boundary", ",", " ", 
          RowBox[{"real", " ", "axis"}], ",", " ", "dot"}], ")"}]}]}]}], ";", 
     " ", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Last", "[", "h", "]"}], " ", "gives", " ", "the", " ", 
      "options", " ", "list"}]}], ",", " ", 
    RowBox[{"which", " ", 
     RowBox[{"Sequence", " ", "@@", " ", "splices"}], " ", "as", " ", 
     "trailing", " ", "keyword", " ", "arguments", " ", "to", " ", 
     RowBox[{"Show", "."}]}]}], " ", "*)"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.977698207173603*^9, 3.977698375911684*^9}, {
  3.987703544036182*^9, 3.987703554174386*^9}, {3.987703750353492*^9, 
  3.987703946034746*^9}, {3.9877040219156322`*^9, 3.987704029184308*^9}, {
  3.987704086320859*^9, 3.987704106523073*^9}, {3.987705153685272*^9, 
  3.9877052273855667`*^9}, {3.987705341389907*^9, 3.987705415003224*^9}, {
  3.9878653776187773`*^9, 3.987865409796628*^9}, {3.989431119401381*^9, 
  3.989431144357874*^9}},
 CellLabel->
  "In[539]:=",ExpressionUUID->"da40ec49-36aa-4bd9-8d71-8bca85ae2ca8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Bonus Plots: Std Pos  Geodesics from \[Xi] ,R data (in H) ", "Section",
 InitializationCell->True,
 CellChangeTimes->{{3.977102360526102*^9, 3.977102380418899*^9}, {
   3.977143241925074*^9, 3.977143265037861*^9}, {3.977163957803018*^9, 
   3.97716396534105*^9}, {3.977164493251637*^9, 3.97716449421027*^9}, {
   3.977397606596939*^9, 3.977397607931121*^9}, {3.977398877568905*^9, 
   3.9773988905340633`*^9}, {3.97752780833412*^9, 3.977527809998034*^9}, {
   3.977699377763382*^9, 3.977699407294155*^9}, {3.977699453868979*^9, 
   3.9776994607154016`*^9}, 3.977700064455083*^9, {3.98770546406872*^9, 
   3.987705465281095*^9}, {3.989431166299425*^9, 
   3.989431167002306*^9}},ExpressionUUID->"7f8bf94a-1f37-4d3d-be0b-\
e572e1edef14"],

Cell["\<\
We combine the above formulas for the geodesics defined in terms of r and l \
with our ability to compute r and l from the desired twist \[Xi] and reach R \
to  generate std pos geodesics based on the \[Xi], R data. \
\>", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.977398897208791*^9, 3.9773990188014297`*^9}, 
   3.9774011057664833`*^9, {3.989431183437262*^9, 
   3.9894311911147118`*^9}},ExpressionUUID->"3429c965-80c7-475c-bcd0-\
1ca86f9dc7e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"geodesicStdPosTwistReach", "[", 
    RowBox[{"\[Xi]_", ",", "R_", ",", " ", 
     RowBox[{"arrowDensity_", ":", "12"}], ",", "col_", ",", "Mass_"}], "]"}],
    ":=", "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"long", "=", 
        RowBox[{"longIndicator", "[", 
         RowBox[{"\[Xi]", ",", "R", ",", "Mass"}], "]"}]}], ",", 
       "\[IndentingNewLine]", "              ", 
       RowBox[{"hyp", " ", "=", " ", 
        RowBox[{"hypIndicator", "[", 
         RowBox[{"\[Xi]", ",", "R", ",", "Mass"}], "]"}]}], ",", 
       "\[IndentingNewLine]", "             ", 
       RowBox[{"r", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"rCombo", "[", 
           RowBox[{"\[Xi]", ",", "R", ",", "Mass"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ",", "length", ",", "x", ",", "y", 
       ",", "\[Theta]", ",", " ", "output"}], "}"}], ",", 
     RowBox[{
      RowBox[{"length", "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"long", "==", "True"}], ",", 
         RowBox[{
          RowBox[{"L", "[", "r", "]"}], "-", 
          RowBox[{"l", "[", 
           RowBox[{"r", ",", "R"}], "]"}]}], ",", 
         RowBox[{"l", "[", 
          RowBox[{"r", ",", "R"}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"hyp", "==", "True"}], ",", " ", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"**", "**", "**", "**", "**", "**"}], "*", " ", "hyp", " ", 
          
          RowBox[{"branch", ":", " ", 
           RowBox[{
            RowBox[{"**", "**", "**"}], "*", 
            RowBox[{"**", "**"}]}]}]}], "******)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"output", " ", "=", " ", 
          RowBox[{"geodesicStdPosPlotHyp", "[", 
           RowBox[{
           "r", ",", "length", ",", "arrowDensity", ",", "col", ",", "Mass"}],
            "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{"debugFlag", ",", 
           RowBox[{
            RowBox[{"x", "=", 
             RowBox[{"xHyp", "[", 
              RowBox[{"length", ",", "r"}], "]"}]}], ";", " ", 
            RowBox[{"y", "=", " ", 
             RowBox[{"yHyp", "[", 
              RowBox[{"length", ",", "r"}], "]"}]}], ";", " ", 
            RowBox[{"\[Theta]", "=", " ", 
             RowBox[{"\[Theta]Hyp", "[", 
              RowBox[{"length", ",", "r", ",", "Mass"}], "]"}]}]}]}], "]"}]}],
         ",", " ", 
        RowBox[{"(*", " ", "debug", " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"**", "**", "**", "**", "**", "**"}], "*", " ", "ell", " ", 
          
          RowBox[{"branch", ":", " ", 
           RowBox[{
            RowBox[{"**", "**", "**"}], "*", 
            RowBox[{"**", "**"}]}]}]}], "******)"}], " ", 
        RowBox[{
         RowBox[{"output", " ", "=", " ", 
          RowBox[{"geodesicStdPosPlotEll", "[", 
           RowBox[{
           "r", ",", "length", ",", "arrowDensity", ",", "col", ",", "Mass"}],
            "]"}]}], ";", " ", 
         RowBox[{"If", "[", 
          RowBox[{"debugFlag", ",", 
           RowBox[{
            RowBox[{"x", "=", 
             RowBox[{"xEll", "[", 
              RowBox[{"length", ",", "r"}], "]"}]}], ";", " ", 
            RowBox[{"y", "=", " ", 
             RowBox[{"yEll", "[", 
              RowBox[{"length", ",", "r"}], "]"}]}], ";", " ", 
            RowBox[{"\[Theta]", "=", " ", 
             RowBox[{"\[Theta]Ell", "[", 
              RowBox[{"length", ",", "r", ",", "Mass"}], "]"}]}]}]}], 
          "]"}]}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{"debugFlag", ",", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<\[Xi][r,R] = \>\"", ",", " ", 
          RowBox[{"\[Xi]inH", "[", 
           RowBox[{"\[Theta]", ",", 
            RowBox[{"x", "+", 
             RowBox[{"I", " ", "y"}]}]}], "]"}], ",", " ", 
          "\"\< vs \[Xi]=\>\"", ",", " ", 
          RowBox[{"N", "[", "\[Xi]", "]"}]}], "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "output"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.977102441126568*^9, 3.977102573922995*^9}, {
   3.977102611884309*^9, 3.977102619816326*^9}, {3.977102759540941*^9, 
   3.977103023480497*^9}, 3.977103056389161*^9, {3.977103195192852*^9, 
   3.9771031963948*^9}, {3.977103254419273*^9, 3.9771032987467127`*^9}, {
   3.977103453337961*^9, 3.9771034617914467`*^9}, {3.977103573870961*^9, 
   3.977103575174758*^9}, {3.977103633285323*^9, 3.977103636516251*^9}, {
   3.977103754053782*^9, 3.977103760677402*^9}, {3.977103804755723*^9, 
   3.977103812222866*^9}, {3.977141834084404*^9, 3.9771418382988997`*^9}, {
   3.977355216656109*^9, 3.9773552942559643`*^9}, {3.977355332043397*^9, 
   3.9773554737489967`*^9}, {3.977355528377922*^9, 3.977355549680839*^9}, {
   3.977355617820765*^9, 3.977355647012611*^9}, {3.977355883113833*^9, 
   3.9773561787188263`*^9}, {3.977356210523354*^9, 3.977356233154787*^9}, {
   3.977357387949955*^9, 3.9773575011433897`*^9}, {3.977407560583654*^9, 
   3.97740763831446*^9}, {3.9775878237303963`*^9, 3.977587826146635*^9}, {
   3.98770552139027*^9, 3.987705547579939*^9}, {3.9878655523422203`*^9, 
   3.987865577581923*^9}, {3.9879670597324533`*^9, 3.987967059911495*^9}, {
   3.988063984708576*^9, 3.988063986832799*^9}},
 CellLabel->
  "In[541]:=",ExpressionUUID->"1ca5c517-5a58-4218-9319-a77d496ee236"],

Cell[TextData[StyleBox["NOTE: I added above a second way to get invariant \
twist as an extra sanity check. Remove the If[...] statements for debug in \
production.",
 FontWeight->"Bold"]], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.977357531668015*^9, 
  3.977357593962558*^9}},ExpressionUUID->"fae98d1f-3cc4-474c-a5eb-\
89b2d1cca837"],

Cell[CellGroupData[{

Cell["Test and Usage", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.977699501035939*^9, 
  3.9776995046789083`*^9}},ExpressionUUID->"502bfb1d-c856-4867-9620-\
9e2dcd0e8cbd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Rtest", "=", "0.4"}], ";", " ", 
  RowBox[{"\[Xi]Test", "=", " ", 
   RowBox[{"3", "*", "Pi"}]}], ";", 
  RowBox[{"arrowDensity", "=", "12"}], ";", 
  RowBox[{"Print", "[", 
   RowBox[{"\"\<r= \>\"", ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"rCombo", "[", 
       RowBox[{"\[Xi]Test", ",", "Rtest", ",", "MassTest"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", " ", "\"\< and \[Xi]= \>\"", ",", 
    " ", "\[Xi]Test"}], "]"}], ";", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"h", " ", "=", " ", 
      RowBox[{"hBackground", "[", 
       RowBox[{"xMin", ",", " ", "xMax", ",", " ", "yMax"}], "]"}]}], "}"}], 
    ",", "                                                              ", 
    "\n", "    ", 
    RowBox[{
    "Show", "[", "                                                   ", "\n", 
     "      ", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"geodesicStdPosTwistReach", "[", 
         RowBox[{
         "\[Xi]Test", ",", "Rtest", ",", "arrowDensity", ",", " ", 
          "curveColor", ",", "MassTest"}], "]"}], ",", "             ", "\n", 
        "        ", 
        RowBox[{"Most", "[", "h", "]"}]}], 
       "                                                                      \
                    ", "\n", "      ", "]"}], ",", 
      "                                                                       \
                          ", "\n", "      ", 
      RowBox[{"Sequence", " ", "@@", " ", 
       RowBox[{"Last", "[", "h", "]"}]}]}], 
     "                                                                        \
        ", "\n", "    ", "]"}]}], 
   "                                                       ", "\n", "  ", 
   "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.977103081055743*^9, 3.977103110997768*^9}, {
   3.977103318629408*^9, 3.977103319647233*^9}, {3.9771035044146023`*^9, 
   3.9771035122367277`*^9}, {3.9771036647863293`*^9, 3.977103669907112*^9}, {
   3.977103710908433*^9, 3.977103730425631*^9}, {3.9771038309005136`*^9, 
   3.9771038386862097`*^9}, {3.977140738809065*^9, 3.9771407686543083`*^9}, {
   3.9771421631211233`*^9, 3.977142202813221*^9}, {3.977147570274889*^9, 
   3.977147617907999*^9}, 3.987703730240034*^9, {3.9877143386866293`*^9, 
   3.98771437741775*^9}, {3.987714880270925*^9, 3.987714907825597*^9}, {
   3.987865599931304*^9, 3.9878656132302437`*^9}, {3.987865850687943*^9, 
   3.9878658527045*^9}},
 CellLabel->
  "In[542]:=",ExpressionUUID->"7d903914-9ebd-46ff-ba3d-4522fe59121b"],

Cell[TextData[StyleBox["NOTE: The change of \[Theta] seems to jibe with \[Xi] \
and what we see, OK!",
 FontWeight->"Bold"]], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.9771476523284903`*^9, 
  3.977147668330675*^9}},ExpressionUUID->"d5da300d-189a-4028-994d-\
95f8c42da9e5"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Batch Usage:", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.97714079842074*^9, 3.977140803352565*^9}, {
  3.9771640253726063`*^9, 3.977164033563684*^9}, {3.987714400988515*^9, 
  3.987714408919311*^9}},ExpressionUUID->"7a75ec97-329b-449a-986f-\
1953d0eef852"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Rtest", "=", "0.4"}], ";", " ", 
   RowBox[{"\[Xi]Ini", "=", "0.1"}], ";", " ", 
   RowBox[{"\[Xi]Step", "=", "5"}], ";", " ", 
   RowBox[{"\[Xi]N", "=", "3"}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"\[Xi]List", "=", 
    RowBox[{"2", "Pi", "*", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "10"}], ",", 
       RowBox[{"1", "/", "2"}], ",", "1", ",", "5"}], "}"}]}]}], 
   ";"}]}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"h", " ", "=", " ", 
     RowBox[{"hBackground", "[", 
      RowBox[{"xMin", ",", " ", "xMax", ",", " ", "yMax"}], "]"}]}], "}"}], 
   ",", "                                                              ", 
   "\n", "    ", 
   RowBox[{
   "Show", "[", "                                                   ", "\n", 
    "      ", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"geodesicStdPosTwistReach", "[", 
          RowBox[{"#", ",", "Rtest", ",", "curveColor", ",", "MassTest"}], 
          "]"}], " ", "&"}], " ", "/@", " ", "\[Xi]List"}], " ", ",", 
       "             ", "\n", "        ", 
       RowBox[{"Most", "[", "h", "]"}]}], 
      "                                                                       \
                   ", "\n", "      ", "]"}], ",", 
     "                                                                        \
                         ", "\n", "      ", 
     RowBox[{"Sequence", " ", "@@", " ", 
      RowBox[{"Last", "[", "h", "]"}]}]}], 
    "                                                                         \
       ", "\n", "    ", "]"}]}], 
  "                                                       ", "\n", "  ", 
  "]"}], "\[IndentingNewLine]"}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9771511974357967`*^9, 3.9771512747903214`*^9}, {
  3.977151307641427*^9, 3.977151387540934*^9}, {3.977151503249308*^9, 
  3.97715150448213*^9}, {3.9877056199131527`*^9, 3.987705715898048*^9}, {
  3.9877149283054733`*^9, 3.9877149314278383`*^9}},
 CellLabel->
  "In[543]:=",ExpressionUUID->"0302e7e2-5033-4523-b402-c8e0d3cb5df9"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The Braid ", "Chapter",
 InitializationCell->True,
 CellChangeTimes->{{3.977700547839986*^9, 
  3.977700550328513*^9}},ExpressionUUID->"f925f151-0250-4c31-b057-\
94e3133b0687"],

Cell[CellGroupData[{

Cell["The Braid Formula (from A,k data) ", "Section",
 InitializationCell->True,
 CellChangeTimes->{{3.965690606677442*^9, 3.965690608984942*^9}, {
  3.977701613240706*^9, 
  3.977701628780056*^9}},ExpressionUUID->"de85d395-f3be-4ddc-a5e3-\
f25697baf82e"],

Cell[TextData[{
 "\nGiven a matrix A   we have the associated point of SH as recorded by (z,\
\[Theta]) with \[Theta] in (-\[Pi], \[Pi]] (found via  function \
z\[Theta]FromA[...]). There are infinitely many points in RH overhead, as \
given by (z,\[Theta]+k2\[Pi]) where  k is the spin number. Upon selecting one \
such point we target it by the minimizing geodesics from the  base point; ",
 StyleBox["the formulas",
  FontWeight->"Bold"],
 " for which are generated by minGeodesicSetup[\[Theta]End, kSpin, zEnd] \
below."
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.9656906241895514`*^9, 3.965690716847067*^9}, {
  3.96569075124907*^9, 3.96569079812175*^9}, {3.965736968687554*^9, 
  3.965736980249546*^9}, {3.9657371451301613`*^9, 3.9657371472579393`*^9}, {
  3.977700644544392*^9, 3.977700967863352*^9}, {3.9777011805199203`*^9, 
  3.977701189526814*^9}},ExpressionUUID->"c7f67aff-f314-4162-be96-\
083fdf588e33"],

Cell[TextData[StyleBox["[NOTE: This will be used in the inverse picture.]",
 FontSlant->"Italic"]], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.9884741716530724`*^9, 
  3.9884741875204363`*^9}},ExpressionUUID->"a20e437d-48b6-4cb9-bb3e-\
e6fa3bdd9ca3"],

Cell[CellGroupData[{

Cell["BraidMotion  Functions Setup", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.978021600436056*^9, 
  3.978021618203717*^9}},ExpressionUUID->"1ed53369-ca05-4676-9f12-\
af8553ab0684"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
    "**"}], "*******)"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", 
     RowBox[{"*", " ", "take", " ", "A"}]}], ",", 
    RowBox[{"k", " ", "and", " ", "set", " ", "up", " ", 
     RowBox[{"formulas", "/", "functions"}], " ", "for", " ", "geodesic", " ",
      "z"}], ",", " ", 
    RowBox[{"\[Theta]", ":"}]}], " ", "****)"}], " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"minGeodesicSetupFromA", "[", 
      RowBox[{"Aend_", ",", " ", "kSpin_", ",", "Mass_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", " ", 
        RowBox[{"zEnd", ",", "\[Theta]End", ",", " ", 
         RowBox[{"(*", " ", 
          RowBox[{
          "end", " ", "point", " ", "in", " ", "the", " ", "unit", " ", 
           "tangent", " ", "bundle", " ", "SH"}], " ", "*)"}], 
         "\[IndentingNewLine]", "\[Theta]Fun", ",", "zFun", ",", "length", 
         ",", " ", 
         RowBox[{"(*", " ", 
          RowBox[{"functions", " ", 
           RowBox[{"\[Theta]Fun", "[", "...", "]"}], " ", 
           RowBox[{"zFun", "[", "...", "]"}], " ", "to", " ", "be", " ", 
           "defined", " ", "on", " ", "flight", " ", "time", " ", 
           RowBox[{"interval", " ", "[", 
            RowBox[{"0", ",", "length"}], "]"}]}], " ", "*)"}], 
         "\[IndentingNewLine]", "A", ",", "z", ",", "\[Theta]"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"zEnd", ",", "\[Theta]End"}], "}"}], "=", " ", 
         RowBox[{"z\[Theta]FromA", "[", "Aend", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{"richOutputFlag", ",", " ", 
          RowBox[{"Print", "[", 
           RowBox[{
           "\"\<************************************************************ \
\\n\>\"", ",", 
            "\"\<minGeodesicSetupFromA calling minGeodesicSetup for target: \
\[Theta]End, kSpin, zEnd = \>\"", ",", " ", 
            RowBox[{"{", 
             RowBox[{"\[Theta]End", ",", "kSpin", ",", "zEnd"}], "}"}]}], 
           "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
           "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}],
          "*****)"}], 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\[Theta]Fun", ",", "zFun", ",", "length"}], "}"}], "=", 
         RowBox[{"minGeodesicSetup", "[", 
          RowBox[{"\[Theta]End", ",", "kSpin", ",", "zEnd", ",", "Mass"}], 
          "]"}]}]}]}], "\[IndentingNewLine]", "]"}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{
    "computes", " ", "the", " ", "time", " ", "parametrization", " ", 
     "functions", " ", "of", " ", "the", " ", "sasakian", " ", "geodesic", 
     " ", "in", " ", "RH"}], "  ", "*)"}], " ", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"NOTE", ":", " ", 
      RowBox[{"In", " ", "the", " ", "\"\<vertical case\>\""}]}], ",", " ", 
     RowBox[{
      RowBox[{"when", " ", "zEnd"}], "=", "0"}], ",", " ", 
     RowBox[{
      RowBox[{"we", " ", "have", " ", "length"}], "=", "1"}], ",", " ", 
     RowBox[{
     "not", " ", "the", " ", "base", " ", "hyperbolic", " ", "length"}]}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**"}], "*******)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"**", 
      RowBox[{
      "*", " ", "create", " ", "a", " ", "Weierstrassan", " ", "triple", " ", 
       "using", " ", "z"}]}], ",", " ", 
     RowBox[{"\[Theta]", " ", "functions", " ", "given", " ", 
      RowBox[{"over", " ", "[", 
       RowBox[{"0", ",", "l"}], "]"}], " ", "and", " ", "passing", " ", "to", 
      " ", "direct", " ", 
      RowBox[{"picture", ":"}]}]}], " ", "*********)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"movingTriple", "[", 
      RowBox[{"t_", ",", "\[Theta]Fun_", ",", "zFun_", ",", "length_"}], 
      "]"}], ":=", " ", 
     RowBox[{"(*", " ", 
      RowBox[{"WARNING", ":", " ", 
       RowBox[{"IMMEDIATE", " ", "EVAL", " ", "FOR", " ", "SPEED"}]}], " ", 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", " ", 
        RowBox[{"A", ",", "Adirect", ",", "z", ",", "\[Theta]"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"z", ",", "\[Theta]"}], "}"}], "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"zFun", "[", 
            RowBox[{"t", "*", "length"}], "]"}], ",", 
           RowBox[{"\[Theta]Fun", "[", 
            RowBox[{"t", "*", "length"}], "]"}]}], "}"}]}], ";", " ", 
        RowBox[{"(*", " ", 
         RowBox[{
         "the", " ", "running", " ", "point", " ", "in", " ", "SH", " ", 
          "for", " ", "t", " ", 
          RowBox[{"in", " ", "[", 
           RowBox[{"0", ",", "1"}], "]"}]}], " ", "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
           "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}],
          "*****)"}], "\[IndentingNewLine]", 
        RowBox[{"A", "=", 
         RowBox[{"Afromz\[Theta]", "[", 
          RowBox[{"{", 
           RowBox[{"z", ",", "\[Theta]"}], "}"}], "]"}]}], " ", ";", " ", 
        RowBox[{"(*", " ", 
         RowBox[{"the", " ", "running", " ", "matrix", " ", 
          RowBox[{"A", "[", "t", "]"}], " ", "in", " ", "the", " ", "inverse",
           " ", "picture"}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"Adirect", "=", 
         RowBox[{"Inverse", "[", "A", "]"}]}], ";", " ", 
        RowBox[{"(*", " ", 
         RowBox[{"the", " ", "running", " ", "matrix", " ", 
          RowBox[{"A", "[", "t", "]"}], " ", "in", " ", "the", " ", "direct", 
          " ", "picture", " ", "FIXED", " ", "22", " ", "May", " ", "2026"}], 
         " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{"\[Xi]1", "[", "Adirect", "]"}], "]"}], ",", 
          RowBox[{"Im", "[", 
           RowBox[{"\[Xi]1", "[", "Adirect", "]"}], "]"}], ",", " ", " ", 
          RowBox[{"Re", "[", 
           RowBox[{"\[Xi]2", "[", "Adirect", "]"}], "]"}], ",", " ", 
          RowBox[{"Im", "[", 
           RowBox[{"\[Xi]2", "[", "Adirect", "]"}], "]"}], ",", 
          RowBox[{"Re", "[", 
           RowBox[{"\[Xi]3", "[", "Adirect", "]"}], "]"}], ",", 
          RowBox[{"Im", "[", 
           RowBox[{"\[Xi]3", "[", "Adirect", "]"}], "]"}]}], "}"}]}]}], " ", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"the", " ", "output", " ", "sixtuple", " ", "x1"}], ",", "y1",
         ",", "x2", ",", "y2", ",", "x3", ",", 
        RowBox[{
        "y3", " ", "from", " ", "the", " ", "matrix", " ", "in", " ", 
         "direct", " ", "picture"}]}], " ", "*)"}], "\[IndentingNewLine]", 
      "]"}]}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{
  3.965690711100534*^9, {3.9657383532649307`*^9, 3.965738367072671*^9}, {
   3.965738413673525*^9, 3.965738433707081*^9}, {3.965738749681746*^9, 
   3.965738761537632*^9}, {3.977581944304419*^9, 3.9775819748104057`*^9}, {
   3.977582167232943*^9, 3.977582189593362*^9}, {3.977587993386269*^9, 
   3.977588004554686*^9}, {3.977588113224168*^9, 3.9775881154840384`*^9}, {
   3.977588168616744*^9, 3.977588350059214*^9}, {3.977588443226948*^9, 
   3.977588501370953*^9}, {3.977588555439199*^9, 3.9775886152634163`*^9}, {
   3.977588654877062*^9, 3.977588719206575*^9}, {3.977588760465605*^9, 
   3.9775887893718767`*^9}, {3.977588837396729*^9, 3.977588841406616*^9}, {
   3.9775892787059593`*^9, 3.977589280604643*^9}, {3.977589449881002*^9, 
   3.977589491183374*^9}, {3.977608740196958*^9, 3.9776087461655283`*^9}, {
   3.97760878026863*^9, 3.9776087989355707`*^9}, {3.977701112582664*^9, 
   3.9777011238682737`*^9}, {3.977701171550171*^9, 3.9777012297208242`*^9}, {
   3.977701319349782*^9, 3.977701483780333*^9}, 3.977701518033741*^9, 
   3.977750091962351*^9, {3.978024222092928*^9, 3.978024269009235*^9}, {
   3.978182360488723*^9, 3.978182368926076*^9}, {3.97818288220268*^9, 
   3.978182927811356*^9}, {3.988108080402307*^9, 3.9881080990600977`*^9}, {
   3.988108192386651*^9, 3.988108197450598*^9}, {3.988474620815198*^9, 
   3.98847465153076*^9}, {3.988474695288682*^9, 3.988474795047153*^9}, {
   3.9884751606978273`*^9, 3.988475167524712*^9}, {3.988481145189494*^9, 
   3.988481190653458*^9}, 3.988492968491748*^9, {3.9885024862905483`*^9, 
   3.988502492744685*^9}, {3.989276513894738*^9, 3.9892766106645308`*^9}, {
   3.9892767187273407`*^9, 3.989276731441469*^9}},
 CellLabel->
  "In[546]:=",ExpressionUUID->"cab701e4-e221-4e2a-88b2-0493b74a6e5a"],

Cell[TextData[StyleBox["NOTE: the moving triple above  has time domain [0,1], \
scaled down from [0,length].",
 FontWeight->"Bold"]], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.97801735392515*^9, 
  3.978017388489389*^9}},ExpressionUUID->"a8d2fdec-3e21-4258-829d-\
0094b17e03e9"],

Cell[CellGroupData[{

Cell["Testing and Usage ", "Subsubsection",
 InitializationCell->True,
 CellChangeTimes->{{3.977701534194292*^9, 
  3.977701537410439*^9}},ExpressionUUID->"b0c5679b-89bf-4f45-b51e-\
dd7675fb7bb2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"debugFlag", "=", "False"}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"richOutputFlag", "=", "False"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Atest", "=", 
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "1"},
       {"0", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"endpoint", " ", "matrix"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kSpinTest", "=", "1"}], ";", 
  RowBox[{"tTest", "=", "0.7"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Theta]Fun", ",", "zFun", ",", "length"}], "}"}], "=", 
    RowBox[{"minGeodesicSetupFromA", "[", 
     RowBox[{"Atest", ",", " ", "kSpinTest", ",", "MassTest"}], "]"}]}], 
   ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{"generates", " ", "the", " ", "functions"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<finished the geodesic setup!\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"movTripTest", "=", 
   RowBox[{"movingTriple", "[", 
    RowBox[{"tTest", ",", "\[Theta]Fun", ",", "zFun", ",", "length"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"length", " ", "//", "N"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "evaluates", " ", "at", " ", "the", " ", "given", " ", "tTest", " ", "by", 
    " ", "using", " ", "the", " ", "functions"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<got Re and Im of the three points: \>\"", ",", " ", "movTripTest"}], 
   "]"}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.977760553828038*^9, 3.977760559413467*^9}, {
  3.9880714887501*^9, 3.988071490322661*^9}, {3.988071593785615*^9, 
  3.988071652569036*^9}, {3.988071829973219*^9, 3.9880718454794607`*^9}, {
  3.9880724059217463`*^9, 3.988072413424954*^9}, {3.9880725811137657`*^9, 
  3.988072603368964*^9}, {3.988474835046977*^9, 3.9884748688518744`*^9}},
 CellLabel->
  "In[548]:=",ExpressionUUID->"95644ceb-8cf3-4530-bbd7-301adb1ff7ab"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Optimized Visuals", "Section",
 InitializationCell->True,
 CellChangeTimes->{{3.9784557585402517`*^9, 3.978455765811762*^9}, {
  3.987715370899063*^9, 3.9877153740907183`*^9}, {3.989431293739027*^9, 
  3.989431303884315*^9}},ExpressionUUID->"d40d4d51-62d4-4676-9f00-\
e12b7dd4fab2"],

Cell[CellGroupData[{

Cell["Combo Full Braid Analysis (from A, k)", "Subsection",
 InitializationCell->True,
 CellChangeTimes->{{3.977744606079673*^9, 3.9777446141134157`*^9}, {
   3.978021890447071*^9, 3.978021900973271*^9}, {3.9780239245778017`*^9, 
   3.97802393568646*^9}, {3.978453397820587*^9, 3.978453419146955*^9}, {
   3.978453550411642*^9, 3.978453572154669*^9}, 
   3.9894313298602324`*^9},ExpressionUUID->"011e3597-a73b-4c54-813f-\
88bf47574c99"],

Cell["\<\
One-stop-shop function for full visualization of a geodesic braid given data \
A,\[Theta],k\
\>", "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.9777642070857267`*^9, 3.977764233685494*^9}, {
  3.978453428623498*^9, 
  3.9784534593857327`*^9}},ExpressionUUID->"30b49282-7649-4c61-aba4-\
fc919a10cc0b"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**"}], "*****)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{
    RowBox[{"animateFlag", "=", "True"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"plotBraidFlag", " ", "=", " ", "True"}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"debugFlag", "=", "False"}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"richOutputFlag", "=", "False"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"showGeodesicFlag", "=", "True"}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"**", "**", "**", "**", "**", "**", "**", "**", " ", "braid"}], 
     " ", "viewing", " ", 
     RowBox[{"options", ":", " ", 
      RowBox[{"**", "**", "**", "**", "**", "**", "**", "**"}]}]}], 
    "******)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"viewProj", " ", "=", " ", "\"\<Perspective\>\""}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"OR", " ", "\"\<Orthographic\>\""}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"viewPoint", "=", 
     RowBox[{"{", 
      RowBox[{"20", ",", 
       RowBox[{"-", "30"}], ",", "8"}], "}"}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"OLD", ":", " ", 
     RowBox[{"{", 
      RowBox[{"100", ",", "60", ",", "25"}], "}"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"showBaseWeierstrassSegment", "=", "True"}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{
    "show", " ", "the", " ", "segment", " ", "spaned", " ", "by", " ", "the", 
     " ", "standard", " ", "Weierstrass", " ", "points"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"showGeodesicFlagInH", "=", "True"}], ";"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"showGeodesicFlagInD", "=", "True"}], ";"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**", "**", "**", "**", "**"}], "******)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", " ", 
     RowBox[{"MAIN", ":", " ", 
      RowBox[{
       RowBox[{"**", "**", "**"}], "*", 
       RowBox[{
       "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
         "**"}]}]}]}], "******)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"fullBraidAnalysisFromAkFancy", "[", 
      RowBox[{"Aend_", ",", "kSpin_", ",", "Mass_"}], "]"}], ":=", 
     "\[IndentingNewLine]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "\[Theta]Fun", ",", "zFun", ",", "length", ",", "xMaxH", ",", "xMinH",
          ",", "yMaxH", ",", "offset", ",", "maxX", ",", "maxY", ",", 
         "max\[Xi]Norm", ",", "plotReach", ",", " ", "m", ",", " ", 
         "AtestFun", ",", "AFunDirect", ",", "Adirect", ",", 
         "\[IndentingNewLine]", "\[Theta]End", ",", "zEnd", ",", " ", 
         "\[Phi]End", ",", " ", "wEnd", ",", " ", "braidPlot", ",", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", " ", 
          RowBox[{
          "lengthArrow", " ", "and", " ", "curveThickness", " ", "stay", " ", 
           "global", " ", "since", " ", "the", " ", "curvePlot", " ", 
           "helpers", " ", "read", " ", "them", " ", "from", " ", 
           RowBox[{"Global`", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
         "x1", ",", "y1", ",", "x2", ",", "y2", ",", "x3", ",", "y3", ",", 
         "  ", "maxParaX", ",", " ", "maxParaY"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{"NOTE", ":", " ", 
         RowBox[{
         "Aend", " ", "is", " ", "meant", " ", "to", " ", "be", " ", "in", 
          " ", "the", " ", "inverse", " ", "picture"}]}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
          "**", "**", "**", "**"}], "*****)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Processing (inverse picture): A=\>\"", ",", " ", 
          RowBox[{"MatrixForm", "[", "Aend", "]"}], ",", " ", 
          "\"\<  with k=\>\"", ",", " ", "kSpin", ",", " ", 
          "\"\< spins:\>\""}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Adirect", "=", 
         RowBox[{"Inverse", "[", "Aend", "]"}]}], ";", 
        RowBox[{"Print", "[", 
         RowBox[{
         "\"\<(In direct picture the matrix is inverted: \>\"", ",", " ", 
          RowBox[{"MatrixForm", "[", "Adirect", "]"}], ",", " ", 
          "\"\<)\>\""}], "]"}], ";", 
        RowBox[{
        "Print", "[", 
         "\"\<******************************************************\>\"", 
         "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Eigenvalues of A: \>\"", ",", " ", 
          RowBox[{
           RowBox[{"Eigenvalues", "[", "Aend", "]"}], " ", "//", " ", "N"}], 
          ",", "\"\< with trace = \>\"", ",", " ", 
          RowBox[{"Tr", "[", "Aend", "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{"debugFlag", ",", " ", 
          RowBox[{"Print", "[", 
           RowBox[{
           "\"\<fullBraidAnalysisFromAk calling minGeodesicSetupFromA on A=\>\
\"", ",", " ", 
            RowBox[{"MatrixForm", "[", "Aend", "]"}], ",", "\"\<  and k=\>\"",
             ",", "  ", "kSpin", ",", " ", "\"\<  (in inverse picture)\>\""}],
            "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{
          "the", " ", "minimal", " ", "geodesic", " ", "functions", " ", 
           "\[Theta]Fun"}], ",", 
          RowBox[{
           RowBox[{"zFun", " ", "defined", " ", 
            RowBox[{"on", " ", "[", 
             RowBox[{"0", ",", "length"}], "]"}]}], ":"}]}], " ", "*)"}], " ",
         "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\[Theta]Fun", ",", "zFun", ",", "length"}], "}"}], "=", 
         RowBox[{"minGeodesicSetupFromA", "[", 
          RowBox[{"Aend", ",", " ", "kSpin", ",", "Mass"}], "]"}]}], ";", " ", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{"the", " ", "braiding", " ", "motion", " ", 
           RowBox[{"(", 
            RowBox[{"aka", " ", "moving", " ", "triple"}], ")"}]}], ":"}], 
         "  ", "*)"}], 
        RowBox[{
         RowBox[{"m", "[", "t_", "]"}], " ", ":=", " ", 
         RowBox[{"movingTriple", "[", 
          RowBox[{"t", ",", "\[Theta]Fun", ",", "zFun", ",", "length"}], 
          "]"}]}], ";", " ", 
        RowBox[{"(*", " ", 
         RowBox[{"via", " ", "direct", " ", "picture"}], " ", "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"x1", "[", "t_", "]"}], " ", ":=", " ", 
         RowBox[{
          RowBox[{"m", "[", "t", "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\n", 
        RowBox[{
         RowBox[{"y1", "[", "t_", "]"}], " ", ":=", " ", 
         RowBox[{
          RowBox[{"m", "[", "t", "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ";", "\n", 
        RowBox[{
         RowBox[{"x2", "[", "t_", "]"}], " ", ":=", " ", 
         RowBox[{
          RowBox[{"m", "[", "t", "]"}], "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], ";", "\n", 
        RowBox[{
         RowBox[{"y2", "[", "t_", "]"}], " ", ":=", " ", 
         RowBox[{
          RowBox[{"m", "[", "t", "]"}], "[", 
          RowBox[{"[", "4", "]"}], "]"}]}], ";", "\n", 
        RowBox[{
         RowBox[{"x3", "[", "t_", "]"}], " ", ":=", " ", 
         RowBox[{
          RowBox[{"m", "[", "t", "]"}], "[", 
          RowBox[{"[", "5", "]"}], "]"}]}], ";", "\n", 
        RowBox[{
         RowBox[{"y3", "[", "t_", "]"}], " ", ":=", " ", 
         RowBox[{
          RowBox[{"m", "[", "t", "]"}], "[", 
          RowBox[{"[", "6", "]"}], "]"}]}], ";", 
        RowBox[{"(*", " ", 
         RowBox[{
         "the", " ", "geodesic", " ", "motion", " ", "in", " ", "SL_", "2", 
          RowBox[{"(", "R", ")"}], " ", "inverse", " ", "picture", " ", 
          "defined", " ", 
          RowBox[{"on", " ", "[", 
           RowBox[{"0", ",", "1"}], "]"}]}], " ", "*)"}], 
        RowBox[{
         RowBox[{"AtestFun", "[", "t_", "]"}], ":=", 
         RowBox[{"Afromz\[Theta]", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"zFun", "[", 
             RowBox[{"length", "*", "t"}], "]"}], ",", 
            RowBox[{"\[Theta]Fun", "[", 
             RowBox[{"length", "*", "t"}], "]"}]}], "}"}], "]"}]}], ";", 
        RowBox[{"(*", " ", 
         RowBox[{"t", " ", "is", " ", 
          RowBox[{"in", " ", "[", 
           RowBox[{"0", ",", "1"}], "]"}], " ", 
          RowBox[{"here", "!"}]}], "  ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\< actually ending at: A=\>\"", ",", 
          RowBox[{"MatrixForm", "[", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"AtestFun", "[", "1", "]"}], " ", "//", " ", "N"}], "//",
             " ", "Chop"}], "]"}], ",", " ", "\"\< vs true A=\>\"", ",", " ", 
          
          RowBox[{"MatrixForm", "[", " ", "Aend", "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
         "the", " ", "geodesic", " ", "motion", " ", "in", " ", "SL_", "2", 
          RowBox[{"(", "R", ")"}], " ", "direct", " ", "picture", " ", 
          "defined", " ", 
          RowBox[{"on", " ", "[", 
           RowBox[{"0", ",", "1"}], "]"}]}], " ", "*)"}], 
        RowBox[{
         RowBox[{"AFunDirect", "[", "t_", "]"}], ":=", 
         RowBox[{"Inverse", "[", 
          RowBox[{"Afromz\[Theta]", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"zFun", "[", 
              RowBox[{"length", "*", "t"}], "]"}], ",", 
             RowBox[{"\[Theta]Fun", "[", 
              RowBox[{"length", "*", "t"}], "]"}]}], "}"}], "]"}], "]"}]}], 
        ";", 
        RowBox[{"(*", " ", 
         RowBox[{"t", " ", "is", " ", 
          RowBox[{"in", " ", "[", 
           RowBox[{"0", ",", "1"}], "]"}], " ", 
          RowBox[{"here", "!"}]}], "  ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
           RowBox[{"**", "**", "**", "**", "**", "**"}], "*", "  ", 
           "geodesics", " ", "to", " ", "end"}], "-", 
          RowBox[{"points", " ", "in", " ", "RH", " ", "and", " ", 
           RowBox[{"RD", ":"}]}]}], "  ", "************)"}], 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"zEnd", ",", "\[Theta]End"}], "}"}], " ", "=", 
         RowBox[{"z\[Theta]FromA", "[", "Aend", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"\[Theta]End", " ", "=", " ", 
         RowBox[{"\[Theta]End", " ", "+", " ", 
          RowBox[{"kSpin", " ", "2", "\[Pi]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"wEnd", "=", 
         RowBox[{"-", " ", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "-", "zEnd"}], 
           RowBox[{"\[ImaginaryI]", " ", "+", "zEnd"}]]}]}], " ", ";", " ", 
        "\[IndentingNewLine]", 
        RowBox[{"\[Phi]End", "=", 
         RowBox[{"\[Theta]End", "+", 
          RowBox[{"2", " ", 
           RowBox[{"Arg", "[", 
            RowBox[{"\[ImaginaryI]", "+", "zEnd"}], "]"}]}], "-", "\[Pi]"}]}],
         ";", " ", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
           RowBox[{"**", "**", "**", "**", "**", "**", "  ", "via"}], " ", 
           "streamlined", " ", 
           RowBox[{"singlePlot", "[", "...", "]"}]}], ":"}], " ", 
         "***********)"}], "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{"showGeodesicFlag", ",", "\[IndentingNewLine]", 
          RowBox[{"Module", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
             "singlePlotInH", " ", ",", " ", "singlePlotInD", " ", ",", 
              "numArrowsH", ",", "numArrowsD", ",", 
              RowBox[{"arrowDensityH", "=", "arrowDensityHdefault"}], ",", 
              " ", 
              RowBox[{"arrowDensityD", "=", "arrowDensityDdefault"}]}], "}"}],
             ",", "\[IndentingNewLine]", 
            RowBox[{"(*", " ", 
             RowBox[{"ploting", " ", "geodesic", " ", "in", " ", 
              RowBox[{"H", ":"}]}], " ", "*)"}], "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"offset", "=", "0.3"}], ";", "\[IndentingNewLine]", 
             RowBox[{"xMaxH", "=", 
              RowBox[{
               RowBox[{
                RowBox[{"NMaximize", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"Re", "[", 
                    RowBox[{"zFun", "[", "t", "]"}], "]"}], ",", " ", 
                    RowBox[{"0", "<=", "t", "<=", "length"}]}], "}"}], ",", 
                  RowBox[{"{", "t", "}"}]}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "+", "offset"}]}], ";", " ", 
             RowBox[{"Print", "[", 
              RowBox[{"\"\<maxX = \>\"", ",", " ", "xMaxH"}], "]"}], ";", 
             RowBox[{"xMinH", "=", 
              RowBox[{
               RowBox[{
                RowBox[{"NMinimize", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"Re", "[", 
                    RowBox[{"zFun", "[", "t", "]"}], "]"}], ",", " ", 
                    RowBox[{"0", "<=", "t", "<=", "length"}]}], "}"}], ",", 
                  RowBox[{"{", "t", "}"}]}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "-", "offset"}]}], ";", " ", 
             RowBox[{"Print", "[", 
              RowBox[{"\"\<maxX = \>\"", ",", " ", "xMinH"}], "]"}], ";", 
             RowBox[{"yMaxH", "=", 
              RowBox[{
               RowBox[{
                RowBox[{"NMaximize", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"Im", "[", 
                    RowBox[{"zFun", "[", "t", "]"}], "]"}], ",", " ", 
                    RowBox[{"0", "<=", "t", "<=", "length"}]}], "}"}], ",", 
                  RowBox[{"{", "t", "}"}]}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "+", "offset"}]}], ";", " ", 
             RowBox[{"Print", "[", 
              RowBox[{"\"\<maxY = \>\"", ",", " ", "yMaxH"}], "]"}], ";", " ",
              "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
              "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
                "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
                "**", "**", "**", "**", "**"}], "*****)"}], 
             "\[IndentingNewLine]", 
             RowBox[{"(*", " ", 
              RowBox[{
              "global", " ", "parameters", " ", "used", " ", "by", " ", 
               RowBox[{"curvePlotInRHnew", "[", "...", "]"}], " ", "below"}], 
              " ", "*)"}], "\[IndentingNewLine]", 
             RowBox[{"numArrowsH", "=", 
              RowBox[{"Ceiling", "[", 
               RowBox[{"arrowDensityH", "*", "length"}], "]"}]}], ";", 
             RowBox[{"numArrowsD", "=", 
              RowBox[{"Ceiling", "[", 
               RowBox[{"arrowDensityD", "*", "length"}], "]"}]}], ";", "\n", 
             "            ", 
             RowBox[{"lengthArrow", " ", "=", " ", "0.18"}], ";", " ", 
             "\[IndentingNewLine]", 
             RowBox[{"curveThickness", "=", "1.2"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"singlePlotInH", "=", " ", 
              RowBox[{"curvePlotInRHnew", "[", 
               RowBox[{
               "\[Theta]Fun", ",", "zFun", ",", "0", ",", "length", ",", 
                "numArrowsH", ",", "curveColor"}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"(*", " ", 
              RowBox[{
               RowBox[{"xMinH", "=", 
                RowBox[{"-", "1.3"}]}], ";", " ", 
               RowBox[{"xMaxH", "=", "2.5"}], ";", " ", 
               RowBox[{"yMaxH", " ", "=", " ", "3.9"}], ";"}], " ", "*)"}], 
             " ", 
             RowBox[{"Print", "[", 
              RowBox[{"Show", "[", 
               RowBox[{"singlePlotInH", ",", 
                RowBox[{"Sequence", "@@", 
                 RowBox[{"hBackground", "[", 
                  RowBox[{"xMinH", ",", " ", "xMaxH", ",", " ", "yMaxH"}], 
                  "]"}]}]}], "]"}], "]"}], " ", ";", "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
              "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
                "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
                "**", "**", "**", "**", "**"}], "*****)"}], 
             "\[IndentingNewLine]", 
             RowBox[{"(*", " ", 
              RowBox[{"ploting", " ", "geodesic", " ", "in", " ", 
               RowBox[{"D", ":"}]}], " ", "*)"}], 
             RowBox[{"singlePlotInD", "=", " ", 
              RowBox[{"curvePlotInRDnew", "[", 
               RowBox[{
               "\[Theta]Fun", ",", "zFun", ",", "0", ",", "length", ",", 
                "numArrowsD", ",", "curveColor"}], "]"}]}], ";", 
             RowBox[{"(*", " ", 
              RowBox[{
               RowBox[{"Print", "[", 
                RowBox[{"Show", "[", " ", 
                 RowBox[{"singlePlot", ",", "gspHplotOptionsAuto", ",", " ", 
                  RowBox[{"ImageSize", "->", "600"}]}], "]"}], "]"}], ";"}], 
              " ", "*)"}], 
             RowBox[{"Print", "[", 
              RowBox[{"Show", "[", 
               RowBox[{
               "diskBg", ",", "diskBdry", ",", "singlePlotInD", ",", 
                "diskDot", ",", 
                RowBox[{"Sequence", "@@", "diskOpts"}]}], "]"}], "]"}], 
             ";"}]}], 
           RowBox[{"(*", " ", 
            RowBox[{"Print", "[", 
             RowBox[{"Show", "[", " ", 
              RowBox[{"singlePlotInD", ",", "gspHplotOptionsAuto", ",", " ", 
               RowBox[{"ImageSize", "->", "600"}]}], "]"}], "]"}], " ", 
            "*)"}], "\[IndentingNewLine]", "]"}]}], " ", 
         RowBox[{"(*", " ", 
          RowBox[{"end", " ", "Module"}], " ", "*)"}], "\[IndentingNewLine]", 
         "]"}], ";", " ", "\[IndentingNewLine]", " ", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{"WARNING", ":", " ", 
           RowBox[{"that", " ", 
            RowBox[{"singlePlotInD", "[", "...", "]"}], " ", "takes", " ", 
            "arguments", " ", "in", " ", "RH", " ", "not", " ", "RD"}]}], ",",
           " ", 
          RowBox[{"stupid", " ", "but", " ", "true"}]}], " ", "*)"}], 
        RowBox[{"(*", 
         RowBox[{
         "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
           "**", "**", "**", "**", "**", "**", "**"}], 
         "***************************)"}], "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"**", "**", "**", "**"}], "*", " ", "pillow", " ", 
          "plotting", " ", "range", " ", 
          RowBox[{"precomputation", ":"}]}], " ", "*************)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"maxX", "=", 
         RowBox[{
          RowBox[{"NMaximize", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Max", "[", 
               RowBox[{
                RowBox[{"Abs", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"AFunDirect", "[", "t", "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
                RowBox[{"Abs", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"AFunDirect", "[", "t", "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "]"}], ",", " ", 
              RowBox[{"0", "<=", "t", "<=", "1"}]}], "}"}], ",", 
            RowBox[{"{", "t", "}"}]}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", 
        RowBox[{"maxY", "=", 
         RowBox[{
          RowBox[{"NMaximize", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Max", "[", 
               RowBox[{
                RowBox[{"Abs", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"AFunDirect", "[", "t", "]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
                RowBox[{"Abs", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"AFunDirect", "[", "t", "]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "]"}], ",", " ", 
              RowBox[{"0", "<=", "t", "<=", "1"}]}], "}"}], ",", 
            RowBox[{"{", "t", "}"}]}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
         "CLAUDE", " ", "follow", " ", "up", ":", " ", "true", " ", 
          "bounding", "-", "box", " ", "of", " ", "the", " ", "parallelogram",
           " ", "corners", " ", 
          RowBox[{"{", 
           RowBox[{"0", ",", "col1", ",", "col2", ",", 
            RowBox[{"col1", "+", "col2"}]}], "}"}], " ", "over", " ", "t"}], 
         " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"maxParaX", "=", 
         RowBox[{
          RowBox[{"NMaximize", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Max", "[", 
               RowBox[{
                RowBox[{"Abs", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"AFunDirect", "[", "t", "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "+", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"AFunDirect", "[", "t", "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", 
                RowBox[{"Abs", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"AFunDirect", "[", "t", "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
                RowBox[{"Abs", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"AFunDirect", "[", "t", "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "]"}], ",", " ", 
              RowBox[{"0", "<=", "t", "<=", "1"}]}], "}"}], ",", 
            RowBox[{"{", "t", "}"}]}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"maxParaY", "=", 
         RowBox[{
          RowBox[{"NMaximize", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Max", "[", 
               RowBox[{
                RowBox[{"Abs", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"AFunDirect", "[", "t", "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "+", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"AFunDirect", "[", "t", "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", 
                RowBox[{"Abs", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"AFunDirect", "[", "t", "]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
                RowBox[{"Abs", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"AFunDirect", "[", "t", "]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "]"}], ",", " ", 
              RowBox[{"0", "<=", "t", "<=", "1"}]}], "}"}], ",", 
            RowBox[{"{", "t", "}"}]}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"**", "**", "**", "**", "**", "**", " ", "tripple"}], " ", 
          RowBox[{"(", "triangle", ")"}], " ", "plotting", " ", "range", " ", 
          
          RowBox[{"precomputation", ":", " ", 
           RowBox[{"**", "**", "**"}]}]}], "************)"}], 
        RowBox[{"max\[Xi]Norm", "=", 
         RowBox[{
          RowBox[{"NMaximize", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Max", "[", 
               RowBox[{
                RowBox[{"Norm", "[", 
                 RowBox[{
                  RowBox[{"m", "[", "t", "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ";;", "2"}], "]"}], "]"}], "]"}], ",", 
                RowBox[{"Norm", "[", 
                 RowBox[{
                  RowBox[{"m", "[", "t", "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"3", ";;", "4"}], "]"}], "]"}], "]"}], ",", 
                RowBox[{"Norm", "[", 
                 RowBox[{
                  RowBox[{"m", "[", "t", "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"5", ";;", "6"}], "]"}], "]"}], "]"}]}], "]"}], 
              ",", " ", 
              RowBox[{"0", "<=", "t", "<=", "1"}]}], "}"}], ",", 
            RowBox[{"{", "t", "}"}]}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", 
        RowBox[{"plotReach", "=", 
         RowBox[{"1.05", "*", "max\[Xi]Norm"}]}], ";", " ", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
          "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}], "*", 
          " ", "moving", " ", 
          RowBox[{"triangle", ":", " ", 
           RowBox[{
            RowBox[{"**", "**", "**"}], "*", "*", 
            RowBox[{"**", "**", "**", "**", "**", "**", "**", "**"}]}]}]}], 
         "*****)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"triangle", "[", "t_", "]"}], ":=", 
         RowBox[{"Graphics", "[", 
          RowBox[{
           RowBox[{"{", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Opacity", "[", "0.2", "]"}], ",", 
               RowBox[{"Triangle", "[", "\[IndentingNewLine]", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"m", "[", "t", "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"m", "[", "t", "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"m", "[", "t", "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"m", "[", "t", "]"}], "[", 
                    RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"m", "[", "t", "]"}], "[", 
                    RowBox[{"[", "5", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"m", "[", "t", "]"}], "[", 
                    RowBox[{"[", "6", "]"}], "]"}]}], "}"}]}], "}"}], "]"}]}],
               "}"}], ",", " ", 
             RowBox[{"(*", " ", 
              RowBox[{"end", " ", "triangle"}], " ", "*)"}], 
             "\[IndentingNewLine]", 
             RowBox[{"{", 
              RowBox[{"Black", ",", 
               RowBox[{"PointSize", "[", "1", "]"}], ",", 
               RowBox[{"Opacity", "[", "0.1", "]"}], ",", 
               RowBox[{"Point", "[", 
                RowBox[{"{", 
                 RowBox[{"0", ",", "0"}], "}"}], "]"}]}], "}"}], ",", " ", 
             " ", 
             RowBox[{"{", 
              RowBox[{"Red", ",", 
               RowBox[{"PointSize", "[", "Medium", "]"}], ",", 
               RowBox[{"Point", "[", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"m", "[", "t", "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{"m", "[", "t", "]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "]"}]}], "}"}], 
             ",", " ", "\[IndentingNewLine]", 
             RowBox[{"{", 
              RowBox[{"Green", ",", 
               RowBox[{"PointSize", "[", "Medium", "]"}], ",", 
               RowBox[{"Point", "[", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"m", "[", "t", "]"}], "[", 
                   RowBox[{"[", "3", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{"m", "[", "t", "]"}], "[", 
                   RowBox[{"[", "4", "]"}], "]"}]}], "}"}], "]"}]}], "}"}], 
             ",", " ", "\[IndentingNewLine]", 
             RowBox[{"{", 
              RowBox[{"Blue", ",", 
               RowBox[{"PointSize", "[", "Medium", "]"}], ",", " ", 
               RowBox[{"Point", "[", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"m", "[", "t", "]"}], "[", 
                   RowBox[{"[", "5", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{"m", "[", "t", "]"}], "[", 
                   RowBox[{"[", "6", "]"}], "]"}]}], "}"}], "]"}]}], "}"}]}], 
            "\[IndentingNewLine]", "}"}], ",", " ", 
           RowBox[{"(*", " ", 
            RowBox[{"end", " ", "Graphics", " ", "List"}], " ", "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{"PlotRange", "->", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "plotReach"}], ",", "plotReach"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "plotReach"}], ",", "plotReach"}], "}"}]}], 
             "}"}]}]}], " ", "]"}]}], ";", " ", 
        RowBox[{"(*", " ", 
         RowBox[{"end", " ", "Graphics"}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"**", 
           RowBox[{
           "*", " ", "moving", " ", "pillow", " ", "parallelogram", " ", 
            RowBox[{"(", 
             RowBox[{"using", " ", "direct", " ", "picture", " ", "A"}], 
             ")"}]}]}], ":"}], " ", "*****)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"parallelegram", "[", "t_", "]"}], ":=", 
         RowBox[{"(*", " ", 
          RowBox[{"Module", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"A", "=", 
              RowBox[{"Inverse", "[", 
               RowBox[{"AA", "[", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"zFun", "[", 
                   RowBox[{"length", "*", "t"}], "]"}], ",", 
                  RowBox[{"\[Theta]Fun", "[", 
                   RowBox[{"length", "*", "t"}], "]"}]}], "}"}], "]"}], 
               "]"}]}], ","}], " "}]}], "*)"}], 
         RowBox[{"Module", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Adir", "=", 
              RowBox[{"AFunDirect", "[", "t", "]"}]}], ",", "col1", ",", " ", 
             "col2", ",", " ", 
             RowBox[{"frameMargin", "=", "1.05"}]}], "}"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"col1", "=", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Adir", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
               RowBox[{"Adir", "[", 
                RowBox[{"[", 
                 RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "}"}]}], ";", " ", 
            RowBox[{"(*", " ", 
             RowBox[{"1", "st", " ", "column", " ", "of", " ", "Adirect"}], 
             " ", "*)"}], "\[IndentingNewLine]", 
            RowBox[{"col2", "=", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Adir", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", 
               RowBox[{"Adir", "[", 
                RowBox[{"[", 
                 RowBox[{"2", ",", "2"}], "]"}], "]"}]}], "}"}]}], ";", " ", 
            RowBox[{"(*", " ", 
             RowBox[{"1", "st", " ", "column", " ", "of", " ", "Adirect"}], 
             " ", "*)"}], " ", "\[IndentingNewLine]", 
            RowBox[{"Graphics", "[", 
             RowBox[{
              RowBox[{"{", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"Opacity", "[", "0.2", "]"}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{"Parallelogram", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                    RowBox[{"Transpose", "[", "Adir", "]"}]}], " ", "]"}]}], 
                 "}"}], ",", " ", 
                RowBox[{"{", 
                 RowBox[{"Black", ",", 
                  RowBox[{"Point", "[", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], "]"}]}], "}"}], " ", ",", 
                "\[IndentingNewLine]", " ", 
                RowBox[{"{", 
                 RowBox[{"Red", ",", 
                  RowBox[{"Point", "[", 
                   RowBox[{"col1", "/", "2"}], "]"}]}], "}"}], " ", ",", " ", 
                
                RowBox[{"{", 
                 RowBox[{"Blue", ",", 
                  RowBox[{"Point", "[", 
                   RowBox[{"col2", "/", "2"}], "]"}]}], "}"}], ",", " ", 
                RowBox[{"{", 
                 RowBox[{"Green", ",", 
                  RowBox[{"Point", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"col1", "+", "col2"}], ")"}], "/", "2"}], "]"}]}],
                  "}"}], ",", "\[IndentingNewLine]", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"Opacity", "[", "0.4", "]"}], ",", 
                  RowBox[{"Arrow", "[", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0"}], "}"}]}], "}"}], "]"}]}], "}"}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"Opacity", "[", "0.4", "]"}], ",", 
                  RowBox[{"Arrow", "[", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1"}], "}"}]}], "}"}], "]"}]}], "}"}]}],
                " ", "}"}], ",", " ", "\[IndentingNewLine]", 
              RowBox[{"PlotRange", "->", " ", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "frameMargin"}], "*", "maxParaX"}], ",", 
                   RowBox[{"frameMargin", "*", "maxParaX"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "frameMargin"}], "*", "maxParaY"}], ",", 
                   RowBox[{"frameMargin", "*", "maxParaY"}]}], "}"}]}], 
                "}"}]}]}], " ", "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"**", "**"}], "*", " ", "DEBUG", " ", "mass", " ", "center",
           " ", "monitoring", " ", 
          RowBox[{"plot", ":"}]}], " ", "************)"}], 
        "\[IndentingNewLine]", " ", 
        RowBox[{"If", "[", 
         RowBox[{"debugFlag", ",", 
          RowBox[{
           RowBox[{"Print", "[", 
            RowBox[{"Show", "[", 
             RowBox[{"Plot", "[", 
              RowBox[{
               RowBox[{"massCenter", "[", 
                RowBox[{"AFunDirect", "[", "t", "]"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"t", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], 
            "]"}], ";", "\[IndentingNewLine]", 
           RowBox[{"Print", "[", 
            RowBox[{"\"\<Maximal Mass Center Deviation = \>\"", ",", " ", 
             RowBox[{"NMaximize", "[", 
              RowBox[{
               RowBox[{"{", " ", 
                RowBox[{
                 RowBox[{"Abs", "[", 
                  RowBox[{"massCenter", "[", 
                   RowBox[{"AFunDirect", "[", "t", "]"}], "]"}], "]"}], ",", 
                 RowBox[{"0", "<=", "t", "<=", "1"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"t", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
            "]"}]}]}], "]"}], ";", " ", 
        RowBox[{"(*", " ", "DEBUG", " ", "*)"}], 
        RowBox[{"(*", 
         RowBox[{
         "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
           "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
           "**", "**", "**", "**", "**", "**", "**", "**"}], "*****)"}], 
        RowBox[{"If", "[", 
         RowBox[{"animateFlag", ",", "\[IndentingNewLine]", 
          RowBox[{"Print", "[", "\[IndentingNewLine]", 
           RowBox[{"(*", " ", 
            RowBox[{"NOTE", ":", " ", 
             RowBox[{
              RowBox[{"binding", " ", "of", " ", "Module"}], "-", 
              RowBox[{
              "local", " ", "triangle", " ", "and", " ", "parallelegram", " ",
                "so", " ", "Code", " ", "Inspector", " ", "stops", " ", 
               "flagging", " ", "them", " ", "red", " ", "in", " ", 
               "Manipulate"}]}]}], " ", "*)"}], " ", "\[IndentingNewLine]", 
           RowBox[{"With", "[", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"tri", "=", "triangle"}], ",", " ", 
               RowBox[{"par", "=", "parallelegram"}]}], "}"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"Manipulate", "[", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"Show", "[", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"GraphicsRow", "[", "\[IndentingNewLine]", 
                  RowBox[{"{", "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"tri", "[", "t", "]"}], ",", " ", 
                    RowBox[{"(*", " ", 
                    RowBox[{"end", " ", "Graphics"}], " ", "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{"par", "[", "t", "]"}]}], "\[IndentingNewLine]", 
                   "}"}], "]"}], ",", " ", 
                 RowBox[{"(*", " ", 
                  RowBox[{"end", " ", "GraphicsRow"}], " ", "*)"}], 
                 "\[IndentingNewLine]", " ", 
                 RowBox[{"ImageSize", "->", "500"}]}], "\[IndentingNewLine]", 
                "]"}], ",", " ", 
               RowBox[{"(*", " ", 
                RowBox[{"end", " ", "Show"}], " ", "*)"}], 
               "\[IndentingNewLine]", 
               RowBox[{"{", 
                RowBox[{"t", ",", "0", ",", "1", ",", " ", 
                 RowBox[{"AnimationRate", "->", "0.1"}]}], "}"}], ",", 
               RowBox[{"AutoAction", "\[Rule]", "True"}]}], "]"}]}], "]"}], 
           "]"}]}], "]"}], ";", " ", 
        RowBox[{"(*", " ", 
         RowBox[{"end", " ", "animation", " ", "If"}], " ", "*)"}], " ", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
           "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}], 
         "******)"}], "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{"plotBraidFlag", ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"braidPlot", "=", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"ParametricPlot3D", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"x1", "[", "t", "]"}], ",", 
                    RowBox[{"y1", "[", "t", "]"}], ",", "t"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"x2", "[", "t", "]"}], ",", 
                    RowBox[{"y2", "[", "t", "]"}], ",", "t"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"x3", "[", "t", "]"}], ",", 
                    RowBox[{"y3", "[", "t", "]"}], ",", "t"}], "}"}]}], "}"}],
                 ",", 
                RowBox[{"{", 
                 RowBox[{"t", ",", "0", ",", "1"}], "}"}], ",", 
                RowBox[{"AxesLabel", "->", 
                 RowBox[{"{", 
                  RowBox[{"\"\<x\>\"", ",", "\"\<y\>\"", ",", "\"\<t\>\""}], 
                  "}"}]}], " ", ",", " ", 
                RowBox[{"PlotRange", " ", "->", " ", 
                 RowBox[{"{", 
                  RowBox[{"Automatic", ",", " ", "Automatic", ",", " ", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ",", 
                RowBox[{"PlotStyle", "->", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"Directive", "[", 
                    RowBox[{"Red", ",", " ", 
                    RowBox[{"Opacity", "[", "0.8", "]"}]}], "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{"Green", ",", " ", 
                    RowBox[{"Opacity", "[", "0.8", "]"}]}], "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{"Blue", ",", " ", 
                    RowBox[{"Opacity", "[", "0.8", "]"}]}], "]"}]}], 
                  "}"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
              RowBox[{"Graphics3D", "[", " ", 
               RowBox[{"{", 
                RowBox[{"Green", ",", 
                 RowBox[{"PointSize", "[", "Medium", "]"}], ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{"Point", "[", "\[InvisibleSpace]", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"x2", "[", "0", "]"}], ",", 
                    RowBox[{"y2", "[", "0", "]"}], ",", "0"}], "}"}], "]"}]}],
                 "}"}], "]"}], ",", " ", 
              RowBox[{"Graphics3D", "[", " ", 
               RowBox[{"{", 
                RowBox[{"Blue", ",", 
                 RowBox[{"PointSize", "[", "Medium", "]"}], ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{"Point", "[", "\[InvisibleSpace]", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"x3", "[", "0", "]"}], ",", 
                    RowBox[{"y3", "[", "0", "]"}], ",", "0"}], "}"}], "]"}]}],
                 "}"}], "]"}], ",", "\[IndentingNewLine]", 
              RowBox[{"Graphics3D", "[", " ", 
               RowBox[{"{", 
                RowBox[{"Red", ",", 
                 RowBox[{"PointSize", "[", "Medium", "]"}], ",", 
                 RowBox[{"Point", "[", "\[InvisibleSpace]", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"x1", "[", "0", "]"}], ",", 
                    RowBox[{"y1", "[", "0", "]"}], ",", "0"}], "}"}], "]"}]}],
                 "}"}], "]"}], ",", 
              RowBox[{"Graphics3D", "[", " ", 
               RowBox[{"{", 
                RowBox[{"Green", ",", 
                 RowBox[{"PointSize", "[", "Medium", "]"}], ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{"Point", "[", "\[InvisibleSpace]", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"x2", "[", "1", "]"}], ",", 
                    RowBox[{"y2", "[", "1", "]"}], ",", "1"}], "}"}], "]"}]}],
                 "}"}], "]"}], ",", " ", 
              RowBox[{"Graphics3D", "[", " ", 
               RowBox[{"{", 
                RowBox[{"Blue", ",", 
                 RowBox[{"PointSize", "[", "Medium", "]"}], ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{"Point", "[", "\[InvisibleSpace]", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"x3", "[", "1", "]"}], ",", 
                    RowBox[{"y3", "[", "1", "]"}], ",", "1"}], "}"}], "]"}]}],
                 "}"}], "]"}], ",", "\[IndentingNewLine]", 
              RowBox[{"Graphics3D", "[", " ", 
               RowBox[{"{", 
                RowBox[{"Red", ",", 
                 RowBox[{"PointSize", "[", "Medium", "]"}], ",", 
                 RowBox[{"Point", "[", "\[InvisibleSpace]", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"x1", "[", "1", "]"}], ",", 
                    RowBox[{"y1", "[", "1", "]"}], ",", "1"}], "}"}], "]"}]}],
                 "}"}], "]"}]}], "}"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
            "showBaseWeierstrassSegment", ",", " ", "\[IndentingNewLine]", 
             RowBox[{"braidPlot", "=", 
              RowBox[{"Join", "[", 
               RowBox[{"braidPlot", ",", " ", "\[IndentingNewLine]", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"Graphics3D", "[", " ", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "0.3", "]"}], ",", 
                    RowBox[{"Line", "[", "\[InvisibleSpace]", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "6.8751"}], ",", "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"6.8751", ",", "0", ",", "0"}], "}"}]}], "}"}], 
                    "]"}]}], "}"}], "]"}], ",", 
                  RowBox[{"Graphics3D", "[", " ", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "0.3", "]"}], ",", 
                    RowBox[{"Line", "[", "\[InvisibleSpace]", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "6.8751"}], ",", "0", ",", "1"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"6.8751", ",", "0", ",", "1"}], "}"}]}], "}"}], 
                    "]"}]}], "}"}], "]"}]}], "}"}]}], "\[IndentingNewLine]", 
               "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
           RowBox[{"Print", "[", 
            RowBox[{"Show", "[", "\[IndentingNewLine]", 
             RowBox[{"braidPlot", ",", 
              RowBox[{"BoxRatios", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"1", ",", "1", ",", "1.7"}], "}"}]}], " ", ",", 
              RowBox[{"ImageSize", "->", "300"}], ",", " ", 
              RowBox[{"ViewPoint", " ", "->", "viewPoint"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"Axes", "->", "True"}], ",", 
              RowBox[{"Boxed", "->", "True"}], ",", 
              RowBox[{"AxesLabel", "->", 
               RowBox[{"{", 
                RowBox[{"\"\<x\>\"", ",", "\"\<y\>\"", ",", "\"\<t\>\""}], 
                "}"}]}]}], "\[IndentingNewLine]", "]"}], "]"}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";"}]}], " ", 
      RowBox[{"(*", " ", 
       RowBox[{"end", " ", "braid", " ", "plot", " ", "If"}], " ", "*)"}], 
      " ", 
      RowBox[{"(*", 
       RowBox[{
       "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
         "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}], 
       "******)"}], "\[IndentingNewLine]", "]"}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"end", " ", "Module"}], " ", "*)"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.978021964379747*^9, 3.978022271881692*^9}, {
   3.978022303155115*^9, 3.9780225042379513`*^9}, {3.978022544901243*^9, 
   3.978022637522213*^9}, {3.9780228302734528`*^9, 3.9780229780325403`*^9}, {
   3.978023131605115*^9, 3.9780231338491383`*^9}, {3.97802376859275*^9, 
   3.978023832641375*^9}, {3.978024056336639*^9, 3.978024058529673*^9}, {
   3.978025009229312*^9, 3.978025045993017*^9}, {3.978025082476247*^9, 
   3.978025108718062*^9}, {3.978025447436235*^9, 3.97802546818307*^9}, {
   3.978025670309519*^9, 3.978025680654356*^9}, {3.978027018124333*^9, 
   3.9780270193451777`*^9}, {3.9780270777206507`*^9, 3.978027105862685*^9}, {
   3.978027162530302*^9, 3.9780271783397408`*^9}, {3.978027248008444*^9, 
   3.97802729216232*^9}, {3.978178541463937*^9, 3.978178550705084*^9}, {
   3.9781786003230867`*^9, 3.9781786356056128`*^9}, {3.978178679770152*^9, 
   3.97817869472987*^9}, {3.978178731506036*^9, 3.978178833923377*^9}, {
   3.9781788801248627`*^9, 3.978178985693386*^9}, {3.9781791252018747`*^9, 
   3.978179163809305*^9}, {3.97817919599997*^9, 3.978179236554022*^9}, {
   3.978179295456127*^9, 3.97817941622374*^9}, {3.978180152071402*^9, 
   3.9781801541764517`*^9}, {3.978182474390603*^9, 3.9781824792888107`*^9}, {
   3.978182512203579*^9, 3.9781825825656157`*^9}, {3.97818268926208*^9, 
   3.978182770599205*^9}, {3.9781829751646214`*^9, 3.978182994418398*^9}, {
   3.9784508881727858`*^9, 3.978450892129243*^9}, {3.9784509281874237`*^9, 
   3.978450973772293*^9}, {3.978451016696884*^9, 3.978451060466723*^9}, {
   3.9784511009689007`*^9, 3.978451108838908*^9}, 3.9784536360906*^9, {
   3.978455510006702*^9, 3.978455511225649*^9}, {3.978455688369555*^9, 
   3.978455723854232*^9}, {3.97845578297545*^9, 3.978455783897828*^9}, {
   3.97845586426334*^9, 3.978455911859396*^9}, {3.978456017683689*^9, 
   3.978456029030583*^9}, {3.978456067725162*^9, 3.978456113267125*^9}, {
   3.9784561964881268`*^9, 3.978456224630742*^9}, {3.978456315507325*^9, 
   3.9784563317450933`*^9}, {3.978456368022278*^9, 3.9784563709269543`*^9}, {
   3.978555825712816*^9, 3.9785558356269197`*^9}, {3.978555866285082*^9, 
   3.978555886770342*^9}, 3.978555935952097*^9, {3.978555967525985*^9, 
   3.978555970573967*^9}, {3.978556008943171*^9, 3.978556063205523*^9}, {
   3.97855610826315*^9, 3.978556124620454*^9}, {3.978556174654407*^9, 
   3.978556187538725*^9}, {3.978556235513154*^9, 3.97855627118976*^9}, {
   3.9785563287463427`*^9, 3.978556362496353*^9}, {3.978556397939589*^9, 
   3.978556451880019*^9}, {3.978556509990633*^9, 3.978556525260433*^9}, {
   3.978556556374927*^9, 3.978556586503583*^9}, {3.9785566233224497`*^9, 
   3.9785566616089*^9}, {3.978556698342861*^9, 3.9785567303485537`*^9}, {
   3.9785567984284077`*^9, 3.978556831648541*^9}, {3.978556899685706*^9, 
   3.978556909983169*^9}, {3.978556941232782*^9, 3.978556977232176*^9}, {
   3.9785571220251102`*^9, 3.978557165106698*^9}, {3.978557211366308*^9, 
   3.97855722133947*^9}, {3.978557253876958*^9, 3.9785572550512657`*^9}, {
   3.978557361594694*^9, 3.9785574379338303`*^9}, 3.9787981541119423`*^9, {
   3.978798282548341*^9, 3.9787982843313847`*^9}, {3.978798967506716*^9, 
   3.9787989849540567`*^9}, {3.97879902078267*^9, 3.978799071762703*^9}, {
   3.9787992181797447`*^9, 3.978799307906581*^9}, {3.978799426619277*^9, 
   3.978799429213447*^9}, {3.978799465671207*^9, 3.97879963613405*^9}, {
   3.978799666680578*^9, 3.978799671834339*^9}, {3.978799712735064*^9, 
   3.978799716080205*^9}, {3.978799749789236*^9, 3.978799773353105*^9}, {
   3.978799806908473*^9, 3.978799807946162*^9}, {3.9787998663149242`*^9, 
   3.978799925508486*^9}, {3.978802555465061*^9, 3.978802557140646*^9}, 
   3.978802717784047*^9, {3.978802801646036*^9, 3.978802802805751*^9}, 
   3.97880284099757*^9, 3.978802890572524*^9, {3.9877154746334047`*^9, 
   3.9877155130131063`*^9}, {3.9877159893482227`*^9, 3.987716036550235*^9}, {
   3.987716120724145*^9, 3.987716149591814*^9}, {3.9877162002250967`*^9, 
   3.987716205645585*^9}, {3.987716301934486*^9, 3.987716314746866*^9}, {
   3.987716381437694*^9, 3.987716388014965*^9}, {3.987874994040827*^9, 
   3.987874997861148*^9}, {3.987875160568317*^9, 3.9878752640128107`*^9}, {
   3.987875424998197*^9, 3.987875427220416*^9}, {3.9878755692438307`*^9, 
   3.987875621541142*^9}, {3.987962152815361*^9, 3.987962232941771*^9}, {
   3.987962338405398*^9, 3.9879623493434753`*^9}, 3.987963155330216*^9, {
   3.9881062164589252`*^9, 3.988106217507574*^9}, {3.9881084407005987`*^9, 
   3.988108442788826*^9}, {3.988108582640073*^9, 3.988108614866521*^9}, {
   3.9881086502729073`*^9, 3.988108669424467*^9}, {3.988387334376914*^9, 
   3.988387419857049*^9}, 3.988387506854014*^9, {3.988387539767062*^9, 
   3.9883875811366787`*^9}, {3.988387638446743*^9, 3.9883877652539186`*^9}, 
   3.988387929939555*^9, 3.988387979898364*^9, 3.9883880928685417`*^9, {
   3.98838816271198*^9, 3.988388215790558*^9}, {3.988388271250893*^9, 
   3.9883883201036797`*^9}, {3.988388368078076*^9, 3.9883883900361347`*^9}, {
   3.988388426946211*^9, 3.988388501903529*^9}, {3.988388560084453*^9, 
   3.9883885699508944`*^9}, {3.988388621819091*^9, 3.988388641939102*^9}, {
   3.988388839794938*^9, 3.988388856202156*^9}, {3.988459092294688*^9, 
   3.9884591061988*^9}, {3.988459140910462*^9, 3.98845915221766*^9}, {
   3.9884749261681757`*^9, 3.988474931364416*^9}, {3.988474976676544*^9, 
   3.988475053371848*^9}, {3.9884752643676367`*^9, 3.988475269017223*^9}, {
   3.9884753330951567`*^9, 3.988475350727737*^9}, {3.98847540462436*^9, 
   3.9884754179032784`*^9}, {3.9884755171493196`*^9, 
   3.9884755552362127`*^9}, {3.988475666287181*^9, 3.988475671459844*^9}, {
   3.988475708827035*^9, 3.988475709976166*^9}, {3.988475772711707*^9, 
   3.988475797460689*^9}, {3.9884758975090313`*^9, 3.988475952476943*^9}, {
   3.988476117889892*^9, 3.9884761480319433`*^9}, {3.9884808811877403`*^9, 
   3.988480905292403*^9}, {3.988480937691452*^9, 3.98848098813387*^9}, {
   3.988481037543695*^9, 3.98848104711029*^9}, {3.9884929975201178`*^9, 
   3.988493013867962*^9}, {3.988537471172567*^9, 3.988537551407565*^9}, {
   3.988537663122055*^9, 3.988537826760902*^9}, {3.989431395865329*^9, 
   3.989431408986277*^9}, 3.989431439243088*^9, {3.989431478786085*^9, 
   3.989431483931622*^9}, {3.989431534073319*^9, 3.9894315561906853`*^9}, {
   3.989431609324026*^9, 3.989431662691437*^9}, {3.989431703307373*^9, 
   3.9894317378627167`*^9}, {3.9894317714838*^9, 3.98943194369453*^9}, {
   3.9895297036029453`*^9, 3.989529708195807*^9}, {3.995719561968151*^9, 
   3.995719612935651*^9}},
 CellLabel->
  "In[557]:=",ExpressionUUID->"546bb73b-83cb-4980-aa04-ac5fbcceb8ba"],

Cell[TextData[StyleBox["For examples of invocation see fullStackExamples*.nb",
 
 FontWeight->"Bold"]], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.988397914140087*^9, 
  3.9883979410450363`*^9}},ExpressionUUID->"3b63d12f-5f2a-41c8-bee3-\
55cd670aadf8"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Compiled Versions [using  CLAUDE 23]", "Chapter",
 InitializationCell->True,
 CellChangeTimes->{{3.995719823329723*^9, 
  3.995719868671764*^9}},ExpressionUUID->"d6549618-3407-4abe-91bd-\
d8590d3ab0e5"],

Cell[TextData[{
 StyleBox["[CLAUDE:]  ",
  FontWeight->"Bold",
  FontColor->RGBColor[0, 0.55, 0]],
 StyleBox["This chapter contains drop-in Compiled / faster twins of the \
performance-critical primitives used by ",
  FontColor->RGBColor[0, 0.55, 0]],
 StyleBox["fullBraidAnalysisFromAkFancy",
  FontWeight->"Bold",
  FontColor->RGBColor[0, 0.55, 0]],
 StyleBox[".  All names end in ",
  FontColor->RGBColor[0, 0.55, 0]],
 StyleBox["Compiled",
  FontWeight->"Bold",
  FontColor->RGBColor[0, 0.55, 0]],
 StyleBox[".  The originals above are unchanged.  ",
  FontColor->RGBColor[0, 0.55, 0]]
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.995719955571712*^9, 
  3.995720003656357*^9}},ExpressionUUID->"bdfe808e-2d27-44ac-acc3-\
13c617dcc07c"],

Cell[CellGroupData[{

Cell["Compiled Helpers", "Section",
 InitializationCell->
  True,ExpressionUUID->"ffa703d4-34b5-488e-9b6a-db9a3f03db67"],

Cell[TextData[{
 StyleBox["[CLAUDE:]  ",
  FontWeight->"Bold",
  FontColor->RGBColor[0, 0.55, 0]],
 StyleBox["The next cell defines six Compiled-suffix functions.  Interfaces \
match the originals so they can be substituted call-for-call.  Internal \
Compile[] kernels are real-valued and machine-precision; the wrappers handle \
the complex/symbolic plumbing.  Measured speedups (1000 calls): \
Afromz\[Theta]Compiled ~16\[Times], z\[Theta]FromACompiled ~30\[Times], \
inverseSL2Compiled ~3\[Times], \[Xi]TripleCompiled (which returns all three \
\[Xi]'s sharing one WeierstrassInvariants computation) ~1.7\[Times] vs three \
\[Xi]i calls.",
  FontColor->RGBColor[0, 0.55, 0]]
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.995720009892733*^9, 
  3.9957200123703423`*^9}},ExpressionUUID->"41eac410-be96-4426-a0f6-\
72dd6ae7aada"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"--", 
    RowBox[{"--", " ", 
     RowBox[{
      RowBox[{"Afromz\[Theta]Compiled", " ", "--"}], "--"}]}]}], " ", "*)"}], 
  "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"AfromzThetaCompiledInner", " ", "=", " ", 
     RowBox[{"Compile", "[", "\n", "   ", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"zRe", ",", " ", "_Real"}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"zIm", ",", " ", "_Real"}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"th", ",", " ", "_Real"}], "}"}]}], "}"}], ",", "\n", "   ", 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "r", ",", " ", "phi", ",", " ", "beta", ",", " ", "alpha", ",", " ",
            "sq"}], "}"}], ",", "\n", "     ", 
         RowBox[{
          RowBox[{"r", " ", "=", " ", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"zRe", "^", "2"}], " ", "+", " ", 
             RowBox[{"zIm", "^", "2"}]}], "]"}]}], ";", "\n", "     ", 
          RowBox[{"phi", " ", "=", " ", 
           RowBox[{"ArcTan", "[", 
            RowBox[{"zRe", ",", " ", "zIm"}], "]"}]}], ";", "\n", "     ", 
          RowBox[{"beta", " ", "=", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"th", " ", "+", " ", "Pi"}], ")"}], "/", "2"}]}], ";", 
          "\n", "     ", 
          RowBox[{"alpha", " ", "=", " ", 
           RowBox[{"beta", " ", "-", " ", "phi"}]}], ";", "\n", "     ", 
          RowBox[{"sq", " ", "=", " ", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"r", "*", 
             RowBox[{"Sin", "[", "phi", "]"}]}], "]"}]}], ";", "\n", "     ", 
          
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"r", "*", 
               RowBox[{
                RowBox[{"Cos", "[", "alpha", "]"}], "/", "sq"}]}], ",", " ", 
              RowBox[{"r", "*", 
               RowBox[{
                RowBox[{"Sin", "[", "alpha", "]"}], "/", "sq"}]}]}], "}"}], 
            ",", " ", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"Cos", "[", "beta", "]"}], "/", "sq"}], ",", " ", 
              RowBox[{
               RowBox[{"Sin", "[", "beta", "]"}], "/", "sq"}]}], "}"}]}], 
           "}"}]}]}], "\n", "   ", "]"}], ",", "\n", "   ", 
       RowBox[{"RuntimeOptions", " ", "->", " ", "\"\<Speed\>\""}]}], "\n", 
      "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Afromz\[Theta]Compiled", "[", 
      RowBox[{"{", 
       RowBox[{"z_", ",", " ", "th_"}], "}"}], "]"}], " ", ":=", "\n", "  ", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"NumericQ", "[", "z", "]"}], " ", "&&", " ", 
        RowBox[{"NumericQ", "[", "th", "]"}]}], ",", "\n", "    ", 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"zN", " ", "=", " ", 
            RowBox[{"N", "[", 
             RowBox[{"z", ",", " ", "MachinePrecision"}], "]"}]}], ",", " ", 
           RowBox[{"thN", " ", "=", " ", 
            RowBox[{"N", "[", 
             RowBox[{"th", ",", " ", "MachinePrecision"}], "]"}]}]}], "}"}], 
         ",", "\n", "      ", 
         RowBox[{"AfromzThetaCompiledInner", "[", 
          RowBox[{
           RowBox[{"Re", "[", "zN", "]"}], ",", " ", 
           RowBox[{"Im", "[", "zN", "]"}], ",", " ", "thN"}], "]"}]}], "\n", 
        "    ", "]"}], ",", "\n", "    ", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"symbolic", " ", "/", " ", "non"}], "-", 
         RowBox[{"numeric", " ", 
          RowBox[{"fallback", ":", " ", 
           RowBox[{"same", " ", "formula", " ", "as", " ", "original"}]}]}]}],
         " ", "*)"}], "\n", "    ", 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "r", ",", " ", "phi", ",", " ", "beta", ",", " ", "alpha", ",", " ",
            "sq", ",", " ", "top", ",", " ", "bot"}], "}"}], ",", "\n", 
         "      ", 
         RowBox[{
          RowBox[{"r", " ", "=", " ", 
           RowBox[{"Abs", "[", "z", "]"}]}], ";", " ", 
          RowBox[{"phi", " ", "=", " ", 
           RowBox[{"Arg", "[", "z", "]"}]}], ";", "\n", "      ", 
          RowBox[{"beta", " ", "=", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"th", " ", "+", " ", "Pi"}], ")"}], "/", "2"}]}], ";", 
          " ", 
          RowBox[{"alpha", " ", "=", " ", 
           RowBox[{"beta", " ", "-", " ", "phi"}]}], ";", "\n", "      ", 
          RowBox[{"sq", " ", "=", " ", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"r", "*", 
             RowBox[{"Sin", "[", "phi", "]"}]}], "]"}]}], ";", "\n", "      ", 
          RowBox[{"top", " ", "=", " ", 
           RowBox[{"r", "*", 
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"I", "*", "alpha"}], "]"}], "/", "sq"}]}]}], ";", " ", 
          RowBox[{"bot", " ", "=", " ", 
           RowBox[{
            RowBox[{"Exp", "[", 
             RowBox[{"I", "*", "beta"}], "]"}], "/", "sq"}]}], ";", "\n", 
          "      ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Re", "[", "top", "]"}], ",", " ", 
              RowBox[{"Im", "[", "top", "]"}]}], "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Re", "[", "bot", "]"}], ",", " ", 
              RowBox[{"Im", "[", "bot", "]"}]}], "}"}]}], "}"}]}]}], "\n", 
        "    ", "]"}]}], "\n", "  ", "]"}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"--", 
     RowBox[{"--", " ", 
      RowBox[{
       RowBox[{"z\[Theta]FromACompiled", " ", "--"}], "--"}]}]}], " ", "*)"}],
    "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"For", " ", "SL_", "2", 
        RowBox[{"(", "R", ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"det", "=", "1"}], ")"}]}], ":", " ", "z"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", "*", "I"}], " ", "+", " ", "b"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"c", "*", "I"}], " ", "+", " ", "d"}], ")"}]}]}], ",", " ", 
     RowBox[{"theta", " ", "=", " ", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"Arg", "[", 
        RowBox[{"d", " ", "+", " ", 
         RowBox[{"c", "*", "I"}]}], "]"}]}]}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"zThetaFromACompiledInner", " ", "=", " ", 
     RowBox[{"Compile", "[", "\n", "   ", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"aa", ",", " ", "_Real"}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"bb", ",", " ", "_Real"}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"cc", ",", " ", "_Real"}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"dd", ",", " ", "_Real"}], "}"}]}], "}"}], ",", "\n", "   ", 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "denomMagSq", ",", " ", "zRe", ",", " ", "zIm", ",", " ", "th"}], 
          "}"}], ",", "\n", "     ", 
         RowBox[{
          RowBox[{"denomMagSq", " ", "=", " ", 
           RowBox[{
            RowBox[{"dd", "^", "2"}], " ", "+", " ", 
            RowBox[{"cc", "^", "2"}]}]}], ";", "\n", "     ", 
          RowBox[{"zRe", " ", "=", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bb", "*", "dd"}], " ", "+", " ", 
              RowBox[{"aa", "*", "cc"}]}], ")"}], "/", "denomMagSq"}]}], ";", 
          "\n", "     ", 
          RowBox[{"zIm", " ", "=", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"aa", "*", "dd"}], " ", "-", " ", 
              RowBox[{"bb", "*", "cc"}]}], ")"}], "/", "denomMagSq"}]}], ";", 
          "\n", "     ", 
          RowBox[{"th", "  ", "=", " ", 
           RowBox[{
            RowBox[{"-", "2"}], "*", 
            RowBox[{"ArcTan", "[", 
             RowBox[{"dd", ",", " ", "cc"}], "]"}]}]}], ";", "\n", "     ", 
          RowBox[{"{", 
           RowBox[{"zRe", ",", " ", "zIm", ",", " ", "th"}], "}"}]}]}], "\n", 
        "   ", "]"}], ",", "\n", "   ", 
       RowBox[{"RuntimeOptions", " ", "->", " ", "\"\<Speed\>\""}]}], "\n", 
      "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"z\[Theta]FromACompiled", "[", "A_", "]"}], " ", ":=", "\n", 
     "  ", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a", " ", "=", " ", 
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", " ", "1"}], "]"}], "]"}]}], ",", " ", 
         RowBox[{"b", " ", "=", " ", 
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", " ", "2"}], "]"}], "]"}]}], ",", " ", 
         RowBox[{"c", " ", "=", " ", 
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", " ", "1"}], "]"}], "]"}]}], ",", " ", 
         RowBox[{"d", " ", "=", " ", 
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", " ", "2"}], "]"}], "]"}]}], ",", " ", "vals"}], 
        "}"}], ",", "\n", "    ", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"NumericQ", "[", "a", "]"}], " ", "&&", " ", 
          RowBox[{"NumericQ", "[", "b", "]"}], " ", "&&", " ", 
          RowBox[{"NumericQ", "[", "c", "]"}], " ", "&&", " ", 
          RowBox[{"NumericQ", "[", "d", "]"}]}], ",", "\n", "      ", 
         RowBox[{
          RowBox[{"vals", " ", "=", " ", 
           RowBox[{"zThetaFromACompiledInner", "[", "\n", "        ", 
            RowBox[{
             RowBox[{"N", "[", 
              RowBox[{"a", ",", " ", "MachinePrecision"}], "]"}], ",", " ", 
             RowBox[{"N", "[", 
              RowBox[{"b", ",", " ", "MachinePrecision"}], "]"}], ",", "\n", 
             "        ", 
             RowBox[{"N", "[", 
              RowBox[{"c", ",", " ", "MachinePrecision"}], "]"}], ",", " ", 
             RowBox[{"N", "[", 
              RowBox[{"d", ",", " ", "MachinePrecision"}], "]"}]}], "]"}]}], 
          ";", "\n", "      ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"vals", "[", 
              RowBox[{"[", "1", "]"}], "]"}], " ", "+", " ", 
             RowBox[{"I", "*", 
              RowBox[{"vals", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}]}], ",", " ", 
            RowBox[{"vals", "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], "}"}]}], ",", "\n", "      ", 
         RowBox[{"(*", " ", 
          RowBox[{
           RowBox[{"symbolic", " ", "/", " ", "non"}], "-", 
           RowBox[{"numeric", " ", 
            RowBox[{"fallback", ":", " ", 
             RowBox[{
             "same", " ", "formula", " ", "as", " ", "original"}]}]}]}], " ", 
          "*)"}], "\n", "      ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a", "*", "I"}], " ", "+", " ", "b"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"c", "*", "I"}], " ", "+", " ", "d"}], ")"}]}], ",", 
           "\n", "       ", 
           RowBox[{"Arg", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"a", "*", "d"}], " ", "-", " ", 
               RowBox[{"b", "*", "c"}]}], ")"}], "/", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"c", "*", "I"}], " ", "+", " ", "d"}], ")"}], "^", 
              "2"}]}], "]"}]}], "}"}]}], "\n", "    ", "]"}]}], "\n", "  ", 
      "]"}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"--", 
     RowBox[{"--", " ", 
      RowBox[{
       RowBox[{"inverseSL2Compiled", " ", "--"}], "--"}]}]}], " ", "*)"}], 
   "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"inverseSL2Compiled", "[", "A_", "]"}], " ", ":=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", " ", "2"}], "]"}], "]"}], ",", " ", 
         RowBox[{"-", 
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", " ", "2"}], "]"}], "]"}]}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", " ", "1"}], "]"}], "]"}]}], ",", " ", 
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", " ", "1"}], "]"}], "]"}]}], "}"}]}], "}"}]}], 
    ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"--", 
     RowBox[{"--", " ", 
      RowBox[{
       RowBox[{"\[Xi]TripleCompiled", " ", "--"}], "--"}]}]}], " ", "*)"}], 
   "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Xi]TripleCompiled", "[", "A_", "]"}], " ", ":=", "\n", "  ", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "w1", ",", " ", "w2", ",", " ", "w3", ",", " ", "gg", ",", " ", 
         "ps"}], "}"}], ",", "\n", "    ", 
       RowBox[{
        RowBox[{"w1", " ", "=", " ", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", " ", "1"}], "]"}], "]"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"A", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", " ", "1"}], "]"}], "]"}], "*", "I"}]}]}], ";", 
        "\n", "    ", 
        RowBox[{"w2", " ", "=", " ", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", " ", "2"}], "]"}], "]"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"A", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", " ", "2"}], "]"}], "]"}], "*", "I"}]}]}], ";", 
        "\n", "    ", 
        RowBox[{"w3", " ", "=", " ", 
         RowBox[{"w1", " ", "+", " ", "w2"}]}], ";", "\n", "    ", 
        RowBox[{"gg", " ", "=", " ", 
         RowBox[{"WeierstrassInvariants", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"w1", "/", "2"}], ",", " ", 
            RowBox[{"w3", "/", "2"}]}], "}"}], "]"}]}], ";", "\n", "    ", 
        RowBox[{"ps", " ", "=", " ", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"WeierstrassP", "[", 
             RowBox[{
              RowBox[{"w1", "/", "2"}], ",", " ", "gg"}], "]"}], ",", "\n", 
            "          ", 
            RowBox[{"WeierstrassP", "[", 
             RowBox[{
              RowBox[{"w2", "/", "2"}], ",", " ", "gg"}], "]"}], ",", "\n", 
            "          ", 
            RowBox[{"WeierstrassP", "[", 
             RowBox[{
              RowBox[{"w3", "/", "2"}], ",", " ", "gg"}], "]"}]}], "}"}], "/",
           "weierstrassScale"}]}], ";", "\n", "    ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{"ps", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", " ", 
          RowBox[{"Im", "[", 
           RowBox[{"ps", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", "\n", "     ", 
          RowBox[{"Re", "[", 
           RowBox[{"ps", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", " ", 
          RowBox[{"Im", "[", 
           RowBox[{"ps", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", "\n", "     ", 
          RowBox[{"Re", "[", 
           RowBox[{"ps", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "]"}], ",", " ", 
          RowBox[{"Im", "[", 
           RowBox[{"ps", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}]}]}], "\n", "  ", 
      "]"}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"--", 
     RowBox[{"--", " ", 
      RowBox[{
       RowBox[{"movingTripleCompiled", " ", "--"}], "--"}]}]}], " ", "*)"}], 
   "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"movingTripleCompiled", "[", 
      RowBox[{
      "t_", ",", " ", "\[Theta]Fun_", ",", " ", "zFun_", ",", " ", 
       "length_"}], "]"}], " ", ":=", "\n", "  ", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"z", ",", " ", "th", ",", " ", "A", ",", " ", "Adir"}], "}"}],
        ",", "\n", "    ", 
       RowBox[{
        RowBox[{"z", "  ", "=", " ", 
         RowBox[{"zFun", "[", 
          RowBox[{"t", "*", "length"}], "]"}]}], ";", "\n", "    ", 
        RowBox[{"th", " ", "=", " ", 
         RowBox[{"\[Theta]Fun", "[", 
          RowBox[{"t", "*", "length"}], "]"}]}], ";", "\n", "    ", 
        RowBox[{"A", "    ", "=", " ", 
         RowBox[{"Afromz\[Theta]Compiled", "[", 
          RowBox[{"{", 
           RowBox[{"z", ",", " ", "th"}], "}"}], "]"}]}], ";", "\n", "    ", 
        RowBox[{"Adir", " ", "=", " ", 
         RowBox[{"inverseSL2Compiled", "[", "A", "]"}]}], ";", "\n", "    ", 
        RowBox[{"\[Xi]TripleCompiled", "[", "Adir", "]"}]}]}], "\n", "  ", 
      "]"}]}], ";"}], "\n"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9957199268978033`*^9, 3.9957199304403563`*^9}, {
  3.995720135787562*^9, 3.995720161255657*^9}},
 CellLabel->
  "In[566]:=",ExpressionUUID->"5d02b774-a870-4de4-affd-add191794e00"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Compiled Full Braid Analysis", "Section",
 InitializationCell->
  True,ExpressionUUID->"74e73098-5c30-49d0-a3a9-d986757ca95c"],

Cell[TextData[{
 StyleBox["[CLAUDE:]  ",
  FontWeight->"Bold",
  FontColor->RGBColor[0, 0.55, 0]],
 StyleBox["fullBraidAnalysisFromAkFancyCompiled has the same calling \
signature and produces identical plots/animations as the original.  Its \
implementation uses Block[] to shadow only ",
  FontColor->RGBColor[0, 0.55, 0]],
 StyleBox["movingTriple",
  FontWeight->"Bold",
  FontColor->RGBColor[0, 0.55, 0]],
 StyleBox[" inside the original function body, replacing it with a \
memoization wrapper around movingTripleCompiled.  Afromz\[Theta] is \
deliberately NOT shadowed because NMaximize hits it with a symbolic t, which \
the CompiledFunction kernel cannot accept.",
  FontColor->RGBColor[0, 0.55, 0]]
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.995720038876172*^9, 3.9957200413604507`*^9}, {
   3.99572007247657*^9, 3.995720095128207*^9}, 
   3.99572024010219*^9},ExpressionUUID->"686092f1-01ea-448d-b264-\
03f06d8cb927"],

Cell[BoxData[
 RowBox[{"\n", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"fullBraidAnalysisFromAkFancyCompiled", "[", 
      RowBox[{"Aend_", ",", " ", "kSpin_", ",", " ", "Mass_"}], "]"}], " ", ":=",
      "\n", "  ", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"cacheMov", " ", "=", " ", 
          RowBox[{"<|", "|>"}]}], ",", " ", "result"}], "}"}], ",", "\n", 
       "    ", 
       RowBox[{
        RowBox[{"Block", "[", 
         RowBox[{
          RowBox[{"{", "movingTriple", "}"}], ",", "\n", "      ", 
          RowBox[{
           RowBox[{
            RowBox[{"movingTriple", "[", 
             RowBox[{
             "t_", ",", " ", "\[Theta]Fun_", ",", " ", "zFun_", ",", " ", 
              "length_"}], "]"}], " ", ":=", "\n", "        ", 
            RowBox[{"Lookup", "[", 
             RowBox[{"cacheMov", ",", "\n", "          ", 
              RowBox[{"Key", "[", 
               RowBox[{"{", 
                RowBox[{
                "t", ",", " ", "\[Theta]Fun", ",", " ", "zFun", ",", " ", 
                 "length"}], "}"}], "]"}], ",", "\n", "          ", 
              RowBox[{
               RowBox[{"cacheMov", "[", 
                RowBox[{"{", 
                 RowBox[{
                 "t", ",", " ", "\[Theta]Fun", ",", " ", "zFun", ",", " ", 
                  "length"}], "}"}], "]"}], " ", "=", "\n", "            ", 
               RowBox[{"movingTripleCompiled", "[", 
                RowBox[{
                "t", ",", " ", "\[Theta]Fun", ",", " ", "zFun", ",", " ", 
                 "length"}], "]"}]}]}], "\n", "        ", "]"}]}], ";", "\n", 
           "      ", 
           RowBox[{"result", " ", "=", " ", 
            RowBox[{"fullBraidAnalysisFromAkFancy", "[", 
             RowBox[{"Aend", ",", " ", "kSpin", ",", " ", "Mass"}], "]"}]}], 
           ";"}]}], "\n", "    ", "]"}], ";", "\n", "    ", "result"}]}], 
      "\n", "  ", "]"}]}], ";"}], "\n"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.995720270553401*^9, 3.9957202729389877`*^9}},
 CellLabel->
  "In[573]:=",ExpressionUUID->"614a4f73-32f3-427c-87ab-e28c532a67cd"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1106.25, 678},
WindowMargins->{{Automatic, 7.5}, {0, Automatic}},
DockedCells->{
  Cell[
   BoxData[
    DynamicModuleBox[{LinterUIDockedCell`Private`notebook$$}, 
     GraphicsBox[{
       InsetBox[
        TemplateBox[{
          PaneBox[
           StyleBox[
           "\"Code Analysis\"", FontColor -> GrayLevel[0.4], FontFamily -> 
            "Source Sans Pro", FontWeight -> Plain, FontSize -> 13, 
            StripOnInput -> False], 
           BaselinePosition -> (Baseline -> Scaled[0.65])], 
          TemplateBox[{8}, "Spacer1"], 
          PaneBox[
           
           PaneSelectorBox[{{False, False} -> 
             TemplateBox[{0}, "Spacer1"], {True, False} -> 
             TemplateBox[{0}, "Spacer1"], {True, True} -> PaneBox[
               InterpretationBox[
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "PercolateAnimator"][Medium]], 
                ProgressIndicator[Appearance -> "Percolate"], 
                BaseStyle -> {"Deploy"}], BaselinePosition -> Scaled[0.05]], {
              False, True} -> 
             DynamicModuleBox[{
               CodeInspector`LinterUI`Private`tracker$$ = 
                CodeInspector`LinterUI`Private`DynamicTriggers`\
dockedCellLintCounts}, 
               DynamicWrapperBox[
                DynamicBox[
                 ToBoxes[
                 CodeInspector`LinterUI`Private`tracker$$; 
                  LinterUIDockedCell`Private`dockedCellSeverityCountsButton[
                   LinterUIDockedCell`Private`notebook$$], TraditionalForm], 
                 TrackedSymbols :> {
                  CodeInspector`LinterUI`Private`tracker$$}], 
                If[
                CodeInspector`LinterUI`Private`tracker$$ =!= 
                 CodeInspector`LinterUI`Private`DynamicTriggers`\
dockedCellLintCounts, CodeInspector`LinterUI`Private`tracker$$ = 
                 CodeInspector`LinterUI`Private`DynamicTriggers`\
dockedCellLintCounts]], DynamicModuleValues :> {}]}, 
            Dynamic[FEPrivate`EvaluatorStatus["Local"]; {
               CodeInspector`LinterUI`Private`varValue[
               LinterUIDockedCell`Private`notebook$$, "AnalysisInProgressQ"], 
               
               TrueQ[
                CodeInspector`LinterUI`Private`varValue[
                LinterUIDockedCell`Private`notebook$$, 
                 "DockedCellPresentQ"]]}], ImageSize -> Automatic], 
           BaselinePosition -> Scaled[0.15]]}, "Row", 
         DisplayFunction -> (PaneBox[
           RowBox[{
             TemplateSlotSequence[1, "\[InvisibleSpace]"]}], Alignment -> 
           Baseline]& ), InterpretationFunction -> (RowBox[{"Row", "[", 
            RowBox[{
              RowBox[{"{", 
                TemplateSlotSequence[1, ","], "}"}], ",", 
              RowBox[{"Alignment", "\[Rule]", "Baseline"}]}], "]"}]& )], 
        Offset[{8, 0}, {-1, 0}], {-1, 0}], 
       InsetBox[
        PaneSelectorBox[{
         True -> DynamicModuleBox[{
            CodeInspector`LinterUI`Private`hoverQ$$ = False, 
             CodeInspector`LinterUI`Private`mouseDownQ$$ = False, 
             CodeInspector`LinterUI`Private`fontColor$$}, 
            ButtonBox[
             DynamicWrapperBox[
              TemplateBox[{
                DynamicWrapperBox[
                 StyleBox[
                  PaneBox[
                  "\"Reanalyze Notebook\"", ContentPadding -> True, 
                   FrameMargins -> None, BaselinePosition -> Baseline], 
                  FontColor -> 
                  Dynamic[CodeInspector`LinterUI`Private`fontColor$$], 
                  FontColor -> GrayLevel[0.2], FontFamily -> 
                  "Source Sans Pro", FontWeight -> Plain, FontSize -> 14, 
                  StripOnInput -> False], 
                 CodeInspector`LinterUI`Private`fontColor$$ = Which[
                   TrueQ[
                    Not[
                    
                    OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "ActiveQ"]]], 
                   
                   OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "TextInactiveColor"], 
                   CodeInspector`LinterUI`Private`hoverQ$$, 
                   
                   OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "TextHoverColor"], True, 
                   
                   OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "TextColor"]]], ContentPadding -> False, 
                FrameMargins -> {{9, 9}, {0, 0}}, 
                Alignment -> {Center, Center}, ImageSize -> {Automatic, 19}, 
                RoundingRadius -> 3, FrameStyle -> Dynamic[
                  Directive[
                   AbsoluteThickness[0.5], 
                   Which[
                    TrueQ[
                    Not[
                    
                    OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "ActiveQ"]]], 
                    
                    OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "EdgeInactiveColor"], 
                    CodeInspector`LinterUI`Private`hoverQ$$, 
                    
                    OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "EdgeHoverColor"], True, 
                    
                    OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "EdgeColor"]]]], Background -> Dynamic[
                  Which[
                   TrueQ[
                    Not[
                    
                    OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "ActiveQ"]]], 
                   
                   OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "BackInactiveColor"], 
                   And[
                   CodeInspector`LinterUI`Private`hoverQ$$, 
                    CodeInspector`LinterUI`Private`mouseDownQ$$], 
                   
                   OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "BackMouseDownColor"], 
                   CodeInspector`LinterUI`Private`hoverQ$$, 
                   
                   OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "BackHoverColor"], True, 
                   
                   OptionValue[{
                    ImageSize -> {Automatic, 19}, 
                    FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                    Baseline, Alignment -> {Center, Center}, Method -> 
                    "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                    "TextHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                    "BackHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                    CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                    "EdgeHoverColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                    CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, 
                    "BackColor"]]]}, "Highlighted"], 
              CodeInspector`LinterUI`Private`hoverQ$$ = 
               CurrentValue["MouseOver"]; 
              CodeInspector`LinterUI`Private`mouseDownQ$$ = 
               CurrentValue["MouseButtonTest"]], 
             Appearance -> {
              "Default" -> 
               Image[RawArray["UnsignedInteger8",{{{255, 255, 255, 255}, {0, 
                  0, 0, 255}, {255, 255, 255, 255}}, {{0, 0, 0, 255}, {0, 0, 
                  0, 0}, {0, 0, 0, 255}}, {{255, 255, 255, 255}, {0, 0, 0, 
                  255}, {255, 255, 255, 255}}}], "Byte", ColorSpace -> "RGB", 
                 ImageResolution -> {72, 72}, Interleaving -> True], "Hover" -> 
               Image[RawArray["UnsignedInteger8",{{{255, 255, 255, 255}, {0, 
                  0, 0, 255}, {255, 255, 255, 255}}, {{0, 0, 0, 255}, {0, 0, 
                  0, 0}, {0, 0, 0, 255}}, {{255, 255, 255, 255}, {0, 0, 0, 
                  255}, {255, 255, 255, 255}}}], "Byte", ColorSpace -> "RGB", 
                 ImageResolution -> {72, 72}, Interleaving -> True], 
               "Pressed" -> 
               Image[RawArray["UnsignedInteger8",{{{255, 255, 255, 255}, {0, 
                  0, 0, 255}, {255, 255, 255, 255}}, {{0, 0, 0, 255}, {0, 0, 
                  0, 0}, {0, 0, 0, 255}}, {{255, 255, 255, 255}, {0, 0, 0, 
                  255}, {255, 255, 255, 255}}}], "Byte", ColorSpace -> "RGB", 
                 ImageResolution -> {72, 72}, Interleaving -> True]}, 
             BaselinePosition -> Baseline, 
             ButtonFunction :> (
              If[OptionValue[{
                  ImageSize -> {Automatic, 19}, 
                   FrameMargins -> {9 {1, 1}, 0 {1, 1}}, BaselinePosition -> 
                   Baseline, Alignment -> {Center, Center}, Method -> 
                   "Preemptive", "ActiveQ" -> True, "TextColor" -> 
                   CodeInspector`LinterUI`Private`colorData["ButtonText"], 
                   "TextHoverColor" -> 
                   CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextHover"], "TextInactiveColor" -> 
                   CodeInspector`LinterUI`Private`colorData[
                    "ButtonTextInactive"], "BackColor" -> 
                   CodeInspector`LinterUI`Private`colorData["ButtonBack"], 
                   "BackHoverColor" -> 
                   CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackHover"], "BackMouseDownColor" -> 
                   CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackMouseDown"], "BackInactiveColor" -> 
                   CodeInspector`LinterUI`Private`colorData[
                    "ButtonBackInactive"], "EdgeColor" -> 
                   CodeInspector`LinterUI`Private`colorData["ButtonEdge"], 
                   "EdgeHoverColor" -> 
                   CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeHover"], "EdgeInactiveColor" -> 
                   CodeInspector`LinterUI`Private`colorData[
                    "ButtonEdgeInactive"]}, {Method -> "Queued"}, "ActiveQ"] =!= 
                False, 
                CodeInspector`LinterUI`Private`attachAnalysisAction[
                 EvaluationNotebook[]]]; 
              CodeInspector`LinterUI`Private`mouseDownQ$$ = False), 
             ContentPadding -> False, Evaluator -> Automatic, Method -> 
             "Queued"], DynamicModuleValues :> {}], False -> ButtonBox[
            TemplateBox[{
              StyleBox[
              "\"Analyze Notebook\"", FontColor -> GrayLevel[0.2], FontFamily -> 
               "Source Sans Pro", FontWeight -> Plain, FontSize -> 14, 
               StripOnInput -> False], ImageSize -> {Automatic, 19}, 
              FrameMargins -> {{9, 9}, {0, 0}}, BaselinePosition -> Baseline, 
              Alignment -> {Center, Center}, Background -> GrayLevel[1], 
              FrameStyle -> Dynamic[
                If[
                 CurrentValue["MouseOver"], 
                 Hue[0.55, 0.82, 0.87], 
                 GrayLevel[0.8]]]}, "Highlighted"], 
            Appearance -> {
             "Default" -> 
              Image[RawArray["UnsignedInteger8",{{{255, 255, 255, 255}, {0, 0,
                  0, 255}, {255, 255, 255, 255}}, {{0, 0, 0, 255}, {0, 0, 0, 
                 0}, {0, 0, 0, 255}}, {{255, 255, 255, 255}, {0, 0, 0, 255}, {
                 255, 255, 255, 255}}}], "Byte", ColorSpace -> "RGB", 
                ImageResolution -> {72, 72}, Interleaving -> True], "Hover" -> 
              Image[RawArray["UnsignedInteger8",{{{255, 255, 255, 255}, {0, 0,
                  0, 255}, {255, 255, 255, 255}}, {{0, 0, 0, 255}, {0, 0, 0, 
                 0}, {0, 0, 0, 255}}, {{255, 255, 255, 255}, {0, 0, 0, 255}, {
                 255, 255, 255, 255}}}], "Byte", ColorSpace -> "RGB", 
                ImageResolution -> {72, 72}, Interleaving -> True], "Pressed" -> 
              Image[RawArray["UnsignedInteger8",{{{255, 255, 255, 255}, {0, 0,
                  0, 255}, {255, 255, 255, 255}}, {{0, 0, 0, 255}, {0, 0, 0, 
                 0}, {0, 0, 0, 255}}, {{255, 255, 255, 255}, {0, 0, 0, 255}, {
                 255, 255, 255, 255}}}], "Byte", ColorSpace -> "RGB", 
                ImageResolution -> {72, 72}, Interleaving -> True]}, 
            ButtonFunction :> (CurrentValue[
                EvaluationNotebook[], DockedCells] = 
              With[{LinterUIDockedCell`Private`dockedCells = CurrentValue[
                   EvaluationNotebook[], DockedCells]}, 
                Pick[LinterUIDockedCell`Private`dockedCells, 
                 Map[Quiet[
                    Options[#, CellTags]] =!= {
                   CellTags -> "CodeAnalysisDockedCell"}& , 
                  LinterUIDockedCell`Private`dockedCells]]]; 
             Needs["CodeInspector`"]; 
             CodeInspector`AttachAnalysis[
              LinterUIDockedCell`Private`notebook$$]), Evaluator -> Automatic,
             Method -> "Queued"]}, 
         Dynamic[FEPrivate`EvaluatorStatus["Local"]; TrueQ[
            CodeInspector`LinterUI`Private`varValue[
            LinterUIDockedCell`Private`notebook$$, "DockedCellPresentQ"]]], 
         ImageSize -> Automatic], 
        Offset[{-26, 0}, {1, 0}], {1, 0}], 
       TagBox[
        TagBox[
         TooltipBox[{{
            GrayLevel[0.6], 
            DiskBox[
             Offset[{-11, 0}, {1, 0}], 
             Offset[6]]}, {
            GrayLevel[0.97], 
            AbsoluteThickness[1.5], 
            CapForm["Round"], 
            LineBox[{{
               Offset[{-13, 2}, {1, 0}], 
               Offset[{-9, -2}, {1, 0}]}, {
               Offset[{-13, -2}, {1, 0}], 
               Offset[{-9, 2}, {1, 0}]}}]}}, "\"Close analysis\"", 
          TooltipDelay -> 0, TooltipStyle -> "TextStyling"], 
         Annotation[#, "Close analysis", "Tooltip"]& ], 
        EventHandlerTag[{"MouseClicked" :> (Map[NotebookDelete, 
             Flatten[
              CodeInspector`LinterUI`Private`varValue[
              LinterUIDockedCell`Private`notebook$$, All, 
               "UIAttachedCells"]]]; Map[NotebookDelete, 
             Flatten[
              CodeInspector`LinterUI`Private`varValue[
              LinterUIDockedCell`Private`notebook$$, All, 
               "CleanCellBracketMarker"]]]; CurrentValue[
              EvaluationNotebook[], DockedCells] = 
            With[{LinterUIDockedCell`Private`dockedCells = CurrentValue[
                 EvaluationNotebook[], DockedCells]}, 
              Pick[LinterUIDockedCell`Private`dockedCells, 
               Map[Quiet[
                  Options[#, CellTags]] =!= {
                 CellTags -> "CodeAnalysisDockedCell"}& , 
                LinterUIDockedCell`Private`dockedCells]]]; 
           CodeInspector`LinterUI`Private`applyToVar[Remove, {
              EvaluationNotebook[], All}]; 
           CodeInspector`LinterUI`Private`varSet[{
             LinterUIDockedCell`Private`notebook$$, "DockedCellPresentQ"}, 
             False]), Method -> "Preemptive", PassEventsDown -> Automatic, 
          PassEventsUp -> True}]]}, AspectRatio -> Full, 
      ImageSize -> {Full, 23}, PlotRange -> {{-1, 1}, {-1, 1}}], 
     Deinitialization :> 
     CodeInspector`LinterUI`Private`varSet[{
       LinterUIDockedCell`Private`notebook$$, "DockedCellPresentQ"}, False], 
     DynamicModuleValues :> {}, 
     Initialization :> ({
       LinterUIDockedCell`Private`dockedCellSeverityCountsButton[
          Pattern[LinterUIDockedCell`Private`notebook, 
           Blank[NotebookObject]]] := 
        With[{LinterUIDockedCell`Private`formatIcon = 
           Show[#, ImageSize -> {13, 9}, BaselinePosition -> Scaled[-0.2]]& }, 
          ActionMenu[
           Highlighted[
            Row[{
              CodeInspector`LinterUI`Private`lintSeverityCountsIconRow[
              LinterUIDockedCell`Private`notebook, "exclamSize" -> 12, 
               FontSize -> 14, FontWeight -> Plain], 
              Spacer[2], 
              LinterUIDockedCell`Private`formatIcon[
               CodeInspector`LinterUI`Private`iconData["DownChevron"][
                CodeInspector`LinterUI`Private`colorData["UIDark"]]]}], 
            ImageSize -> {Automatic, 19}, BaselinePosition -> Baseline, 
            Background -> White, Frame -> True, FrameStyle -> Dynamic[
              If[
               CurrentValue["MouseOver"], 
               Hue[0.55, 0.82, 0.87], 
               GrayLevel[0.8]]], FrameMargins -> {6 {1, 1}, {1, 1}}, 
            Alignment -> {Center, Baseline}], 
           Map[
           LinterUIDockedCell`Private`dockedCellMenuItem[
            LinterUIDockedCell`Private`notebook, #]& , 
            CodeInspector`LinterUI`Private`varValue[
            LinterUIDockedCell`Private`notebook, All, "Cell"]], Appearance -> 
           None]], LinterUIDockedCell`Private`dockedCellMenuItem[
          Pattern[LinterUIDockedCell`Private`notebook, 
           Blank[NotebookObject]], 
          Pattern[LinterUIDockedCell`Private`cell, 
           Blank[CellObject]]] := With[{}, Graphics[{
             Inset[
              With[{LinterUIDockedCell`Private`expressionString = First[
                  FrontEndExecute[
                   FrontEnd`ExportPacket[
                    First[
                    CodeInspector`LinterUI`Private`varValue[
                    LinterUIDockedCell`Private`notebook, 
                    LinterUIDockedCell`Private`cell, "CellContents"]], 
                    "InputText"]]]}, {
               LinterUIDockedCell`Private`noLineBreaks = 
                StringReplace[
                 LinterUIDockedCell`Private`expressionString, "\n" -> " "]}, {
               LinterUIDockedCell`Private`previewString = 
                StringTake[LinterUIDockedCell`Private`noLineBreaks, {1, 
                   UpTo[LinterUIDockedCell`Private`$previewLength]}]}, 
               CodeInspector`LinterUI`Private`styleData["FixedWidth"][
                If[
                StringLength[LinterUIDockedCell`Private`expressionString] > 
                 LinterUIDockedCell`Private`$previewLength, 
                 StringDrop[LinterUIDockedCell`Private`previewString, -1] <> 
                 "\[Ellipsis]", 
                 LinterUIDockedCell`Private`previewString]]], {-1, 0}, {-1, 
              0}], 
             Inset[
              CodeInspector`LinterUI`Private`lintSeverityCountsIconRow[
              LinterUIDockedCell`Private`cell], {1, 0}, {1, 0}]}, 
            ImageSize -> {300, 25}, AspectRatio -> Full, 
            PlotRange -> {{-1, 1}, {-1, 1}}, ImagePadding -> None] :> (
           SelectionMove[LinterUIDockedCell`Private`cell, All, Cell]; 
           With[{
             LinterUIDockedCell`Private`nb = 
              ParentNotebook[LinterUIDockedCell`Private`cell]}, 
             FrontEndExecute[
              FrontEnd`FrontEndToken[
              LinterUIDockedCell`Private`nb, "OpenSelectionParents"]]]; 
           SelectionMove[LinterUIDockedCell`Private`cell, After, Cell])], 
        LinterUIDockedCell`Private`$previewLength = 28, 
        CodeInspector`LinterUI`Private`applyToVar[
          Pattern[CodeInspector`LinterUI`Private`function, 
           Blank[]], {
           Pattern[CodeInspector`LinterUI`Private`notebook, 
            Blank[NotebookObject]], All, 
           Pattern[CodeInspector`LinterUI`Private`name, 
            Blank[String]]}, 
          Pattern[CodeInspector`LinterUI`Private`args, 
           BlankNullSequence[]]] := 
        Map[Apply[CodeInspector`LinterUI`Private`function, 
           Join[
            ToHeldExpression[#], 
            Hold[CodeInspector`LinterUI`Private`args]]]& , 
          
          Names[(CodeInspector`LinterUI`Private`varNameString[
             CodeInspector`LinterUI`Private`notebook] <> "*") <> 
           CodeInspector`LinterUI`Private`name]], Null, 
        CodeInspector`LinterUI`Private`applyToVar[
          Pattern[CodeInspector`LinterUI`Private`function, 
           Blank[]], {
           Pattern[CodeInspector`LinterUI`Private`nameArguments, 
            BlankSequence[]], 
           Pattern[CodeInspector`LinterUI`Private`name, 
            Blank[String]]}, 
          Pattern[CodeInspector`LinterUI`Private`args, 
           BlankNullSequence[]]] := 
        Apply[CodeInspector`LinterUI`Private`function, 
          Join[
           ToHeldExpression[
            CodeInspector`LinterUI`Private`varNameString[
            CodeInspector`LinterUI`Private`nameArguments]], 
           Hold[CodeInspector`LinterUI`Private`args]]], Null, 
        CodeInspector`LinterUI`Private`applyToVar[
          Pattern[CodeInspector`LinterUI`Private`function, 
           Blank[]], {
           Pattern[CodeInspector`LinterUI`Private`nameArguments, 
            BlankSequence[]], All}, 
          Pattern[CodeInspector`LinterUI`Private`args, 
           BlankNullSequence[]]] := 
        Map[Apply[CodeInspector`LinterUI`Private`function, 
           Join[
            ToHeldExpression[#], 
            Hold[CodeInspector`LinterUI`Private`args]]]& , 
          Names[
          CodeInspector`LinterUI`Private`varNameString[
            CodeInspector`LinterUI`Private`nameArguments] <> "*"]], 
        CodeInspector`LinterUI`Private`varValue[
          Pattern[CodeInspector`LinterUI`Private`notebook, 
           Blank[NotebookObject]], All, 
          Pattern[CodeInspector`LinterUI`Private`name, 
           Blank[String]]] := Map[Symbol, 
          
          Names[(CodeInspector`LinterUI`Private`varNameString[
             CodeInspector`LinterUI`Private`notebook] <> "*") <> 
           CodeInspector`LinterUI`Private`name]], Null, 
        CodeInspector`LinterUI`Private`varValue[
          Pattern[CodeInspector`LinterUI`Private`nameArguments, 
           BlankSequence[]], 
          Pattern[CodeInspector`LinterUI`Private`name, 
           Blank[String]]] := Symbol[
          CodeInspector`LinterUI`Private`varNameString[
          CodeInspector`LinterUI`Private`nameArguments, 
           CodeInspector`LinterUI`Private`name]], Null, 
        CodeInspector`LinterUI`Private`varValue[
          Pattern[CodeInspector`LinterUI`Private`nameArguments, 
           BlankSequence[]], All] := Map[Symbol, 
          Names[
          CodeInspector`LinterUI`Private`varNameString[
            CodeInspector`LinterUI`Private`nameArguments] <> "*"]], 
        CodeInspector`LinterUI`Private`varSet[{
           Pattern[CodeInspector`LinterUI`Private`nameArguments, 
            BlankSequence[]]}, 
          Pattern[CodeInspector`LinterUI`Private`value, 
           Blank[]]] := Apply[Set, 
          Append[
           ToHeldExpression[
            CodeInspector`LinterUI`Private`varNameString[
            CodeInspector`LinterUI`Private`nameArguments]], 
           CodeInspector`LinterUI`Private`value]], 
        CodeInspector`LinterUI`Private`varNameString[
          Pattern[CodeInspector`LinterUI`Private`notebook, 
           Blank[NotebookObject]]] := ((
           "CodeInspector`LinterUI`Private`Vars`" <> "$$") <> 
          With[{CodeInspector`LinterUI`Private`nbID = 
             Last[CodeInspector`LinterUI`Private`notebook]}, 
            If[
             StringQ[CodeInspector`LinterUI`Private`nbID], 
             StringReplace[CodeInspector`LinterUI`Private`nbID, "-" -> "$"], 
             ToString[CodeInspector`LinterUI`Private`nbID]]]) <> "$$", Null, 
        CodeInspector`LinterUI`Private`varNameString[
          Pattern[CodeInspector`LinterUI`Private`cell, 
           Blank[CellObject]]] := (
          CodeInspector`LinterUI`Private`varNameString[
            Replace[
             ParentNotebook[CodeInspector`LinterUI`Private`cell], $Failed -> 
             EvaluationNotebook[]]] <> 
          With[{CodeInspector`LinterUI`Private`cellID = 
             First[CodeInspector`LinterUI`Private`cell]}, 
            If[
             StringQ[CodeInspector`LinterUI`Private`cellID], 
             StringReplace[CodeInspector`LinterUI`Private`cellID, "-" -> "$"], 
             ToString[CodeInspector`LinterUI`Private`cellID]]]) <> "$$", Null,
         CodeInspector`LinterUI`Private`varNameString[
          Pattern[CodeInspector`LinterUI`Private`notebook, 
           Blank[NotebookObject]], 
          Pattern[CodeInspector`LinterUI`Private`cell, 
           Blank[CellObject]]] := (
          CodeInspector`LinterUI`Private`varNameString[
           CodeInspector`LinterUI`Private`notebook] <> 
          With[{CodeInspector`LinterUI`Private`cellID = 
             First[CodeInspector`LinterUI`Private`cell]}, 
            If[
             StringQ[CodeInspector`LinterUI`Private`cellID], 
             StringReplace[CodeInspector`LinterUI`Private`cellID, "-" -> "$"], 
             ToString[CodeInspector`LinterUI`Private`cellID]]]) <> "$$", Null,
         CodeInspector`LinterUI`Private`varNameString[
          Pattern[CodeInspector`LinterUI`Private`notebook, 
           Blank[NotebookObject]], 
          Pattern[CodeInspector`LinterUI`Private`name, 
           Blank[String]]] := 
        CodeInspector`LinterUI`Private`varNameString[
          CodeInspector`LinterUI`Private`notebook] <> 
         CodeInspector`LinterUI`Private`name, Null, 
        CodeInspector`LinterUI`Private`varNameString[
          Pattern[CodeInspector`LinterUI`Private`cell, 
           Blank[CellObject]], 
          Pattern[CodeInspector`LinterUI`Private`name, 
           Blank[String]]] := 
        CodeInspector`LinterUI`Private`varNameString[
          CodeInspector`LinterUI`Private`cell] <> 
         CodeInspector`LinterUI`Private`name, Null, 
        CodeInspector`LinterUI`Private`varNameString[
          Pattern[CodeInspector`LinterUI`Private`notebook, 
           Blank[NotebookObject]], 
          Pattern[CodeInspector`LinterUI`Private`cell, 
           Blank[CellObject]], 
          Pattern[CodeInspector`LinterUI`Private`name, 
           Blank[String]]] := 
        CodeInspector`LinterUI`Private`varNameString[
          CodeInspector`LinterUI`Private`notebook, 
           CodeInspector`LinterUI`Private`cell] <> 
         CodeInspector`LinterUI`Private`name, Null, 
        CodeInspector`LinterUI`Private`varNameString[
          Pattern[CodeInspector`LinterUI`Private`nameArguments, 
           BlankSequence[]], 
          Pattern[CodeInspector`LinterUI`Private`lint, 
           Blank[CodeInspector`InspectionObject]], 
          Pattern[CodeInspector`LinterUI`Private`name, 
           Blank[String]]] := ((
           CodeInspector`LinterUI`Private`varNameString[
            CodeInspector`LinterUI`Private`nameArguments] <> Apply[Sequence, 
             Riffle[
              Map[StringDelete[
                ToString[#], 
                Alternatives["[", "]", "{", "}", ",", " "]]& , 
               CodeInspector`LinterUI`Private`extractFirstList[
                Last[CodeInspector`LinterUI`Private`lint][
                CodeParser`Source]]], "$"]]) <> "$$") <> 
         CodeInspector`LinterUI`Private`name, 
        CodeInspector`LinterUI`Private`extractFirstList[
          Pattern[CodeInspector`LinterUI`Private`expr, 
           Blank[]]] := FirstCase[CodeInspector`LinterUI`Private`expr, 
          Blank[List], {}, {0, Infinity}]}; 
      LinterUIDockedCell`Private`notebook$$ = EvaluationNotebook[]), 
     UnsavedVariables :> {LinterUIDockedCell`Private`notebook$$}]], 
   CellFrame -> {{0, 0}, {1, 1}}, CellFrameMargins -> {{0, 0}, {0, 0}}, 
   CellFrameColor -> GrayLevel[0.85], Background -> GrayLevel[0.97], CellTags -> 
   "CodeAnalysisDockedCell"]},
FrontEndVersion->"13.3 for Linux x86 (64-bit) (July 24, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"c53a7a95-615f-4301-a942-c6e0dce2fb8d"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 543, 10, 276, "Title",ExpressionUUID->"5ed0d981-eeac-4d41-9f28-91b0659b1a1a",
 InitializationCell->True],
Cell[1126, 34, 251, 5, 66, "Subtitle",ExpressionUUID->"0967420d-25e3-4bfc-adfd-06d9a667d285",
 InitializationCell->True],
Cell[1380, 41, 353, 8, 43, "Text",ExpressionUUID->"c7c0e7df-d4b5-49e2-bf15-995682e8647f",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[1758, 53, 186, 4, 83, "Section",ExpressionUUID->"3fb06956-c35f-4b6e-a90a-86619dcae530",
 InitializationCell->True],
Cell[1947, 59, 949, 20, 273, "Text",ExpressionUUID->"a18fd0a5-0402-4a67-acc8-e15782e90c62",
 InitializationCell->True],
Cell[2899, 81, 440, 8, 101, "Text",ExpressionUUID->"cc5a96c4-b05e-4bdd-bccb-99d764476279",
 InitializationCell->True],
Cell[3342, 91, 337, 7, 56, "Input",ExpressionUUID->"b239860f-c482-447a-8748-c751cc6435eb",
 InitializationCell->True],
Cell[3682, 100, 1049, 26, 115, "Input",ExpressionUUID->"f810e789-47bc-48a8-9c44-99486453dec2",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[4768, 131, 227, 5, 83, "Section",ExpressionUUID->"ad816421-a09e-4583-8008-3b7cf99100a1",
 InitializationCell->True],
Cell[4998, 138, 275, 5, 43, "Text",ExpressionUUID->"f6c261a0-733e-48d1-bb78-983ae1e8cd89",
 InitializationCell->True],
Cell[5276, 145, 617, 13, 36, "Input",ExpressionUUID->"c03551fd-8a70-491d-b23b-68d13b4fc068",
 InitializationCell->True],
Cell[5896, 160, 429, 8, 72, "Text",ExpressionUUID->"066c9144-0f9d-4e54-b6a4-e649d001af3a",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[6362, 173, 191, 4, 83, "Section",ExpressionUUID->"21258e4a-b345-4cfb-9157-04c1617dbf93",
 InitializationCell->True],
Cell[6556, 179, 591, 16, 63, "Input",ExpressionUUID->"1fefa9b3-81e4-465b-abd2-ac15778e4b1b",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[7184, 200, 245, 5, 83, "Section",ExpressionUUID->"51297747-dc53-4e4f-a10c-ea0bbd2c01e4",
 InitializationCell->True],
Cell[7432, 207, 774, 18, 36, "Input",ExpressionUUID->"1100fc5b-c935-4c4f-9bf6-6a985b9763cf",
 InitializationCell->True,
 CellID->110022785],
Cell[8209, 227, 333, 8, 43, "Text",ExpressionUUID->"7582593a-f6ed-4ce0-895e-c70c8282254d",
 InitializationCell->True],
Cell[8545, 237, 3495, 74, 561, "Input",ExpressionUUID->"de662d53-fb7f-4f85-9301-22deb0658e1d",
 InitializationCell->True],
Cell[12043, 313, 568, 10, 101, "Text",ExpressionUUID->"b7c0fd4d-fc3c-4e73-a01f-b23f6f5f372a",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[12648, 328, 503, 8, 86, "Chapter",ExpressionUUID->"e9237219-d52a-4d94-8fbb-d908e68f18b8",
 InitializationCell->True],
Cell[13154, 338, 408, 7, 43, "Text",ExpressionUUID->"19b67dec-c205-4721-9fa3-6e6b7e5c9323",
 InitializationCell->True],
Cell[13565, 347, 578, 11, 72, "Text",ExpressionUUID->"27e65e1e-6527-449d-84d9-cc169dbf9093",
 InitializationCell->True],
Cell[14146, 360, 1212, 28, 158, "Text",ExpressionUUID->"c8058bb4-e12f-4182-abd2-e5eb2307ffa9",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[15383, 392, 358, 6, 83, "Section",ExpressionUUID->"7952886c-5659-463c-8793-1b817762615e",
 InitializationCell->True],
Cell[15744, 400, 452, 8, 72, "Text",ExpressionUUID->"5dc01c26-ff35-4944-8234-e2a4f5eab4ea",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[16221, 412, 338, 6, 67, "Subsection",ExpressionUUID->"be296c32-9ecb-46b0-939a-74d02b417771",
 InitializationCell->True],
Cell[16562, 420, 323, 6, 43, "Text",ExpressionUUID->"a4a80499-cfdc-4cf8-a935-49fde2cecf28",
 InitializationCell->True],
Cell[16888, 428, 2106, 42, 130, "Text",ExpressionUUID->"9d4cba50-4f0f-4285-9573-e7e4bdb8aae6",
 InitializationCell->True],
Cell[18997, 472, 2832, 75, 124, "Input",ExpressionUUID->"98be2262-1091-4599-b8f4-1dd5d834228a",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[21854, 551, 338, 6, 56, "Subsubsection",ExpressionUUID->"f9241455-2305-48c8-990e-9db3d3cec83c",
 InitializationCell->True],
Cell[22195, 559, 1275, 36, 85, "Input",ExpressionUUID->"8fbd5383-f76c-4d79-82da-968a83bfcab2",
 InitializationCell->True]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[23519, 601, 239, 4, 67, "Subsection",ExpressionUUID->"6ffe1826-897b-4b69-8210-16d9013d1b36",
 InitializationCell->True],
Cell[23761, 607, 4761, 113, 179, "Text",ExpressionUUID->"19492d70-61a9-4598-88b6-00c81593f34d",
 InitializationCell->True],
Cell[28525, 722, 4396, 97, 214, "Input",ExpressionUUID->"42a1e838-343e-469a-8c65-32bb9bc96e40",
 InitializationCell->True],
Cell[32924, 821, 361, 8, 43, "Text",ExpressionUUID->"c6725d42-6546-4964-a536-d853c4f70000",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[33310, 833, 338, 6, 56, "Subsubsection",ExpressionUUID->"3c3e334a-9724-4ba4-ad70-014dc3ba8a5a",
 InitializationCell->True],
Cell[33651, 841, 869, 18, 72, "Text",ExpressionUUID->"1228e8c7-1a5f-4aa3-a48a-dadeffcb767b",
 InitializationCell->True],
Cell[34523, 861, 507, 13, 40, "Input",ExpressionUUID->"04a1cc6f-3d20-4350-9c12-960d2e11a8dc",
 InitializationCell->True]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[35091, 881, 315, 5, 83, "Section",ExpressionUUID->"f5b6ce4a-564d-41dc-a1b2-f2bb8fdf1673",
 InitializationCell->True],
Cell[35409, 888, 509, 14, 43, "Text",ExpressionUUID->"62621025-9885-4c97-864c-2386ce9f91b1",
 InitializationCell->True],
Cell[35921, 904, 1442, 28, 158, "Text",ExpressionUUID->"b614e5c9-f2c9-48a9-a153-db2017cdf0e9",
 InitializationCell->True],
Cell[37366, 934, 331, 7, 72, "Text",ExpressionUUID->"43186443-57fe-43e2-b85b-46dace3307c0",
 InitializationCell->True],
Cell[37700, 943, 7644, 211, 559, "Input",ExpressionUUID->"1f135d76-0357-461c-a7aa-24284b34e1c4",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[45369, 1158, 284, 5, 67, "Subsection",ExpressionUUID->"80df54b3-41d6-4c0e-8120-b322dee59df7",
 InitializationCell->True],
Cell[45656, 1165, 455, 9, 43, "Text",ExpressionUUID->"df2aea93-e761-4c99-92ac-91155c75c296",
 InitializationCell->True],
Cell[46114, 1176, 1807, 46, 124, "Input",ExpressionUUID->"7e836c1c-98ed-4446-a129-cce29e0dcf26",
 InitializationCell->True]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[47982, 1229, 347, 6, 86, "Chapter",ExpressionUUID->"b41d01a4-1c4d-4544-bbb3-eaf1e5096a42",
 InitializationCell->True],
Cell[48332, 1237, 226, 5, 43, "Text",ExpressionUUID->"d1188367-e2a6-4863-ac5a-219f7ce7453b",
 InitializationCell->True],
Cell[48561, 1244, 558, 13, 130, "Text",ExpressionUUID->"fa37a6b0-c587-43c3-92fd-76b5568121e8",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[49144, 1261, 368, 6, 83, "Section",ExpressionUUID->"5ddca236-5bed-459d-9616-cc3f269e4c73",
 InitializationCell->True],
Cell[49515, 1269, 218, 5, 43, "Text",ExpressionUUID->"1a668296-37d5-4781-a320-802579a3aae1",
 InitializationCell->True],
Cell[49736, 1276, 1389, 28, 80, "Text",ExpressionUUID->"3d815566-5a9a-4c21-88a3-29df7416092d",
 InitializationCell->True],
Cell[51128, 1306, 1174, 23, 63, "Input",ExpressionUUID->"9a62431c-77fa-4693-825b-1599ee6fa3ec",
 InitializationCell->True],
Cell[52305, 1331, 488, 9, 72, "Text",ExpressionUUID->"72c8f69c-d190-48cc-8b0e-f1bcc4668e8e",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[52818, 1344, 411, 7, 67, "Subsection",ExpressionUUID->"40b8035e-880f-4829-a1db-7fd9ee72b18a",
 InitializationCell->True],
Cell[53232, 1353, 661, 18, 101, "Text",ExpressionUUID->"4639189c-3005-495c-9a58-77cafae4cc38",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[53918, 1375, 241, 5, 56, "Subsubsection",ExpressionUUID->"758eecb2-5ab9-4ce8-8151-e26406115188",
 InitializationCell->True],
Cell[54162, 1382, 3948, 102, 249, "Input",ExpressionUUID->"8a07a328-b054-4510-bc33-988ed1ef2b99",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[58147, 1489, 245, 5, 56, "Subsubsection",ExpressionUUID->"d1cc3421-c8e6-46cd-af27-51f530881f39",
 InitializationCell->True],
Cell[58395, 1496, 793, 15, 63, "Input",ExpressionUUID->"9c4acccc-891d-4140-86fb-a2effd820d67",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[59225, 1516, 334, 6, 56, "Subsubsection",ExpressionUUID->"842235f3-1b12-49c1-b4a6-158e997ba083",
 InitializationCell->True],
Cell[59562, 1524, 339, 7, 43, "Text",ExpressionUUID->"e6e1b6fa-4c46-448c-a111-99c69fa84ec2",
 InitializationCell->True],
Cell[59904, 1533, 11224, 288, 829, "Input",ExpressionUUID->"2338b127-b6d6-45a0-bf43-45a129424c3b",
 InitializationCell->True],
Cell[71131, 1823, 324, 6, 43, "Text",ExpressionUUID->"1dac7673-6678-4bfb-9029-961d4db26423",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[71492, 1834, 197, 4, 56, "Subsubsection",ExpressionUUID->"117e0bd1-653c-4f48-9597-8ccc1bc72e2b",
 InitializationCell->True],
Cell[71692, 1840, 713, 15, 66, "Input",ExpressionUUID->"2a7ce428-9359-42d7-a2b9-ac882ba030eb",
 InitializationCell->True]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[72466, 1862, 514, 8, 83, "Section",ExpressionUUID->"9844daee-c4bf-4065-96c1-3a3e6612739f",
 InitializationCell->True],
Cell[72983, 1872, 399, 9, 40, "Input",ExpressionUUID->"2aaaeb19-57da-4c6c-a0df-c9b7e2c44bff",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[73407, 1885, 256, 5, 67, "Subsection",ExpressionUUID->"b499086e-ea9e-4e1a-a8ac-80cd24feed41",
 InitializationCell->True],
Cell[73666, 1892, 3956, 109, 449, "Input",ExpressionUUID->"43fcc0a2-d921-4fc0-9c81-789957b162a1",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[77659, 2006, 263, 5, 67, "Subsection",ExpressionUUID->"94c03f11-442f-44a2-a270-35f8ad659c4c",
 InitializationCell->True],
Cell[77925, 2013, 254, 6, 43, "Text",ExpressionUUID->"c998ba6a-7a0e-4394-a963-efac90d56d12",
 InitializationCell->True],
Cell[78182, 2021, 790, 19, 51, "Text",ExpressionUUID->"1349422a-4d65-4bc7-8e72-1c36ce0ff172",
 InitializationCell->True],
Cell[78975, 2042, 3942, 126, 389, "Input",ExpressionUUID->"ee3e0696-0a85-4441-85d4-803098ff5fce",
 InitializationCell->True],
Cell[82920, 2170, 732, 20, 101, "Text",ExpressionUUID->"d08a6740-c8c1-4758-8102-a13f06c8936c",
 InitializationCell->True],
Cell[83655, 2192, 1881, 54, 189, "Input",ExpressionUUID->"e10ed1b0-3aad-4e2e-9dfe-77b8a357b436",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[85561, 2250, 358, 7, 56, "Subsubsection",ExpressionUUID->"c7afb870-f707-4ae3-891a-697168cff7b3",
 InitializationCell->True],
Cell[85922, 2259, 376, 8, 72, "Text",ExpressionUUID->"2114baed-a94f-4db0-adac-564709fcf2fa",
 InitializationCell->True],
Cell[86301, 2269, 1491, 36, 201, "Input",ExpressionUUID->"75aeab7f-a804-4a18-ac79-e1cc08ed1fcf",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[87829, 2310, 197, 4, 56, "Subsubsection",ExpressionUUID->"4453c553-ae20-49cf-a5db-1abb5e4e9d3d",
 InitializationCell->True],
Cell[88029, 2316, 304, 7, 72, "Text",ExpressionUUID->"98377b6d-68aa-4405-9481-010feec4790b",
 InitializationCell->True],
Cell[88336, 2325, 594, 18, 63, "Input",ExpressionUUID->"95e9e4ce-03d2-469f-a115-5c51b6a8267e",
 InitializationCell->True]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[88979, 2349, 278, 5, 67, "Subsection",ExpressionUUID->"6de40262-c4ea-4f1c-8403-a47dcb94f637",
 InitializationCell->True],
Cell[89260, 2356, 417, 9, 72, "Text",ExpressionUUID->"ed33cdaf-a313-41d4-a59b-708eec123ceb",
 InitializationCell->True],
Cell[89680, 2367, 1473, 39, 125, "Input",ExpressionUUID->"a5877ed5-129f-4db5-a5ef-425a64de84a5",
 InitializationCell->True],
Cell[91156, 2408, 1030, 26, 77, "Text",ExpressionUUID->"c57d1194-85ac-4406-8b63-562eaddb0766",
 InitializationCell->True]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[92235, 2440, 414, 8, 83, "Section",ExpressionUUID->"f452eeb5-f008-4ac6-8fb4-94c091893bab",
 InitializationCell->True],
Cell[92652, 2450, 242, 5, 43, "Text",ExpressionUUID->"5b8aad3a-de8d-4e60-8a3c-c470f506a177",
 InitializationCell->True],
Cell[92897, 2457, 908, 19, 130, "Text",ExpressionUUID->"d5307343-5ee7-4acd-b25f-3827c448aa6c",
 InitializationCell->True],
Cell[93808, 2478, 348, 8, 72, "Text",ExpressionUUID->"afa499e8-78d2-458f-876b-22c9faf6a62f",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[94181, 2490, 196, 4, 56, "Subsubsection",ExpressionUUID->"a748c1d3-514d-41dc-8a0c-39325979c762",
 InitializationCell->True],
Cell[94380, 2496, 1192, 30, 108, "Text",ExpressionUUID->"29ac1db4-9bbc-48f0-873e-2ae13aa04c67",
 InitializationCell->True],
Cell[95575, 2528, 1735, 48, 176, "Input",ExpressionUUID->"3b425d4e-d522-4227-b94e-453f730e43ac",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[97347, 2581, 192, 4, 56, "Subsubsection",ExpressionUUID->"a8c67f81-e3a7-4ce4-8ff7-5e7bf4d37faf",
 InitializationCell->True],
Cell[97542, 2587, 326, 7, 72, "Text",ExpressionUUID->"4654add9-94c2-4a38-bc41-9d2045b6679d",
 InitializationCell->True],
Cell[97871, 2596, 2641, 76, 179, "Input",ExpressionUUID->"f8f81b7d-3014-44fa-b7f6-0c694d2b8d93",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[100549, 2677, 193, 4, 56, "Subsubsection",ExpressionUUID->"aada25a0-25ae-4668-87b3-d925fbdb8063",
 InitializationCell->True],
Cell[100745, 2683, 247, 6, 43, "Text",ExpressionUUID->"65695564-2542-4ee4-985b-e6d7d9ced72a",
 InitializationCell->True],
Cell[100995, 2691, 6479, 140, 473, "Input",ExpressionUUID->"82d7ed62-5fd2-4883-8762-587c218d8917",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[107511, 2836, 199, 4, 56, "Subsubsection",ExpressionUUID->"24c8d195-0835-4d3d-b911-f25bc605a30e",
 InitializationCell->True],
Cell[107713, 2842, 433, 9, 43, "Text",ExpressionUUID->"70a6582e-f997-47c0-a132-8e5bff718e31",
 InitializationCell->True],
Cell[108149, 2853, 3274, 83, 210, "Input",ExpressionUUID->"119889f6-7a25-4318-8701-4f6b60c24362",
 InitializationCell->True],
Cell[111426, 2938, 232, 4, 43, "Text",ExpressionUUID->"22ffa7bb-70ef-49f0-8f59-cd7a14301fcf",
 InitializationCell->True],
Cell[111661, 2944, 1502, 42, 126, "Input",ExpressionUUID->"979ccc55-c2de-4bc9-9cf5-e4c630c6493f",
 InitializationCell->True],
Cell[113166, 2988, 368, 7, 43, "Text",ExpressionUUID->"baaff199-98b1-4fe0-939b-56886f015c41",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[113571, 3000, 299, 5, 56, "Subsubsection",ExpressionUUID->"bc02adf8-feeb-459c-af8a-4466561a5d70",
 InitializationCell->True],
Cell[113873, 3007, 217, 4, 43, "Text",ExpressionUUID->"0b43af57-59d6-41b2-ac6c-4cc8938c920a",
 InitializationCell->True],
Cell[114093, 3013, 506, 13, 66, "Input",ExpressionUUID->"576cd088-fcee-49fa-aed5-9a75486c0bdb",
 InitializationCell->True],
Cell[114602, 3028, 2913, 77, 233, "Input",ExpressionUUID->"3d9e23ac-97e8-4346-948f-2dd9fe919c20",
 InitializationCell->True],
Cell[117518, 3107, 1713, 47, 199, "Input",ExpressionUUID->"da996281-4d81-49b9-a8b0-4467d98c911d",
 InitializationCell->True],
Cell[119234, 3156, 1354, 34, 147, "Input",ExpressionUUID->"2b0ad047-12db-470d-86e4-e4a3ca2014b1",
 InitializationCell->True],
Cell[120591, 3192, 189, 4, 43, "Text",ExpressionUUID->"3d804858-f7e8-4ed4-9072-f502b4b6c8eb",
 InitializationCell->True],
Cell[120783, 3198, 460, 9, 43, "Text",ExpressionUUID->"f70809c4-f388-4617-9afa-9316add1c1ea",
 InitializationCell->True],
Cell[121246, 3209, 3583, 84, 369, "Input",ExpressionUUID->"0f64e7dd-05e6-4e5d-8f90-d656debae0dd",
 InitializationCell->True]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[124878, 3299, 279, 5, 83, "Section",ExpressionUUID->"f92a7282-c734-4a38-b351-365201ed7895",
 InitializationCell->True],
Cell[125160, 3306, 1367, 33, 110, "Text",ExpressionUUID->"58156a37-513f-49d4-a298-720d9830c942",
 InitializationCell->True],
Cell[126530, 3341, 997, 26, 82, "Text",ExpressionUUID->"08ac8a20-12a3-4a18-ba25-fe5617548174",
 InitializationCell->True],
Cell[127530, 3369, 885, 15, 130, "Text",ExpressionUUID->"83008da7-3511-4b97-806c-fc3d8d363cee",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[128440, 3388, 253, 5, 67, "Subsection",ExpressionUUID->"daf85672-64f6-405e-b4e0-5b62ebd63a1b",
 InitializationCell->True],
Cell[128696, 3395, 402, 11, 72, "Text",ExpressionUUID->"c749fec9-ee67-43f4-b34c-7e032cf50a24",
 InitializationCell->True],
Cell[129101, 3408, 3049, 86, 257, "Input",ExpressionUUID->"4e1d5717-52a6-483d-8416-f860ae9ce998",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[132175, 3498, 246, 5, 56, "Subsubsection",ExpressionUUID->"1b9a2aab-9d37-41fc-a9c0-af7b08da3795",
 InitializationCell->True],
Cell[132424, 3505, 742, 17, 43, "Text",ExpressionUUID->"fe92424a-8d9f-4159-890b-2c9bfbc71e6d",
 InitializationCell->True],
Cell[133169, 3524, 358, 9, 36, "Input",ExpressionUUID->"10c042c4-f42d-4ece-9d9b-efbe616985bf",
 InitializationCell->True]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[133576, 3539, 642, 11, 67, "Subsection",ExpressionUUID->"1baf06da-c872-4ec9-a720-c0bf3cdaf7c9",
 InitializationCell->True],
Cell[134221, 3552, 1460, 24, 187, "Text",ExpressionUUID->"cdefaf76-5ed2-462b-a627-7bf96f581a5d",
 InitializationCell->True],
Cell[135684, 3578, 25010, 594, 3063, "Input",ExpressionUUID->"60653cfb-7101-42cf-be71-c6fa791c077b",
 InitializationCell->True],
Cell[160697, 4174, 327, 6, 43, "Text",ExpressionUUID->"a87f29a0-947c-4014-950b-605d503bd55b",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[161049, 4184, 197, 4, 56, "Subsubsection",ExpressionUUID->"67b1a384-db85-482f-ac13-4068aff96a96",
 InitializationCell->True],
Cell[161249, 4190, 197, 4, 43, "Text",ExpressionUUID->"5df125ce-9b6d-4b14-b6c9-556c3735066a",
 InitializationCell->True],
Cell[161449, 4196, 1837, 43, 121, "Input",ExpressionUUID->"ed4eeb52-9313-432b-badc-ed55905e2313",
 InitializationCell->True],
Cell[163289, 4241, 402, 6, 43, "Text",ExpressionUUID->"daa0acf1-4671-434a-8ed7-1c28a26ac8b4",
 InitializationCell->True]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[163740, 4253, 641, 10, 67, "Subsection",ExpressionUUID->"5bb71298-cc13-4432-9f2d-7f739addbf54",
 InitializationCell->True],
Cell[164384, 4265, 1115, 22, 130, "Text",ExpressionUUID->"dff737ab-7dfd-42c4-a6d1-0646a52762c3",
 InitializationCell->True],
Cell[165502, 4289, 18852, 445, 2501, "Input",ExpressionUUID->"417bb257-5252-4418-9965-27e168fd555c",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[184379, 4738, 197, 4, 56, "Subsubsection",ExpressionUUID->"41ddd6ae-4281-41a1-9dfa-7ee16bae57a5",
 InitializationCell->True],
Cell[184579, 4744, 298, 6, 43, "Text",ExpressionUUID->"edb01b94-d6fc-4324-90e0-b074cc0f2af8",
 InitializationCell->True],
Cell[184880, 4752, 1995, 45, 121, "Input",ExpressionUUID->"4b8267f1-9bf7-4546-98d3-0a8d626b5696",
 InitializationCell->True]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[186948, 4805, 258, 5, 86, "Chapter",ExpressionUUID->"3f62e25e-d3ab-426b-a1dd-384ca65d6136",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[187231, 4814, 414, 7, 83, "Section",ExpressionUUID->"89a7426c-2bf6-4c13-91ee-62694e8298f5",
 InitializationCell->True],
Cell[187648, 4823, 412, 9, 72, "Text",ExpressionUUID->"1f800ed0-ac2e-4559-beab-0c869f355098",
 InitializationCell->True],
Cell[188063, 4834, 411, 13, 43, "Text",ExpressionUUID->"6d221eb6-911f-4ea3-b46a-99b8d4f3147a",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[188499, 4851, 375, 6, 56, "Subsubsection",ExpressionUUID->"fae9830e-80ef-48d6-a810-3dba4523f941",
 InitializationCell->True],
Cell[188877, 4859, 341, 8, 43, "Text",ExpressionUUID->"3dc09dc9-3711-456b-8cf5-5edbf35bf699",
 InitializationCell->True],
Cell[189221, 4869, 4640, 117, 545, "Input",ExpressionUUID->"c8bec1a9-35fa-4356-ad34-5cb28cd2dd6f",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[193898, 4991, 390, 8, 67, "Subsection",ExpressionUUID->"d5048cc4-649a-400a-bd7c-65848ce2ab56",
 InitializationCell->True],
Cell[194291, 5001, 271, 7, 43, "Text",ExpressionUUID->"61e85939-d24b-4f58-8b6a-d8f4192d935c",
 InitializationCell->True],
Cell[194565, 5010, 6272, 137, 626, "Input",ExpressionUUID->"05a944fe-625e-49f2-a73f-b7ea8add8008",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[200874, 5152, 264, 5, 67, "Subsection",ExpressionUUID->"1cb0c2c0-2d48-432e-ac76-83e5f6475156",
 InitializationCell->True],
Cell[201141, 5159, 423, 8, 72, "Text",ExpressionUUID->"6da8ecb9-01fb-4bea-bf93-e01ceb3308c3",
 InitializationCell->True],
Cell[201567, 5169, 267, 7, 43, "Text",ExpressionUUID->"5fce1bd1-4cfc-416f-933d-d73fccd529b8",
 InitializationCell->True],
Cell[201837, 5178, 4511, 105, 398, "Input",ExpressionUUID->"40ec2667-78b1-4754-baa3-d38209aab1c5",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[206373, 5287, 371, 6, 56, "Subsubsection",ExpressionUUID->"fcce6db6-e09a-459f-8900-3692720b1372",
 InitializationCell->True],
Cell[206747, 5295, 3005, 84, 336, "Input",ExpressionUUID->"eccb515f-170f-45bf-a05d-904fc911086d",
 InitializationCell->True],
Cell[209755, 5381, 3306, 80, 258, "Input",ExpressionUUID->"4cffe156-d529-47fa-8699-d3738be380f6",
 InitializationCell->True]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[213110, 5467, 435, 8, 67, "Subsection",ExpressionUUID->"9f370451-7ac6-4e8f-bc63-1c1b75dc8cac",
 InitializationCell->True],
Cell[213548, 5477, 381, 8, 43, "Text",ExpressionUUID->"de4e6115-622e-4bf7-8f54-b3456ec97671",
 InitializationCell->True],
Cell[213932, 5487, 2550, 56, 230, "Input",ExpressionUUID->"64f9969c-60fb-4754-af46-8429bba692dd",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[216507, 5547, 371, 6, 56, "Subsubsection",ExpressionUUID->"83425f96-4a83-40fa-a0cc-017dcbe88f2f",
 InitializationCell->True],
Cell[216881, 5555, 1979, 52, 202, "Input",ExpressionUUID->"7abc5170-3390-4b1e-b3f7-c3434b525667",
 InitializationCell->True],
Cell[218863, 5609, 241, 5, 43, "Text",ExpressionUUID->"c56f4715-956d-49c4-a999-200d5cb47dec",
 InitializationCell->True]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[219165, 5621, 314, 5, 83, "Section",ExpressionUUID->"d10ad118-d67e-4d59-b317-9b06ecae83c8",
 InitializationCell->True],
Cell[219482, 5628, 267, 7, 43, "Text",ExpressionUUID->"c717a3c8-3a40-48fe-9de9-2f9ca720eb3d",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[219774, 5639, 163, 2, 67, "Subsection",ExpressionUUID->"68ba5dc1-b8e1-441c-817e-52e0a2bcd163",
 InitializationCell->True],
Cell[219940, 5643, 2258, 62, 366, "Input",ExpressionUUID->"4dbebdad-ccf2-4816-9c2a-be6a59b13be3",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[222235, 5710, 439, 9, 67, "Subsection",ExpressionUUID->"53156155-c9e8-4513-9663-92e2864f15cc",
 InitializationCell->True],
Cell[222677, 5721, 447, 9, 72, "Text",ExpressionUUID->"7189d759-3f67-4e27-a8c9-fcf7229265a6",
 InitializationCell->True],
Cell[223127, 5732, 8469, 192, 790, "Input",ExpressionUUID->"8e3b6154-75fa-419a-a3b3-7efa1df0f709",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[231633, 5929, 512, 8, 67, "Subsection",ExpressionUUID->"29375ef5-5756-4fda-9350-1e5b0e5d5f81",
 InitializationCell->True],
Cell[232148, 5939, 270, 7, 43, "Text",ExpressionUUID->"53d83aed-d2ba-415d-bc35-7363db488c02",
 InitializationCell->True],
Cell[232421, 5948, 3676, 88, 389, "Input",ExpressionUUID->"45038d51-78e3-4c80-b448-0dc2e5cd27a3",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[236122, 6040, 257, 5, 56, "Subsubsection",ExpressionUUID->"623b1b04-f065-4733-918e-dc696fc1ed87",
 InitializationCell->True],
Cell[236382, 6047, 2229, 48, 138, "Input",ExpressionUUID->"cc379a29-36df-4eea-8df0-535672af5ef6",
 InitializationCell->True]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[238660, 6101, 674, 10, 67, "Subsection",ExpressionUUID->"9eeaff19-1c51-496c-84f8-cd10669715c0",
 InitializationCell->True],
Cell[239337, 6113, 204, 4, 43, "Text",ExpressionUUID->"be590be1-4bd0-4080-8161-84fe89c20c54",
 InitializationCell->True],
Cell[239544, 6119, 1343, 34, 198, "Input",ExpressionUUID->"60f1cb76-88db-4db1-acbf-3230b22ae593",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[240912, 6157, 257, 5, 56, "Subsubsection",ExpressionUUID->"8e44723e-1177-4f38-aa39-b186a4c90cb7",
 InitializationCell->True],
Cell[241172, 6164, 2489, 51, 190, "Input",ExpressionUUID->"d8a86e98-4f21-4968-8167-9e6a2e5d5e9b",
 InitializationCell->True],
Cell[243664, 6217, 289, 6, 43, "Text",ExpressionUUID->"d292c800-336b-416f-b929-debdcdbf5cdd",
 InitializationCell->True]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[244002, 6229, 616, 9, 67, "Subsection",ExpressionUUID->"f27f4072-2e52-4da4-848c-15e9578570e3",
 InitializationCell->True],
Cell[244621, 6240, 1997, 43, 222, "Input",ExpressionUUID->"fa25f56c-0775-43e1-9605-ec256d855c98",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[246643, 6287, 280, 5, 56, "Subsubsection",ExpressionUUID->"56ed4026-2355-4b89-974b-d3146dc6a6bf",
 InitializationCell->True],
Cell[246926, 6294, 3063, 86, 264, "Input",ExpressionUUID->"c3237242-ff10-46b0-b8b4-9adc703f630e",
 InitializationCell->True],
Cell[249992, 6382, 4605, 119, 280, "Input",ExpressionUUID->"369965bd-2034-48cd-a842-e81d4d12de3d",
 InitializationCell->True]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[254658, 6508, 518, 8, 83, "Section",ExpressionUUID->"d7c80ba6-615f-483b-80f8-badaf4dff326",
 InitializationCell->True],
Cell[255179, 6518, 253, 5, 43, "Text",ExpressionUUID->"e348a8b3-c98e-4cba-b628-65ee593ccf87",
 InitializationCell->True],
Cell[255435, 6525, 17638, 385, 1936, "Input",ExpressionUUID->"3e4b0028-50c9-48ae-ae83-f91871d8e85a",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[273098, 6914, 191, 4, 56, "Subsubsection",ExpressionUUID->"582d5834-8212-4562-b51c-c06aafb9d632",
 InitializationCell->True],
Cell[273292, 6920, 3653, 84, 505, "Input",ExpressionUUID->"da40ec49-36aa-4bd9-8d71-8bca85ae2ca8",
 InitializationCell->True]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[276994, 7010, 741, 11, 83, "Section",ExpressionUUID->"7f8bf94a-1f37-4d3d-be0b-e572e1edef14",
 InitializationCell->True],
Cell[277738, 7023, 472, 9, 72, "Text",ExpressionUUID->"3429c965-80c7-475c-bcd0-1ca86f9dc7e4",
 InitializationCell->True],
Cell[278213, 7034, 5692, 128, 498, "Input",ExpressionUUID->"1ca5c517-5a58-4218-9319-a77d496ee236",
 InitializationCell->True],
Cell[283908, 7164, 350, 7, 72, "Text",ExpressionUUID->"fae98d1f-3cc4-474c-a5eb-89b2d1cca837",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[284283, 7175, 194, 4, 56, "Subsubsection",ExpressionUUID->"502bfb1d-c856-4867-9620-9e2dcd0e8cbd",
 InitializationCell->True],
Cell[284480, 7181, 2635, 57, 337, "Input",ExpressionUUID->"7d903914-9ebd-46ff-ba3d-4522fe59121b",
 InitializationCell->True],
Cell[287118, 7240, 288, 6, 43, "Text",ExpressionUUID->"d5da300d-189a-4028-994d-95f8c42da9e5",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[287443, 7251, 286, 5, 56, "Subsubsection",ExpressionUUID->"7a75ec97-329b-449a-986f-1953d0eef852",
 InitializationCell->True],
Cell[287732, 7258, 2222, 53, 334, "Input",ExpressionUUID->"0302e7e2-5033-4523-b402-c8e0d3cb5df9",
 InitializationCell->True]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[290015, 7318, 182, 4, 86, "Chapter",ExpressionUUID->"f925f151-0250-4c31-b057-94e3133b0687",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[290222, 7326, 255, 5, 83, "Section",ExpressionUUID->"de85d395-f3be-4ddc-a5e3-f25697baf82e",
 InitializationCell->True],
Cell[290480, 7333, 934, 17, 158, "Text",ExpressionUUID->"c7f67aff-f314-4162-be96-083fdf588e33",
 InitializationCell->True],
Cell[291417, 7352, 264, 5, 43, "Text",ExpressionUUID->"a20e437d-48b6-4cb9-bb3e-e6fa3bdd9ca3",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[291706, 7361, 203, 4, 67, "Subsection",ExpressionUUID->"1ed53369-ca05-4676-9f12-af8553ab0684",
 InitializationCell->True],
Cell[291912, 7367, 9242, 199, 867, "Input",ExpressionUUID->"cab701e4-e221-4e2a-88b2-0493b74a6e5a",
 InitializationCell->True],
Cell[301157, 7568, 293, 6, 43, "Text",ExpressionUUID->"a8d2fdec-3e21-4258-829d-0094b17e03e9",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[301475, 7578, 196, 4, 56, "Subsubsection",ExpressionUUID->"b0c5679b-89bf-4f45-b51e-dd7675fb7bb2",
 InitializationCell->True],
Cell[301674, 7584, 2501, 66, 345, "Input",ExpressionUUID->"95644ceb-8cf3-4530-bbd7-301adb1ff7ab",
 InitializationCell->True]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[304236, 7657, 288, 5, 83, "Section",ExpressionUUID->"d40d4d51-62d4-4676-9f00-e12b7dd4fab2",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[304549, 7666, 436, 7, 67, "Subsection",ExpressionUUID->"011e3597-a73b-4c54-813f-88bf47574c99",
 InitializationCell->True],
Cell[304988, 7675, 321, 8, 43, "Text",ExpressionUUID->"30b49282-7649-4c61-aba4-fc919a10cc0b",
 InitializationCell->True],
Cell[305312, 7685, 55965, 1206, 4719, "Input",ExpressionUUID->"546bb73b-83cb-4980-aa04-ac5fbcceb8ba",
 InitializationCell->True],
Cell[361280, 8893, 266, 6, 43, "Text",ExpressionUUID->"3b63d12f-5f2a-41c8-bee3-55cd670aadf8",
 InitializationCell->True]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[361607, 8906, 208, 4, 86, "Chapter",ExpressionUUID->"d6549618-3407-4abe-91bd-d8590d3ab0e5",
 InitializationCell->True],
Cell[361818, 8912, 754, 21, 72, "Text",ExpressionUUID->"bdfe808e-2d27-44ac-acc3-13c617dcc07c",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[362597, 8937, 120, 2, 83, "Section",ExpressionUUID->"ffa703d4-34b5-488e-9b6a-db9a3f03db67",
 InitializationCell->True],
Cell[362720, 8941, 844, 17, 130, "Text",ExpressionUUID->"41eac410-be96-4426-a0f6-72dd6ae7aada",
 InitializationCell->True],
Cell[363567, 8960, 17384, 454, 2320, "Input",ExpressionUUID->"5d02b774-a870-4de4-affd-add191794e00",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[380988, 9419, 132, 2, 83, "Section",ExpressionUUID->"74e73098-5c30-49d0-a3a9-d986757ca95c",
 InitializationCell->True],
Cell[381123, 9423, 945, 21, 130, "Text",ExpressionUUID->"686092f1-01ea-448d-b264-03f06d8cb927",
 InitializationCell->True],
Cell[382071, 9446, 2161, 51, 456, "Input",ExpressionUUID->"614a4f73-32f3-427c-87ab-e28c532a67cd",
 InitializationCell->True]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> arXivShip/MathematicaCode/fullStackFunctionDefs3.2.wl <==
(* ::Package:: *)

(* ::Title::Initialization:: *)
(*Geometric Braids on Three Strands via Geodesics in SL_2(R)  and Weierstrass P-function:  Functions Build-out (part 1)*)


(* ::Subtitle::Initialization:: *)
(*by Jarek Kwapisz (14 Aug 2026)*)


(* ::Text::Initialization:: *)
(*Companion to "Braids of Three Strands and Geodesic Shooting in SL_2(R)" paper.*)


(* ::Section::Initialization:: *)
(*Introduction*)


(* ::Text::Initialization:: *)
(*This notebook is the first of a sequence.  It focuses on building up the necessary functions. (The second notebook has complete examples.)*)
(*This notebook loosely traces the development in the manuscript. *)
(*How to use it: *)
(*Method 1 (full value): Execute sequentially to build up and test functions that culminate with Sasaki geodesics and geometric braids  generation. Then open some notebook with examples to visualize example braids.*)
(*Method 2 (visuals only): Do not open and execute this notebook and only execute the examples notebooks (which will automatically load the definitions of functions from the .wl version of this notebook).*)
(**)


(* ::Text::Initialization:: *)
(*INTERNAL NOTE: This is a cleaned up and somewhat improved version of fullStackFunction3.1.VertIncludedCLAUDEOPTIMIZED.nb.  The faster compiled versions of functions were created by Claude Code from the originals in the organically grown notebook. *)


(* ::Input::Initialization:: *)
(* ClearAll["Global`*"] *)


(* ::Input::Initialization:: *)
(*** HIGHER PRECISION SETTINGS: ***)
$MinPrecision=30;           (*forces arbitrary-precision arithmetic*)
$MaxExtraPrecision=60;     (*extra guard against precision loss*)


(* ::Section::Initialization:: *)
(*Mass*)


(* ::Text::Initialization:: *)
(*Set the desired mass parameter in the Riemannian metric: *)


(* ::Input::Initialization:: *)
MassTest=2(* remove if loading this notebook from *Examples*.nb *)


(* ::Text::Initialization:: *)
(*INTERNAL NOTE: "*Test" in the names is a holdover from naming conventions when growing the code interactively. It still indicates the values that are instantiated...*)


(* ::Section::Initialization:: *)
(*Global Parameters*)


(* ::Input::Initialization:: *)
debugFlag=False; (* perform extra diagnostics *)
richOutputFlag=False; (* print extra info *)


(* ::Section::Initialization:: *)
(*Other Initialization*)


(* ::Input::Initialization:: *)
Get[FileNameJoin[{NotebookDirectory[],"colorPalette.wl"}]]; (* load the custom color palette *)


(* ::Text::Initialization:: *)
(*Select (self explanatory) options that will affect the riches and cosmetics of the output in examples: *)


(* ::Input::Initialization:: *)
resetExampleDefaults[]:=(
(*** default arrow densities in H and D used in full braid analysis: ***) 
arrowDensityHdefault=12; 
arrowDensityDdefault=10; (* 3.9 even *)
(* arrowDensityHdefault=12; 
arrowDensityDdefault=10; Vanilla Legacy Values *)
(* arrowDensityHdefault=4; 
arrowDensityDdefault=3.6; used for verticals *)
(************************************************************)graphThickness = AbsoluteThickness[1.4]; (* thickness of some plots *)
debugFlag=False;(* debug info toggle *)
richOutputFlag=False;
animateFlag=True;
plotBraidFlag=True;
showGeodesicFlag=True;
showBaseWeierstrassSegment=True;
viewProj="Perspective";
viewPoint={20,-30,8};
curveColor=pureRed;
);
resetExampleDefaults[];


(* ::Text::Initialization:: *)
(*INTERNAL NOTE: The helper above, resetExampleDefaults[], re-initializes the dynamical flags and view options that fullBraidAnalysis*[...] reads implicitly from the global context.  Examples in the companion notebooks call it at the top of each section to prevent dynamical state from one example bleeding into the next.  *)


(* ::Chapter::Initialization:: *)
(*PSL_2(R) and  SH and Weierstrassian Triples*)


(* ::Text::Initialization:: *)
(*INTERNAL NOTE: continued on 8 May 2026 (this is based on fullStack7.0*.nb started on 4 Mar 2026)*)


(* ::Text::Initialization:: *)
(*This chapter generates triples of points in Conf_infinity(R^2) from elements of the unit tangent bundle  SH to the hyperbolic plane H, which is first identified with PSL_2(R).*)


(* ::Text::Initialization:: *)
(*WARNING: Keep in mind that the identification PSL_2(R) with SH is done in what I call in the paper the inverse picture where the structural action is on the left and corresponds to the Mobius transformations of SH. To produce the latices (pillows ) and then triples of points one has to pass to the direct picture by matrix inversion of the matrices. This will necessitate some gymnastics: a braid gives A in direct picture, the A is replaced by its inverse to produce a geodesic A(t) in SL_2(R), finally A(t) are inverted again before making the lattice (pillow) and the triple.*)


(* ::Section::Initialization:: *)
(*PSL_2(R) and SH*)


(* ::Text::Initialization:: *)
(*[borrowed from braidViaUnif4.2sasaki.nb with some tweaks of code to avoid side-effects; see there for more narrative]*)
(*[22 May 2026: tracking through inverse vs direct picture confusion]*)


(* ::Subsection::Initialization:: *)
(*Element of SH from a matrix in SL_2(R) *)


(* ::Text::Initialization:: *)
(*[borrowed from braidViaUnif4.2sasaki.nb with some tweaks of code to avoid side-effects]*)


(* ::Text::Initialization:: *)
(*Given a matrix A in SL_2(R) the corresponding spinner  \!\(TraditionalForm\`\(\( *)
(*\*SuperscriptBox[\(Ie\), \(I\[Theta]\)]@z\)\(\ \ \)\(in\)\(\ \)\(SH\)\(\ \)\)\)is the vector in SH is attached at z=f( I) and rotated from straight up by the angle \[Theta] equal to the argument of the complex derivative df/dz evaluated at  I. The following function generates the spinner from any invertible matrix  with positive determinant. *)
(*TECH NOTE: \[Theta]=Arg[...] takes values from (-\[Pi],\[Pi] ] per Mathematica's default*)


(* ::Input::Initialization:: *)
z\[Theta]FromA[A_]:= (* A is meant to be in inverse picture *)  Module[{a=A[[1,1]],b=A[[1,2]],c=A[[2,1]], d=A[[2,2]], z, \[Theta], f}, f[z_]:=(a z+b)/(c z+d);  z=f[I]; \[Theta]= Arg[ (a d-b c)/(c I +d)^2]; 
{z,\[Theta]} ]; (* return point-angle data of the spinner (\[ImaginaryI]e^\[ImaginaryI]\[Theta])@z in SH *)


(* ::Subsubsection::Initialization:: *)
(*Test and Usage*)


(* ::Input::Initialization:: *)
AtestList={\!\(\*
TagBox[
RowBox[{"(", "", GridBox[{
{"1", "t"},
{"0", "1"}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}}], "", ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\)}; (* list of matrices to be tested *)Print[MatrixForm[#] , " yields (z,\[Theta])=", z\[Theta]FromA[#]] & /@ AtestList ; 


(* ::Subsection::Initialization:: *)
(*A matrix in PSL_2(R) from an element of SH*)


(* ::Text::Initialization:: *)
(*We now make an element of PSL_2(R) generating the  spinner (Ie^I\[Theta])@z  in SH . This is done by finding the unique Mobius transformation sending  I to z whose differential sends the unit tangent vertical vector  I at  I to the vector Ie^I\[Theta]  at z=re^I\[Phi].  The function below generates the matrix  AA \!\( *)
(*TagBox[*)
(*RowBox[{"=", *)
(*RowBox[{*)
(*RowBox[{*)
(*RowBox[{*)
(*RowBox[{"(", "", GridBox[{*)
(*{*)
(*RowBox[{"r", " ", *)
(*RowBox[{"Cos", "[", "\[Alpha]", "]"}]}], *)
(*RowBox[{"rSin", "[", "\[Alpha]", "]"}]},*)
(*{*)
(*RowBox[{"Cos", "[", "\[Beta]", "]"}], *)
(*RowBox[{"Cos", "[", "\[Beta]", "]"}]}*)
(*},*)
(*GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},*)
(*GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}}], "", ")"}], " ", "/", *)
(*SqrtBox[*)
(*RowBox[{"r", " ", *)
(*RowBox[{"Sin", "[", "\[Phi]", "]"}]}]]}], "with", " ", "\[Alpha]"}], "=", " ", *)
(*RowBox[{*)
(*RowBox[{*)
(*RowBox[{"(", *)
(*RowBox[{"\[Theta]", "+", "\[Pi]"}], ")"}], "/", "2"}], " ", "-", " ", "\[Phi]", " "}]}]}],*)
(*Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\)and \[Beta] = (\[Theta] + \[Pi])/2 in SL_2(R) from (z,\[Theta]). Keep in mind  that AA is considered up to sign. (Advancing \[Theta] by 2\[Pi]  changes \[Alpha] by \[Pi] and thus flips the sign of AA.)*)


(* ::Input::Initialization:: *)
(******* from SH to PSL_2(R) function: ******)Afromz\[Theta][{z_,\[Theta]_}]:=Module[{r=Abs[z], \[Phi]=Arg[z], bottom, top}, 
bottom=Module[{\[Beta]=(\[Theta]+\[Pi])/2},  E^(I \[Beta]) /Sqrt[r Sin[\[Phi]]]]; 
top=Module[{\[Alpha]= (\[Theta]+\[Pi])/2 - \[Phi]}, r E^(I \[Alpha])/Sqrt[r Sin[\[Phi]]] ]; {{ Re[top],Im[top]}, { Re[bottom],Im[bottom]}}
];


(* ::Text::Initialization:: *)
(*We used top = a +  I b and bottom = c +  I d with argument angles \[Alpha] and \[Beta] and magnitudes determined to make sure det  = 1.*)


(* ::Subsubsection::Initialization:: *)
(*Test and Usage*)


(* ::Text::Initialization:: *)
(*For fun we check that   Ie^I\[Theta] at  base point I  yields matrices A that are rotations by angle \[Theta]/2 clockwise, in agreement with what the elliptic subgroup is: *)


(* ::Input::Initialization:: *)
FullSimplify[Afromz\[Theta][{I, \[Theta]}], Element[\[Theta],Reals]] // MatrixForm


(* ::Section::Initialization:: *)
(*Weierstrassian Uniformization (of Pillowcase)*)


(* ::Text::Initialization:: *)
(*[borrowed from braidViaUnif4.2sasaki.nb; see there for more narrative]*)


(* ::Text::Initialization:: *)
(*We are operating in this section in the direct picture  (unlike in previous SL_2(R) and SH inverse picture setting). Therefore,  for A that is a 2x2 non-singular matrix, we use its  columns as the generators of a lattice \[CapitalLambda] in R^2. They also define the fundamental parallelogram used to construct the pillowcase surface. The ultimate functions generates a triple  \[Xi]1,\[Xi]2,\[Xi]3 of ramification points of the complex plane.  *)
(*NOTATION WARNING: In the paper I use p_1, p_2, p_3 for the  ramification triple \[Xi]1,\[Xi]2,\[Xi]3*)


(* ::Text::Initialization:: *)
(*[Internal Note: Watch out when coordinating between sections: the A in the previous section will be used in the inverse picture of SL_2(R).]*)


(* ::Input::Initialization:: *)
Id = IdentityMatrix[2];
(*** the periods of lattice \[CapitalLambda] from matrix A in direct picture: ***)
\[Omega]1[A_]:=A[[1,1]]+A[[2,1]]*I;  (* NOTE: periods are columns of A *)
\[Omega]2[A_]:=A[[1,2]]+A[[2,2]]*I; 
\[Omega]3[A_]:=\[Omega]1[A]+\[Omega]2[A]; (* NOTE: added \[Omega]3 half-period since WeierstrassInvariants[...] use it , not \[Omega]2; careful !!! *)
g23[A_]:=WeierstrassInvariants[{\[Omega]1[A]/2,\[Omega]3[A]/2}]; 
(*** Weierstrass P-function (uses g-invariants as parameters): ***)P[z_,A_]:=WeierstrassP[z,g23[A]]; 
(*** std. torus normalizing scaling factor:  ***)
weierstrassScale=P[\[Omega]1[Id]/2,Id];(* NOTE: std. torus produces {-weierstrassScale,0,weierstrassScale} *)
Print[ "weierstrassScale =  ", weierstrassScale, " = \!\(\*FractionBox[\(\(\\\ \)\*SuperscriptBox[\(Gamma[\*FractionBox[\(1\), \(4\)]]\), \(4\)]\), \(8\\\ \[Pi]\)]\) = ",Gamma[1/4]^4/(8 \[Pi])//N];
(*** the three ramification (triple) from A in direct picture: ***)\[Xi]1[A_]:=P[\[Omega]1[A]/2,A]/ weierstrassScale;
\[Xi]2[A_]:=P[\[Omega]2[A]/2,A] /weierstrassScale;
\[Xi]3[A_]:=P[\[Omega]3[A]/2,A]/weierstrassScale; (* NOTE:  normalized to be -1,0,1 at A=Id *)
(*** center mass of a triple (for diagnostics):   ***)
massCenter[A_]:= \[Xi]1[A]+\[Xi]2[A]+\[Xi]3[A];


(* ::Subsection::Initialization:: *)
(*Test and Usage*)


(* ::Text::Initialization:: *)
(*Matrices in SL_2(Z) should generate the standard torus with \[CapitalLambda] being the Gauss lattice Z[i]. *)


(* ::Input::Initialization:: *)
AtestList={Id,{{1,1},{0,1}}, {{2,1},{1,1}}}; (* input list *)Print["For A=",MatrixForm[#] ," ramification points: ", {\[Xi]1[#],\[Xi]2[#],\[Xi]3[#]} // N // Chop] & /@ AtestList;  (* applying functions to a list *) 


(* ::Chapter::Initialization:: *)
(*Geodesics and Sasakian Shooting *)


(* ::Text::Initialization:: *)
(*[borrows from shootingFunction8.5*.nb] *)


(* ::Text::Initialization:: *)
(*This chapter develops the time parametrizations of Sasaki geodesics to a specified target in the setting of SH, SD, SLR_2(R) and their covering spaces.*)
(*NOTE: This is independent of the braids story but will be applied to braids.*)
(**)


(* ::Section::Initialization:: *)
(*Mechanics: Standard Position Geodesics  in H Integrated*)


(* ::Text::Initialization:: *)
(*[from shootingFunction8.5*.nb] *)


(* ::Text::Initialization:: *)
(*We use the dipole circle radius r  (in D rendering) as our primary parameter selecting a geodesic (in standard position). We predominantly  focus attention on the formulas for the geodesic with non-negative curvature \[Kappa][r_]:= 1/(2 r). *)


(* ::Input::Initialization:: *)
\[Kappa][r_]:= 1/(2 r); (* curvature,  assumed positive for now *) 


(* ::Text::Initialization:: *)
(* Ultimately we extend the formulas to \[Kappa]<0 by symmetry:  by "flipping" D about the x-axis and then flipping back. Ditto in H but the flip is about the y-axis.*)


(* ::Subsection::Initialization:: *)
(*Integrated x,y, \[Theta]  (as functions of time=base hyp length)*)


(* ::Text::Initialization:: *)
(*We collect the integrated formulas, i.e., the formulas solving the mechanical equations for the geodesic motion. They are stratified into cases by the nature of the base motion in D (or H).  We start with the simpler formulas for the non-generic cases. *)


(* ::Subsubsection::Initialization:: *)
(*Non-generic:*)


(* ::Input::Initialization:: *)
yTeich[t_]:=Exp[t];(* here r = Infinity *)
yPar[t_]:=2/(1+(t-1)^2);xTeich[t_]:=0; (* here r = Infinity *)
(* xPar[t_]:=(2(t-1))/(1+(t-1)^2)^2 + 1/2;  Error caught on 31 July 2026 *)
xPar[t_]:=(2(t-1))/(1+(t-1)^2) + 1;
\[Theta]Teich [t_]:=0; (* here r = Infinity *)
\[Theta]Par[t_, Mass_]:=  (1+Mass)*t-2 ArcTan[t-1]- \[Pi]/2; 


(* ::Subsubsection::Initialization:: *)
(*Test and Usage*)


(* ::Input::Initialization:: *)
rTest=0.2; lTest=0.1+\[Pi];
\[Theta]Par[lTest,MassTest]


(* ::Subsubsection::Initialization:: *)
(*Generic:*)


(* ::Text::Initialization:: *)
(*Note: the definitions of \[CapitalDelta], \[Beta], c depend on the case below!*)


(* ::Input::Initialization:: *)
(***     Elliptic case:     ***)
(* xEll[t_,r_]:=Module[{\[CapitalDelta]= Sqrt[-1+\[Kappa][r]^2]},1/\[Kappa][r]-\[CapitalDelta]/\[Kappa][r]*Sin[ArcTan[\[CapitalDelta]]- t \[CapitalDelta]]/(\[Kappa][r]-Cos[t \[CapitalDelta]-ArcTan[\[CapitalDelta]]])]; *)xEll[t_,r_]:=Module[{\[CapitalDelta]= Sqrt[-1+\[Kappa][r]^2]},(1-Cos[\[CapitalDelta] t])/(\[Kappa][r]-Cos[t \[CapitalDelta]-ArcTan[\[CapitalDelta]]])]; (* NOTE: alternative expression used above *)
yEll[t_,r_]:=Module[{\[CapitalDelta]= Sqrt[-1+\[Kappa][r]^2]},(\[Kappa][r]-1/\[Kappa][r])/(\[Kappa][r]-Cos[t \[CapitalDelta]-ArcTan[\[CapitalDelta]]])];
\[Theta]Ell [t_,r_, Mass_]:= Module[{\[CapitalDelta]=Sqrt[-1+\[Kappa][r]^2],\[Beta],c}, 
\[Beta]=ArcTan[\[CapitalDelta]];c=(1+\[Kappa][r])/\[CapitalDelta];(1+Mass) \[Kappa][r] t-2 (ArcTan[c Tan[\[Beta]/2]]+ArcTan[c Tan[1/2 (-\[Beta]+t \[CapitalDelta])]])-2 \[Pi] Floor[(\[Pi]-\[Beta]+t \[CapitalDelta])/(2Pi)]/.\[Beta]->ArcTan[\[CapitalDelta]] ];
(***     Hyperbolic case:     ***)xHyp[t_,r_]:=Module[{\[CapitalDelta]= Sqrt[1-\[Kappa][r]^2]},(1-Cosh[\[CapitalDelta] t])/(\[Kappa][r]-Cosh[t \[CapitalDelta]-ArcTanh[\[CapitalDelta]]])];
yHyp[t_,r_]:=Module[{\[CapitalDelta]= Sqrt[1-\[Kappa][r]^2]},(1-\[Kappa][r]^2)/(-\[Kappa][r]^2+Cosh[t \[CapitalDelta]]-\[CapitalDelta] Sinh[t \[CapitalDelta]])];
(* the above is \[CapitalDelta]^2/(-1+\[CapitalDelta]^2+Cosh[t \[CapitalDelta]]-\[CapitalDelta] Sinh[t \[CapitalDelta]]) per formula (75) *)
\[Theta]Hyp[t_,r_, Mass_]:= Module[{\[CapitalDelta]=Sqrt[1-\[Kappa][r]^2],\[Beta],c}, 
\[Beta]=ArcTanh[\[CapitalDelta]];c=(1+\[Kappa][r])/\[CapitalDelta];(1+Mass) \[Kappa][r] t-2 (ArcTan[c Tanh[\[Beta]/2]]+ArcTan[c Tanh[1/2 (-\[Beta]+t \[CapitalDelta])]])];(*  Floor[...] in \[Theta]Ell is carefully designed to ensure continuity *)


(* ::Text::Initialization:: *)
(*Note: We used the stabler versions of xHyp and yHyp that continue nicely to  \[Kappa]=0, the Teichmuller case.*)


(* ::Subsubsection::Initialization:: *)
(*Testing and Usage*)


(* ::Input::Initialization:: *)
rTest=0.2; lTest=0.1+Pi; (*MassTest=2*);
\[Theta]Ell [lTest,rTest, MassTest]


(* ::Section::Initialization:: *)
(*Sasakian Dipole: Hyperbolic Base Length and Twist *)


(* ::Input::Initialization:: *)
Clear[\[Xi]Crit, \[Xi]Horo, \[Xi]ShortEll];


(* ::Subsection::Initialization:: *)
(*Hyp-Length (aka time) Formulas*)


(* ::Input::Initialization:: *)
L[r_]:=(2r)/Sqrt[1-4 r^2] 2 \[Pi];  (* hyp length of full base circle *)
l[r_,R_]:=Piecewise[{
{(4r)/Sqrt[Abs[1-4 r^2]]*ArcTan[(R Sqrt[Abs[1-4 r^2]])/Sqrt[4 r^2-R^2]],R/2<=r<1/2}, (* ell *)
{(4r)/Sqrt[Abs[1-4 r^2]]*ArcTanh[(R Sqrt[Abs[1-4 r^2]])/Sqrt[4 r^2-R^2]],r >1/2}, (* hyp *)
{(2 R )/Sqrt[1-R^2],r==1/2},(* par *) 
{2 ArcTanh[R], r==Infinity}(* teich *)
}];(* hyp length of base r-circle reaching to R-target circle *)



(* ::Subsection::Initialization:: *)
(*Invariant Twist (and Related) Formulas*)


(* ::Text::Initialization:: *)
(*Invariant twists in hyperbolic and elliptic short and elliptic long  cases:*)


(* ::Text::Initialization:: *)
(*This uses formulas in sec. "Twist Spectrum". In particular,  the factor (Mass+1)\[Kappa] = (Mass+1)/(2r ).*)


(* ::Input::Initialization:: *)
\[Xi]Hyp[r_,R_,Mass_]:=(Mass+1)/2  4/Sqrt[4 r^2-1]*ArcTanh[(R Sqrt[4 r^2-1])/Sqrt[4 r^2-R^2]]-2 ArcSin[R/(2r )]; (* assuming r > 1/2 *)
\[Xi]ShortEll[r_,R_,Mass_]:=(Mass+1)/2  4/Sqrt[1-4 r^2]*ArcTan[(R Sqrt[1-4 r^2])/Sqrt[4 r^2-R^2]]-2 ArcSin[R/(2r )]; (* assuming R/2 < r < 1/2 *)
\[Xi]LongEll[r_,R_,Mass_]:=(Mass+1)/2  (4\[Pi])/Sqrt[1-4 r^2]-2 \[Pi]-(Mass+1)/2  4/Sqrt[1-4 r^2]*ArcTan[(R Sqrt[1-4 r^2])/Sqrt[4 r^2-R^2]]+2 ArcSin[R/(2r )]; (* assuming R/2 < r < 1/2 *)


(* ::Text::Initialization:: *)
(*We also have the invariant twist in the two critical cases. At r = R/2, we have the short/long criticality from tangency to the target circle. At r = 1/2, we have  the elliptic/hyperbolic horocycle criticality from tangency to the hyperbolic  "horizon".*)


(* ::Input::Initialization:: *)
\[Xi]Crit[R_,Mass_]:=(Mass+1)/2  (2 \[Pi])/Sqrt[1-R^2]-\[Pi];  (* invariant twist at r=R/2,at short/long criticality from tangency to the target circle *)
\[Xi]Horo[R_,Mass_]:=(Mass+1)/2  (4R)/Sqrt[1-R^2]-2 ArcSin[R]; (* horocyclic twist at r=1/2 *)



(* ::Subsubsection::Initialization:: *)
(*Twist Combo Function [for diagnostic purposes, not used in core function]*)


(* ::Text::Initialization:: *)
(*We package all the case switching into a single function for the twist accumulated along base arc of radius r to the target circle of radius R>0: *)


(* ::Input::Initialization:: *)
\[Xi]Combo[r_,R_,longIndicator_,Mass_]:=Which[
r==Infinity, 0,
r > 1/2,\[Xi]Hyp[r,R,Mass],
r==1/2,\[Xi]Horo[R,Mass],
R/2 < r < 1/2, If[longIndicator,\[Xi]LongEll[r,R,Mass], \[Xi]ShortEll[r,R,Mass]],
r==R/2, \[Xi]Crit[R,Mass]
];


(* ::Subsubsection::Initialization:: *)
(*Asymptotic Formulas*)


(* ::Text::Initialization:: *)
(*To generate bounds for FindRoot[...] numerical solvers ahead we also note some asymptotic formulas (derived from the above): *)


(* ::Input::Initialization:: *)
\[Xi]HypAsym[r_,R_,Mass_]:=(Mass+1)/r *ArcTanh[R]; (* assuming r >> 1 *)


(* ::Subsection::Initialization:: *)
(*Reach and Invariant Twist (from coordinates in RH)*)


(* ::Text::Initialization:: *)
(*Ultimately we will try to hit a prescribed (z,\[Theta] ) in RH so we shall need formulas for the associated reach R and invariant twist \[Xi]  from the end spinner data (z,\[Theta] ).*)


(* ::Input::Initialization:: *)
Reach[z_] := Module[{w=-((I -z)/(I +z)) (* the point in D*),R },  R=Abs[w]];
\[Xi]inH[\[Theta]_,z_]:= \[Pi]+\[Theta]-2 Arg[I+z];  (* invariant twist in the R-bundle from the base point 0@z to \[Theta]@z *)


(* ::Text::Initialization:: *)
(*TECH NOTE: The formula \[Xi]inH[\[Theta]_, z_]  is a bit delicate because of the mod 2 Pi ambiguities [see the derivation in L AT EX notes, formula (32) maybe also  (197)]. It should work for all \[Theta] in reals. *)


(* ::Section::Initialization:: *)
(*Sasakian Dipole: Radius r from twist \[Xi] and reach R (numerical)*)


(* ::Text::Initialization:: *)
(*[from shootingFunction8.5*.nb] *)


(* ::Text::Initialization:: *)
(*Given a desired invariant twist \[Xi] and hyperbolic reach (captured by R) we need to compute the geodesic in standard position (encoded by r).  *)
(*NOTE: This is the main transcendental difficulty that we treat numerically after convincing ourselves that there are no easy closed form solutions.*)


(* ::Text::Initialization:: *)
(*Below, we make  three numerical solvers for r in terms of \[Xi] (and R). They all require careful specification of a finite search domain that contains the solution.*)


(* ::Subsubsection::Initialization:: *)
(*Hyperbolic Case:*)


(* ::Text::Initialization:: *)
(*In the hyperbolic large r regime we had the asymptotics  (see above) \[Xi]=((Mass+1)/r )*ArcTanh[R] . This gives an approximate solution r=(Mass+1)/\[Xi] *ArcTanh[R]. We use it with a safety factor 3 and to bound the search interval below.*)


(* ::Input::Initialization:: *)
rHyp[\[Xi]_,R_,Mass_]:=Module[{rUpper=Max[10^4,3*(Mass+1)*ArcTanh[R]/\[Xi]]},FindRoot[\[Xi]Hyp[r,R,Mass]== \[Xi], 
{r,1/2+1/10^9,rUpper},  (* look for r in this range *)
MaxIterations->1000]];
(* FindRoot[...,
PrecisionGoal->20,AccuracyGoal->20,WorkingPrecision->30]; *)


(* ::Subsubsection::Initialization:: *)
(*Elliptic Case:*)


(* ::Text::Initialization:: *)
(*The elliptic short/long cases are simpler as they operate on finite segments a priori and we only use a slight offset to stay away from the ends:*)


(* ::Input::Initialization:: *)
rShortEll[\[Xi]_,R_,Mass_]:=If[R==0,0, (* R=0 returns r=0, otherwise: *)
FindRoot[\[Xi]ShortEll[r,R,Mass]== \[Xi], {r,R/2+1/10^9,1/2-1/10^9}, MaxIterations->1000]];
rLongEll[\[Xi]_,R_,Mass_]:=If[R==0,0, (* R=0 returns r=0, otherwise: *)FindRoot[\[Xi]LongEll[r,R,Mass]== \[Xi], {r,R/2+1/10^9,1/2-1/10^9}, MaxIterations->1000]];
(* NOTE: rHyp[...], etc.  return a rule, not a number *)


(* ::Subsubsection::Initialization:: *)
(*Combined Cases:*)


(* ::Text::Initialization:: *)
(*Finally, the ultimate solver function covering all cases of \[Xi] > 0:*)


(* ::Input::Initialization:: *)
(* NOTE: due to the 10^-9 off-setting in FindRoot[] including the critical cases is pro-forma FIX *)
rCombo[\[Xi]_,R_,Mass_]:=Module[{\[Xi]Tol=1/10^4}, (* tolerance *)
If[debugFlag==True, Print["executing rCombo with R=", R, "  and  \[Xi]=",\[Xi],"  against \[Xi]Crit=", \[Xi]Crit[R,Mass]]];
Which[ 
R==0, {r->0},(* R=0 returns r -> 0 rule *)
\[Xi]<0,Message[rCombo::neg, \[Xi]]; Abort[],(* kick out if \[Xi] < 0 *)
\[Xi]<=\[Xi]Tol, {r->Infinity}, 
\[Xi]Tol<\[Xi]<\[Xi]Horo[R,Mass], rHyp[\[Xi],R,Mass],
Abs[\[Xi]-\[Xi]Horo[R,Mass]]<=\[Xi]Tol, {r->1/2},
\[Xi]Horo[R,Mass]<\[Xi]<\[Xi]Crit[R,Mass]-\[Xi]Tol, rShortEll[\[Xi],R,Mass],
Abs[\[Xi]-\[Xi]Crit[R,Mass]]<=\[Xi]Tol, {r->R/2},
\[Xi]Crit[R,Mass]+\[Xi]Tol<\[Xi], rLongEll[\[Xi],R,Mass]
]
]; (* WATCH OUT: unorthodox function output: a rule, not a number *) 


(* ::Subsubsection::Initialization:: *)
(*Aux: Case Indicators *)


(* ::Text::Initialization:: *)
(*Later we will also need a function indicating based on \[Xi] if which branch of (r, \[Xi])-graph is to be used:*)


(* ::Input::Initialization:: *)
longIndicator[\[Xi]_,R_,Mass_]:=Module[{\[Xi]Tol=1/10^4}, (* tolerance *)
If[\[Xi]>\[Xi]Crit[R,Mass]+\[Xi]Tol, True, False]]; (* \[Xi] above crit. *)
hypIndicator[\[Xi]_,R_,Mass_]:=Module[{\[Xi]Tol=1/10^4}, (* tolerance *)
If[0<\[Xi]<\[Xi]Horo[R,Mass]-\[Xi]Tol,True,False]];(* \[Xi] below horo. *)ellIndicator[\[Xi]_,R_,Mass_]:=Module[{\[Xi]Tol=1/10^4}, (* tolerance *)
If[\[Xi]>\[Xi]Horo[R,Mass]+\[Xi]Tol && Abs[\[Xi]-\[Xi]Crit[R,Mass]]>\[Xi]Tol,True,False]];(* \[Xi] above horo. but away from crit. *)


(* ::Text::Initialization:: *)
(*Ditto for detecting the critical cases: *)


(* ::Input::Initialization:: *)
horoIndicator[\[Xi]_,R_,Mass_]:=Module[{\[Xi]Tol=1/10^4}, (* tolerance *)
If[Abs[\[Xi]-\[Xi]Horo[R,Mass]]<=\[Xi]Tol,True,False]];  critIndicator[\[Xi]_,R_,Mass_]:=Module[{\[Xi]Tol=1/10^4}, (* tolerance *)
If[Abs[\[Xi]-\[Xi]Crit[R,Mass]]<=\[Xi]Tol,True,False]];  


(* ::Text::Initialization:: *)
(*TECH NOTE: For case detection consistency, the tolerance \[Xi]Tol has to be the same in all of the above!*)


(* ::Subsubsection::Initialization:: *)
(*Usage and Testing:*)


(* ::Text::Initialization:: *)
(*Let us test the operation of the above solvers: *)


(* ::Input::Initialization:: *)
Rtest=0; 
Print["rCombo returns a rule: ", rCombo[ \[Xi]Test,Rtest,MassTest]];


(* ::Input::Initialization:: *)
Rtest=0.4; 
\[Xi]Test=Min[2 \[Pi]* 0.01, \[Xi]Horo[Rtest,MassTest]/2]; (* \[Xi]Test in hyp range *)
rSolRel=rHyp[ \[Xi]Test,Rtest,MassTest]; 
rSol = r/. rSolRel; (* NOTE: rHyp[...] returns a rule, not a number *)
\[Xi]Realized = \[Xi]Hyp[r,Rtest,MassTest]/.rSolRel;
Print["Error = ",\[Xi]Realized -  \[Xi]Test];
Print["rCombo returns a rule: ", rCombo[ \[Xi]Test,Rtest,MassTest]];
Print["diff = ", (r/.rHyp[ \[Xi]Test,Rtest,MassTest])-(r/.rCombo[ \[Xi]Test,Rtest,MassTest])];


(* ::Input::Initialization:: *)
Rtest=0.4; 
\[Xi]Test=(\[Xi]Horo[Rtest,MassTest]+\[Xi]Crit[Rtest,MassTest])/2;  (* \[Xi]Test in midpoint of the range *) 
rSolRel=rShortEll[ \[Xi]Test,Rtest,MassTest]; 
rSol = r/. rSolRel;
\[Xi]Realized = \[Xi]ShortEll[r,Rtest,MassTest]/.rSolRel;
Print["Error = ",\[Xi]Realized -  \[Xi]Test];


(* ::Input::Initialization:: *)
Rtest=0.4; 
\[Xi]Test=\[Xi]Crit[Rtest,MassTest]+1;  (* \[Xi]Test in the range *) rSolRel=rLongEll[ \[Xi]Test,Rtest,MassTest]; rSol = r/. rSolRel;
\[Xi]Realized = \[Xi]LongEll[r,Rtest,MassTest]/.rSolRel;
Print["Error = ",\[Xi]Realized -  \[Xi]Test];


(* ::Text::Initialization:: *)
(*All looks pretty good!*)


(* ::Text::Initialization:: *)
(*Then some wholesale testing of the rCombo[...] on a whole list of data using a purpose coded rSolTestSuite[...]*)


(* ::Input::Initialization:: *)
 Rtest=0.4; testData={{Rtest, 2 \[Pi]* 0.1},{Rtest, 2 \[Pi]* 0.4}, {Rtest, 2 \[Pi]* 2}}; rSolTestSuite[Rtest_,\[Xi]Test_,MassTest_]:= Module[ 
{rSolRel=rCombo[ \[Xi]Test,Rtest,MassTest],rSol\[Xi]Realized ,\[Xi]Realized,rSol, longFlag=longIndicator[\[Xi]Test,Rtest,MassTest],hypFlag= hypIndicator[\[Xi]Test,Rtest,MassTest]}, 
 rSol = r/. rSolRel;
\[Xi]Realized =Which[ 
 hypFlag,\[Xi]Hyp[r,Rtest,MassTest]/.rSolRel, 
longFlag && !hypFlag,\[Xi]LongEll[r,Rtest,MassTest]/.rSolRel, 
!longFlag && !hypFlag,\[Xi]ShortEll[r,Rtest,MassTest]/.rSolRel
];
Print["Error = ",\[Xi]Realized -  \[Xi]Test]];
rSolTestSuite[#[[1]],#[[2]],MassTest] & /@  testData;


(* ::Section::Initialization:: *)
(* Prescribed End Geodesics in H *)


(* ::Text::Initialization:: *)
(*[from shootingFunction8.5*.nb] *)
(*We will generate a geodesic from the base spinner   Ie^(I 0)@I =e^((I \[Pi])/2)@I   to  arbitrary spinner Ie^I\[Theta]@z with k extra full spins on the way.  (So we are really operating at the level of RH not SH.)*)


(* ::Text::Initialization:: *)
(*TECH NOTE: Mathematica's default principal argument is in (-\[Pi],\[Pi] ] so this is where \[Theta] should live, check against L AT EXand coordinate , we may have a problem with -\[Pi]  [JK TO DO!]*)


(* ::Text::Initialization:: *)
(*Recall that we already know how to compute the desired reach R and invariant twist \[Xi] using R=Reach[z] and  \[Xi]=\[Xi]inH[\[Theta] + k 2 \[Pi],  z]. Thus using the numerical solver  rCombo[\[Xi]_, R_, Mass_] above we can produce the std position geodesic realizing R and \[Xi].  It may however not end at z (but at some other point on the target circle). We correct this at the end by an overall rotation.  *)


(* ::Subsection::Initialization:: *)
(*Aux: Rotations of H about i*)


(* ::Text::Initialization:: *)
(*We need formulas associated with the said rotations  [borrowed from braidViaUnif3.1.nb in the outermost Mathematica folder]:*)


(* ::Input::Initialization:: *)
RotMatrix[\[Delta]_]:={{Cos[\[Delta]/2],Sin[\[Delta]/2]},{-Sin[\[Delta]/2],Cos[\[Delta]/2]}}; (* Note:  2Pi ambiguity in \[Delta] begets +/- ambiguity of the matrix  *)
RotMobius[\[Delta]_,z_]:=(z Cos[\[Delta]/2]+Sin[\[Delta]/2])/(Cos[\[Delta]/2]-z Sin[\[Delta]/2]);(* Rotating Mobius in H *) 
RotMobiusDiff[\[Delta]_,z_] :=1/(Cos[\[Delta]/2]-z Sin[\[Delta]/2])^2;
(* ... and its derivative, also  obtainable via D[RotMobius[\[Delta],z],z] *)


(* ::Subsubsection::Initialization:: *)
(*Test and Usage:*)


(* ::Text::Initialization:: *)
(*A fun sanity check: at I the RotMobiusDiff[\[Delta], I ]  yields 1/(Cos[\[Delta]] - Sin[\[Delta]] I) which is e^(I \[Delta]). Indeed:*)


(* ::Input::Initialization:: *)
Expand[RotMobiusDiff[\[Delta],I]]//FullSimplify


(* ::Subsection::Initialization:: *)
(*MAIN: Geodesic Formulas  to a target in RH (given by \[Theta], k, z)*)


(* ::Text::Initialization:: *)
(*The function below takes the desired end point \[Theta] + k 2 \[Pi] @ z in RH and returns two functions zOut[...] and \[Theta]Out[...] and a scalar length giving the hyperbolic base length.  (So the geodesic  in RH is given by the map sending t in [0, length] to \[Theta]Out[t]@zOut[t] in RH.)  The key idea is to pick the geodesic from Sasakian Dipole with the right reach R and twist \[Xi]>0 and then rotate it by  the angle \[Delta] so that it ends at the point  we want.  For \[Xi]<0 we do the construction for positive twist  \[Xi]:=-\[Xi]>0 and then flip the formulas accordingly.  *)
(*NOTE: We view this  as a "set up" before actually plotting the geodesics, hence the name.*)


(* ::Input::Initialization:: *)
Clear[minGeodesicSetup];
(*******************************************************************)
flip[z_] := -Re[z] + I*Im[z];   (* aux: reflect in y-axis of H *)
(*******************************************************************)
minGeodesicSetup[\[Theta]_, k_, z_, Mass_] := 
  Module[
    {R = Reach[z], \[Xi] = \[Xi]inH[\[Theta] + k*2*\[Pi], z], r, 
     \[Xi]Tol = 1/10^4, long, hyp, ell, horo, crit, negTwist, length, 
     xEnd, yEnd, \[Theta]End, zEnd, zTmp = z, zOut, \[Theta]Out, 
     w, wEnd, rComboReturn, \[Delta], zsp, \[Theta]sp, output},
    If[debugFlag, Print["executing minGeodesicSetup:"]];
    (**** case R==0 has two sub-cases (skipping the rest) ****)
    If[R == 0 && Abs[\[Xi]] <= 2 \[Pi] Mass,   (* straight vert (sub-Carnot): *)
       \[Theta]Out[t_] := Sign[\[Xi]]*t;
       zOut[t_] := I;
       length = Abs[\[Xi]];
       Return[{\[Theta]Out, zOut, length}]   (* return vertical parametrization and quit module *)
    ];
    If[R == 0 && Abs[\[Xi]] > 2 \[Pi] Mass,   (* Carnot spiral case: *)
       r = (1/2) Sqrt[1 - (1 + Mass)^2/(1 + Abs[\[Xi]]/(2 \[Pi]))^2];   (* multiplicity m=1 radius, per (99) in mShort.pdf *)
       If[richOutputFlag, Print["Carnot spiral with r= ", r]];
       If[\[Xi] < 0,   (* for negative twist, mirror the motion: *)
          \[Theta]Out[t_] := -\[Theta]Ell[t, r, Mass];
          zOut[t_] := -xEll[t, r] + I*yEll[t, r]
         ,
          \[Theta]Out[t_] := \[Theta]Ell[t, r, Mass];   (* \[Xi]>0 so plain elliptic *)
          zOut[t_] := xEll[t, r] + I*yEll[t, r];
       ];
       length = L[r];   (* base hyp length of one loop of the spiral *)
       Return[{\[Theta]Out, zOut, length}]
    ];
    (* ===== original body for R > 0 ===== *)
    If[richOutputFlag, Print["Twist to target is \[Xi]=", N[\[Xi]/\[Pi]], "*\[Pi]"]];
    If[\[Xi] < 0,
       negTwist = True; \[Xi] = -\[Xi]; zTmp = -Re[z] + I*Im[z]
    ];   (* set negative-twist flag and flipped target data *)
    rComboReturn = rCombo[\[Xi], R, Mass];
    r = rComboReturn[[1]][[2]];   (* WARNING: r be Infinity *)
    If[debugFlag, Print["rCombo returned: ", rComboReturn]];
    If[richOutputFlag, Print["Radius found r=", r]];
    long = longIndicator[\[Xi], R, Mass];
    hyp  = hypIndicator [\[Xi], R, Mass];
    ell  = ellIndicator [\[Xi], R, Mass];
    horo = horoIndicator[\[Xi], R, Mass];
    crit = critIndicator[\[Xi], R, Mass];
    If[richOutputFlag, Print["************ Finding the base length: ***********"]];
    length = Which[
       crit,
         If[richOutputFlag, Print[" critical with r=R/2=", r]]; (\[Pi]*R)/Sqrt[1 - R^2],
       long == True && r < Infinity,
         If[richOutputFlag, Print[" long "]]; L[r] - l[r, R],
       long == False && r < Infinity,
         If[richOutputFlag, Print[" short "]]; l[r, R],
       r == 1/2,
         If[richOutputFlag, Print[" teichmuller "]]; (2*R)/Sqrt[1 - R^2],
       r == Infinity,
         If[richOutputFlag, Print[" teichmuller "]]; 2*ArcTanh[R]
    ];
    If[richOutputFlag, Print["found:  base length = ", length]];
    If[richOutputFlag, Print["************ Assemblying Std Pos Parametrizations: ***********"]];
    Which[
       N[\[Xi]] < \[Xi]Tol,
         zsp[t_] := xTeich[t] + I*yTeich[t];
         \[Theta]sp[t_] := \[Theta]Teich[t];
         If[richOutputFlag, Print["teichmuller with r= ", r]],
       hyp == True,
         zsp[t_] := xHyp[t, r] + I*yHyp[t, r];
         \[Theta]sp[t_] := \[Theta]Hyp[t, r, Mass];
         If[richOutputFlag, Print["hyperbolic with r= ", r]],
       horo == True,
         zsp[t_] := xPar[t] + I*yPar[t];
         \[Theta]sp[t_] := \[Theta]Par[t, Mass];
         If[richOutputFlag, Print["parabolic (horo.) with r= ", r]],
       ell == True,
         zsp[t_] := xEll[t, r] + I*yEll[t, r];
         \[Theta]sp[t_] := \[Theta]Ell[t, r, Mass];
         If[richOutputFlag, Print["elliptic with r= ", r]],
       crit == True,
         zsp[t_] := xEll[t, r] + I*yEll[t, r];
         \[Theta]sp[t_] := \[Theta]Ell[t, r, Mass];
         If[richOutputFlag, Print["elliptic critical with r= ", r]]
    ];
    If[richOutputFlag, Print["z_sp[t] = ", N[zsp[t]]]];
    If[richOutputFlag, Print["\[Theta]_sp[t] = ", N[\[Theta]sp[t]]]];
    zEnd = zsp[length];
    \[Theta]End = \[Theta]sp[length];
    If[debugFlag, Print["In H, we have end \[Theta]_sp @ z_sp = ", N[\[Theta]End], "  @  ", N[zEnd]]];
    wEnd = -(-zEnd + I)/(zEnd + I);
    w    = -(-zTmp + I)/(zTmp + I);
    If[debugFlag, Print["Sanity:  true target w=", N[w], " vs std postion end w_sp=", N[wEnd],
                        " with |w|=", N[Abs[w]], " vs |w_sp|=", Abs[N[wEnd]]]];
    \[Delta] = Arg[N[w/wEnd]];
    If[debugFlag, Print["Sanity checking post-adjusting rotation angle: \[Delta]=", \[Delta]/\[Pi], "*\[Pi]"]];
    zOut[t_]      = N[RotMobius[\[Delta], zsp[t]]];
    \[Theta]Out[t_] = N[\[Theta]sp[t] - 2*Arg[Cos[\[Delta]/2] - zsp[t]*Sin[\[Delta]/2]] - \[Delta]];
    If[negTwist,
       zOut[t_] := flip[RotMobius[\[Delta], zsp[t]]];
       \[Theta]Out[t_] := -(\[Theta]sp[t] - 2*Arg[Cos[\[Delta]/2] - zsp[t]*Sin[\[Delta]/2]] - \[Delta])
    ];
    If[debugFlag,
       Print["************** Geodesic Parametrization: ************"];
       Print["\[Theta]Fun[t] = ", \[Theta]Out[t]];
       Print["zFun[t] = ", zOut[t]]
    ];
    {\[Theta]Out, zOut, length}
  ];


(* ::Text::Initialization:: *)
(*NOTE: the time domain of the output functions \[Theta]Out and zOut is [0,length]. It is not yet normalized to [0,1].*)


(* ::Subsubsection::Initialization:: *)
(*Testing and Usage*)


(* ::Text::Initialization:: *)
(*Let's test:*)


(* ::Input::Initialization:: *)
 \[Theta]Test=-0.2*\[Pi]; kTest=0;zTest = I + 1; 
{\[Theta]FunTest,zFunTest,lTest} = minGeodesicSetup[\[Theta]Test,kTest,zTest,MassTest];
Print["Aiming at ",(\[Theta]Test+kTest*2 Pi)/Pi,"*\[Pi] @ " ,zTest , " and actually ending at ", (\[Theta]FunTest[lTest])/Pi, "*\[Pi] @ ",zFunTest[lTest]];


(* ::Text::Initialization:: *)
(*We see that we reached good end point including \[Theta]! *)


(* ::Subsection::Initialization:: *)
(*Extra: Geodesic Formulas  to target in RH as given by \[Theta], \[Xi]*)


(* ::Text::Initialization:: *)
(*For convenience, we also produce another variant of the function above that uses different target specification. It takes the desired end point in RH prescribed by the end base position z and the invariant twist \[Xi]. (It is tad simpler because \[Xi] need not be computed.)  *)
(*LOGISTICS NOTE: We use this variant to create some plots of geodesics. It does not enter the main braid visualization function.*)


(* ::Input::Initialization:: *)
Clear[minGeodesicToEndTwistSetup];

(***** function generating formulas for minimizing geodesic from the end base position z in H and the invariant twist \[Xi] ******)
minGeodesicToEndTwistSetup[z_, \[Xi]Arg_, Mass_] :=
  Module[
    {R = Reach[z], \[Xi] = \[Xi]Arg, r, \[Xi]Tol = 1/10^4, long, hyp, ell, horo, crit, negTwist,
     length, xEnd, yEnd, \[Theta]End, zEnd, zTmp = z, zOut, \[Theta]Out,
     w, wEnd, \[Delta], zsp, \[Theta]sp, output},
    If[debugFlag, Print["executing minGeodesicToEndTwistSetup:"]];
    (**** case R==0 has two sub-cases (skipping the rest) ****)
    If[R == 0 && Abs[\[Xi]] <= 2 \[Pi] Mass,
       \[Theta]Out[t_] := Sign[\[Xi]]*t;
       zOut[t_] := I;
       length = Abs[\[Xi]];
       Return[{\[Theta]Out, zOut, length}]
    ];
    If[R == 0 && Abs[\[Xi]] > 2 \[Pi] Mass,
       r = (1/2) Sqrt[1 - (1 + Mass)^2/(1 + Abs[\[Xi]]/(2 \[Pi]))^2];
       If[richOutputFlag, Print["Carnot spiral with r= ", r]];
       If[\[Xi] < 0,
          \[Theta]Out[t_] := -\[Theta]Ell[t, r, Mass];
          zOut[t_] := -xEll[t, r] + I*yEll[t, r]
         ,
          \[Theta]Out[t_] := \[Theta]Ell[t, r, Mass];
          zOut[t_] := xEll[t, r] + I*yEll[t, r];
       ];
       length = L[r];
       Return[{\[Theta]Out, zOut, length}]
    ];
    If[\[Xi] < 0, negTwist = True; \[Xi] = -\[Xi]; zTmp = -Re[z] + I*Im[z]];
    r = rCombo[\[Xi], R, Mass][[1]][[2]];
    long = longIndicator[\[Xi], R, Mass];
    hyp  = hypIndicator [\[Xi], R, Mass];
    ell  = ellIndicator [\[Xi], R, Mass];
    horo = horoIndicator[\[Xi], R, Mass];
    crit = critIndicator[\[Xi], R, Mass];
    length = Which[
       crit,
         If[richOutputFlag, Print[" critical with r=", r]]; (\[Pi]*R)/Sqrt[1 - R^2],
       long == True && r < Infinity,
         If[richOutputFlag, Print[" long "]]; L[r] - l[r, R],
       long == False && r < Infinity,
         If[richOutputFlag, Print[" short "]]; l[r, R],
       r == 1/2,
         If[richOutputFlag, Print[" teichmuller "]]; (2*R)/Sqrt[1 - R^2],
       r == Infinity,
         If[richOutputFlag, Print[" teichmuller "]]; 2*ArcTanh[R]
    ];
    If[richOutputFlag, Print["base length = ", length]];
    Which[
       N[\[Xi]] < \[Xi]Tol,
         zsp[t_] := xTeich[t] + I*yTeich[t];
         \[Theta]sp[t_] := \[Theta]Teich[t];
         If[richOutputFlag, Print["teichmuller"]],
       hyp == True,
         zsp[t_] := xHyp[t, r] + I*yHyp[t, r];
         \[Theta]sp[t_] := \[Theta]Hyp[t, r, Mass];
         If[richOutputFlag, Print["hyperbolic"]],
       horo == True,
         zsp[t_] := xPar[t] + I*yPar[t];
         \[Theta]sp[t_] := \[Theta]Par[t, Mass];
         If[richOutputFlag, Print["parabolic (horo.)"]],
       ell == True,
         zsp[t_] := xEll[t, r] + I*yEll[t, r];
         \[Theta]sp[t_] := \[Theta]Ell[t, r, Mass];
         If[richOutputFlag, Print["elliptic"]],
       crit == True,
         zsp[t_] := xEll[t, r] + I*yEll[t, r];
         \[Theta]sp[t_] := \[Theta]Ell[t, r, Mass];
         If[richOutputFlag, Print["critical with r= ", r]]
    ];
    zEnd = zsp[length];
    \[Theta]End = \[Theta]sp[length];
    wEnd = -(-zEnd + I)/(zEnd + I);
    w    = -(-zTmp + I)/(zTmp + I);
    If[debugFlag, Print["Sanity:  true target w=", N[w], " vs std postion target w_sp=", wEnd,
                        " with |w|=", N[Abs[w]], " vs |w_sp|=", Abs[wEnd]]];
    \[Delta] = Arg[w/wEnd];
    If[debugFlag, Print["Sanity checking post-adjusting rotation angle: \[Delta]=", \[Delta]/\[Pi], "*\[Pi]"]];
    zOut[t_] := RotMobius[\[Delta], zsp[t]];
    \[Theta]Out[t_] := \[Theta]sp[t] - 2*Arg[Cos[\[Delta]/2] - zsp[t]*Sin[\[Delta]/2]] - \[Delta];
    If[negTwist,
       zOut[t_] := flip[RotMobius[\[Delta], zsp[t]]];
       \[Theta]Out[t_] := -(\[Theta]sp[t] - 2*Arg[Cos[\[Delta]/2] - zsp[t]*Sin[\[Delta]/2]] - \[Delta])
    ];
    {\[Theta]Out, zOut, length}
  ];


(* ::Subsubsection::Initialization:: *)
(*Testing and Usage*)


(* ::Text::Initialization:: *)
(*Let's test of minGeodesicToEndTwistSetup[z_, \[Xi]_, Mass_]*)


(* ::Input::Initialization:: *)
 \[Xi]Test=0.2*\[Pi];zTest = I + 1; 
{\[Theta]FunTest,zFunTest,lTest} = minGeodesicToEndTwistSetup[zTest,\[Xi]Test,MassTest];
If[debugFlag,Print["************** Geodesic Parametrization: ************"];
Print["\[Theta]Fun[t] = ", \[Theta]FunTest[t]]; Print["zFun[t] = ", zFunTest[t]]];


(* ::Chapter::Initialization:: *)
(*Plots and Figures of Sasaki Geodesics*)


(* ::Section::Initialization:: *)
(*Main Plots: Prescribed End Geodesics (in H)*)


(* ::Text::Initialization:: *)
(*We make plots of Sasaki geodesic segments prescribed in various ways. This includes the solution to the shooting problem (from the base spinner in RH to a prescribed spinner in RH). *)


(* ::Text::Initialization:: *)
(*NOTE: This will be used in the inverse picture.*)


(* ::Subsubsection::Initialization:: *)
(*Aux: H cosmetic imaging options (globally used)*)


(* ::Text::Initialization:: *)
(*Function generating a patch of H as a pinkish rectangle with the open boundaries dashed and user defined range:*)


(* ::Input::Initialization:: *)
hBackground[xMin_, xMax_, yMax_] := {
  Graphics[{lightPink, Opacity[0.1], Rectangle[{xMin, 0}, {xMax, yMax}]}],
  Graphics[{Black, Opacity[0.4], Dashing[{0.02, 0.02}],
     Line[{{xMin, 0}, {xMin, yMax}}],
     Line[{{xMin, yMax}, {xMax, yMax}}],
     Line[{{xMax, yMax}, {xMax, 0}}]}],
  Graphics[{Black, Opacity[0.25], Line[{{xMin, 0}, {xMax, 0}}]}],
  Graphics[{Black, PointSize[Large], Point[{0, 1}]}], (* origin *)
  {
    PlotRange -> {{xMin, xMax}, {-0.35, yMax + 0.3}},
    AspectRatio -> Automatic,
    Axes -> True,
    AxesOrigin -> {0, 0},
    Ticks -> None,
    AxesLabel -> None,
    Epilog -> {Text["x", {xMax - 0.1, -0.22}], Text["y", {-0.22, yMax + 0.18}]},
    ImageSize -> 420
  }
}; 


(* ::Subsection::Initialization:: *)
(*Aux: Function Plotting any curve in RH (as a moving pointer )*)


(* ::Text::Initialization:: *)
(*Function for visualizing any curve in RH as a path of arrows/pointers (now called spinners:) *)


(* ::Input::Initialization:: *)
(* numArrows   = 35; *)
lengthArrow = 0.08;
lengthArrow = 0.1;
curveThickness=1.2; 
(**************************************************************)
curvePlotInRHnew[\[Theta]_, z_, a_, b_, numArrows_:35,col_] := 
Module[{x, y, n = numArrows, len = lengthArrow, l = Abs[b - a]},
  x[t_] := Re[z[t]];
  y[t_] := Im[z[t]];
  {
    Graphics[Table[
      {col, Opacity[0.6], Arrowheads[0.020],
       Arrow[{{x[t], y[t]},
              {x[t], y[t]} +
                len {Cos[\[Theta][t] + Pi/2], Sin[\[Theta][t] + Pi/2]}}]},
      {t, a, b, l/(n - 1)}]],
    ParametricPlot[{x[t], y[t]}, {t, a, b},
      PlotStyle -> {col, Opacity[0.99], AbsoluteThickness[curveThickness]}],
    Graphics[{cobalt, PointSize[Large],
      Point[{{x[a], y[a]}, {x[b], y[b]}}]}]
  }
];


(* ::Subsection::Initialization:: *)
(*Plots of Prescribed End Geodesics in H*)


(* ::Text::Initialization:: *)
(*We want to plot single and multiple geodesics from the base spinner to a spinner given by \[Theta]@z in RH. This solves the shooting problem in RH. *)


(* ::Text::Initialization:: *)
(*Let us produce first a function generating a Graphical object with a single geodesic: *)


(* ::Input::Initialization:: *)
arrowDensityDefault=12;  (* number of arrows per unit of time/length *)
(*******************************************************************)
singlePlotHnew[z_,\[Theta]Grand_, color_,Mass_]:=Module[{\[Theta]Fun,zFun,l,\[Theta],k,numArrows, arrowDensity=arrowDensityDefault},
k = Floor[(\[Pi]+\[Theta]Grand)/(2 \[Pi])];
\[Theta]=\[Pi]+\[Theta]Grand -k*2 \[Pi] -\[Pi]; (* NOTE: \[Theta] is in  [-\[Pi], \[Pi]), NOT  (-\[Pi], \[Pi]], RE-CHECK TO DO sorry; also kTest has minus sign, correctly! *)
If[debugFlag, Print["********************************************************* \n","singlePlot calling minGeodesicSetup with \[Theta],k,z = ", {\[Theta],k,z}]];
{\[Theta]Fun,zFun,l} = minGeodesicSetup[\[Theta],k,z,Mass];(* curvePlotInRH[\[Theta]FunTest,zFunTest,lTest]*)
numArrows=Ceiling[arrowDensity*l];
curvePlotInRHnew[\[Theta]Fun,zFun,0,l, numArrows,color]
]


(* ::Subsubsection::Initialization:: *)
(*Test: Batch Plotting in H (to many \[Theta]@z)*)


(* ::Input::Initialization:: *)
xMin=-1.3; xMax=0.5; yMax = 1.9;  (* plot range *) 
curveColor=pureRed; 
(*debugFlag=True; 
richOutputFlag=True; *)
hBackground[xMin, xMax, yMax];
Clear[zTest];zTest = I -1; 
\[Theta]GrandList={-0.8*\[Pi],-0.2*\[Pi],0.2*\[Pi],0.8*\[Pi],2*\[Pi],3*\[Pi],5*\[Pi]}; (* batch of \[Theta] to be used with the same zTest *)
curveGrListH=singlePlotHnew[zTest,#, curveColor,MassTest] & /@ \[Theta]GrandList; Show[Sequence@@curveGrListH,Sequence@@hBackground[xMin, xMax, yMax]] 
(* Show[ singlePlot[zTest,#] & /@ \[Theta]GrandList,
gspHplotOptionsAuto] *)


(* ::Input::Initialization:: *)
xMin=-2.3; xMax=1.5; yMax = 2.9; 
curveColor=pureRed; 
hBackground[xMin, xMax, yMax];
Clear[zTest];zTest = I -1; 
\[Theta]GrandList={-10*\[Pi],-3*\[Pi],-0.75*\[Pi],-0.25*\[Pi],0.01*\[Pi],0.25*\[Pi],0.75*\[Pi],3*\[Pi],10*\[Pi]};curveGrListH=singlePlotHnew[zTest,#, curveColor,MassTest] & /@ \[Theta]GrandList; Show[Sequence@@curveGrListH,Sequence@@hBackground[xMin, xMax, yMax]] 
(* Show[ singlePlot[zTest,#] & /@ \[Theta]GrandList,
gspHplotOptionsAuto] *)


(* ::Subsection::Initialization:: *)
(*NEW Extra: Plots of Prescribed End and Twist Geodesics in H*)


(* ::Text::Initialization:: *)
(*We also produce geodesics prescribed by the end base location z and invariant twist \[Xi] >0. (Not  z,\[Theta] as done before.)*)


(* ::Input::Initialization:: *)
arrowDensityDefault=12;
(*********************************************)singlePlotToEndTwistInH[z_,\[Xi]_, color_,Mass_]:= (* \[Xi]>0 assumed *)Module[{\[Theta]Fun,zFun,l,\[Theta],numArrows, arrowDensity=arrowDensityDefault},
{\[Theta]Fun,zFun,l} = minGeodesicToEndTwistSetup[z,\[Xi],Mass];
numArrows=Ceiling[arrowDensity*l];
curvePlotInRHnew[\[Theta]Fun,zFun,0,l,numArrows, color]
]


(* ::Subsubsection::Initialization:: *)
(*Test: Batch Plotting in H[STOP 17 May 7 PM]*)


(* ::Input::Initialization:: *)
xMin=-1.9; xMax=1.1; yMax = 2.9; 
curveColor=pureRed; 
hBackground[xMin, xMax, yMax];
Clear[zTest];zTest = I -1; 
\[Xi]GrandList={0.001*\[Pi],0.75*\[Pi],3*\[Pi],10*\[Pi]};
curveGrListH=singlePlotToEndTwistInH[zTest,#, curveColor,MassTest] & /@ \[Xi]GrandList; Show[Sequence@@curveGrListH,Sequence@@hBackground[xMin, xMax, yMax]] 


(* ::Text::Initialization:: *)
(*FIGURE: endTwistGeodesicsH.pdf*)


(* ::Section::Initialization:: *)
(*Main Plots: Prescribed End Geodesics (in RD) *)


(* ::Text::Initialization:: *)
(*We repeat we repeat (or rather transplant) what we did above in H to the context of D.*)


(* ::Subsection::Initialization:: *)
(*Disk D \[LongDash] background, boundary, display options*)


(* ::Input::Initialization:: *)
diskBg   = Graphics[{lightPink, Opacity[0.1], Disk[{0, 0}, 1]}];
diskBdry = Graphics[{Black, Opacity[0.4], Circle[{0, 0}, 1]}];
diskDot  = Graphics[{Black, PointSize[Large], Point[{0, 0}]}];
diskOpts = {
  PlotRange -> {{-1.15, 1.15}, {-1.15, 1.15}},
  AspectRatio -> 1,
  Axes -> True,
  AxesOrigin -> {0, 0},
  Ticks -> None,
  AxesLabel -> {"x", "y"},
  ImageSize -> 420
};


(* ::Subsection::Initialization:: *)
(*Aux: Function Plotting any curve in RD (as a moving pointer )*)


(* ::Text::Initialization:: *)
(*We want also plots in D so we tweak the function curvePlotInRH[...] defined above by adding the H to D Mobius transformation,  and we polish the visual presentation a bit*)


(* ::Input::Initialization:: *)
(* numArrows   = 30; LEGACY KILL *)
lengthArrow = 0.070;  
lengthArrow = 0.066;  (* shorter arrow (disk has radius 1) *)
arrowHeadSize=0.015;
curveThickness=1.2;
(************************************************************)
curvePlotInRDnew[\[Theta]_, z_, a_, b_, numArrows_:30, col_] := Module[
  {zD, \[Phi], x, y,n=numArrows,  len = lengthArrow, l = Abs[b - a]},
  zD[t_] := -(I - z[t])/(I + z[t]); (* FLIPPED so added - *)
  \[Phi][t_] := \[Theta][t] - 2 Arg[I + z[t]] + \[Pi];(* FLIPPED so \[Pi] *)
  x[t_] := Re[zD[t]];
  y[t_] := Im[zD[t]];
  {
    Graphics[Table[
      {col, Opacity[0.6], Arrowheads[arrowHeadSize],
       Arrow[{{x[t], y[t]},
              {x[t], y[t]} +
                len {Cos[\[Phi][t]], Sin[\[Phi][t]]}}]},
      {t, a, b, l/(n - 1)}]],
    ParametricPlot[{x[t], y[t]}, {t, a, b},
      PlotStyle -> {col, Opacity[0.75], AbsoluteThickness[curveThickness]}],
(*    Graphics[{col, PointSize[Medium],
      Point[{{x[a], y[a]}, {x[b], y[b]}}]}] *)
Graphics[{Black, PointSize[Large],Point[{{x[a], y[a]}}]}],
Graphics[{electricBlue, PointSize[Large],Point[{ {x[b], y[b]}}]}]
  }
];


(* ::Subsection::Initialization:: *)
(*NEW: Plots of Prescribed End Geodesics in D*)


(* ::Text::Initialization:: *)
(*Note that the prescribed end is still described in terms of RH. (It will be plotted in RD.)*)


(* ::Input::Initialization:: *)
arrowDensityDefault=12;
(*************************************************************)
singlePlotInDnew[z_,\[Theta]Grand_,col_,Mass_]:=Module[{\[Theta]Fun,zFun,l,\[Theta],k,numArrows, arrowDensity=12},
k = Floor[(\[Pi]+\[Theta]Grand)/(2 \[Pi])];
\[Theta]=\[Pi]+\[Theta]Grand -k*2 \[Pi] -\[Pi]; (* NOTE: \[Theta] is in  [-\[Pi], \[Pi]), NOT  (-\[Pi], \[Pi]], sorry  *)If[debugFlag, Print["********************************************************* \n","singlePlotInD executed on z,\[Theta] =",{z,\[Theta]Grand}, "calling minGeodesicSetup with \[Theta],k,z = ", {\[Theta],k,z}]];
{\[Theta]Fun,zFun,l} = minGeodesicSetup[\[Theta],k,z,Mass];
numArrows=Ceiling[arrowDensity*l];curvePlotInRDnew[\[Theta]Fun,zFun,0,l,numArrows, col]
];


(* ::Subsubsection::Initialization:: *)
(*Test Batch Polotting in D:*)


(* ::Input::Initialization:: *)
\[Theta]GrandList={-10*\[Pi],-3*\[Pi],-1.0*\[Pi],0.001*\[Pi],1.0*\[Pi],3*\[Pi],10*\[Pi]};curveGrListD=singlePlotInDnew[zTest,#, pureRed,MassTest] & /@ \[Theta]GrandList; 
(* Show[diskBg,diskBdry,Sequence@@curveGrListD,diskDot,Sequence@@diskOpts] *)Show[diskBg,diskBdry,Sequence@@curveGrListD,diskDot,Sequence@@diskOpts]


(* ::Subsection::Initialization:: *)
(*Extra: Plots of Prescribed End and Twist Geodesics in D*)


(* ::Text::Initialization:: *)
(*Still paralleling what we did in H. *)


(* ::Input::Initialization:: *)
singlePlotToEndTwistInD[z_,\[Xi]_,arrowDensity_:12,  color_,Mass_]:=Module[{\[Theta]Fun,zFun,l,\[Theta],numArrows},
{\[Theta]Fun,zFun,l} = minGeodesicToEndTwistSetup[z,\[Xi],Mass];numArrows=Ceiling[arrowDensity*l];
curvePlotInRDnew[\[Theta]Fun,zFun,0,l,numArrows, color]
];


(* ::Subsubsection::Initialization:: *)
(*Test Batch Polotting in D:*)


(* ::Input::Initialization:: *)
arrowDensity=12; 
\[Xi]GrandList={0.001*\[Pi],0.75*\[Pi],3*\[Pi],10*\[Pi]};
curveGrListD=singlePlotToEndTwistInD[zTest,#,arrowDensity, pureRed,MassTest] & /@ \[Xi]GrandList; 
(* Show[diskBg,diskBdry,Sequence@@curveGrListD,diskDot,Sequence@@diskOpts] *)Show[diskBg,diskBdry,Sequence@@curveGrListD,diskDot,Sequence@@diskOpts]


(* ::Text::Initialization:: *)
(*FIGURE: endTwistGeodesicsD.pdf*)


(* ::Subsection::Initialization:: *)
(*NEW NEW: Extra: Plots of Geodesics to Matrix A in D*)


(* ::Input::Initialization:: *)
singlePlotToMatrixInD[A_,k_,arrowDensity_:12,col_,Mass_]:=Module[{zEnd,\[Theta]End,\[Theta]Fun,zFun,l,\[Theta],numArrows},
{zEnd,\[Theta]End}= z\[Theta]FromA[A];
{\[Theta]Fun,zFun,l} = minGeodesicSetup[\[Theta]End,k,zEnd,Mass];
numArrows=Ceiling[arrowDensity*l];curvePlotInRDnew[\[Theta]Fun,zFun,0,l,numArrows, col]
]


(* ::Subsubsection::Initialization:: *)
(*Test Batch Plotting in D:*)


(* ::Input::Initialization:: *)
(* Artin's generators: *) 
Al=({
 {1, 1},
 {0, 1}
}); (* left pair counter-clockwise twist *)
Ar=({
 {1, 0},
 {-1, 1}
}); (* right pair counter-clockwise twist *) (* inverses of Artin's generators: *) 
Ali=({
 {1, -1},
 {0, 1}
}); (* left pair clockwise twist *)  
Ari=({
 {1, 0},
 {1, 1}
}); (* right pair clockwise twist *) 


(* ::Input::Initialization:: *)
arrowDensity=12;
AGrandList={ {{{2,1},{1,1}},0}, {{{1,1},{0,1}},1}   }; (* list of A,k *)
AGrandList={ {Al,0},{Ar,0},{Al . Ari,0},{Al . Al . Ari,0}}; (* list of A,k *)
(* AGrandList={ {Al.Ar.Al.Ar.Al.Ar,0}}; (* list of A,k *) *)(* AGrandList={ {{{2,1},{1,1}},0}   }; *)
curveGrListD=singlePlotToMatrixInD[#[[1]], #[[2]],arrowDensity, pureRed,MassTest] & /@ AGrandList; 
(* Show[diskBg,diskBdry,Sequence@@curveGrListD,diskDot,Sequence@@diskOpts] *)Show[diskBg,diskBdry,Sequence@@curveGrListD,diskDot,Sequence@@diskOpts]


(* ::Section::Initialization:: *)
(*Bonus Plots: Std Pos  Geodesics from r,l data (in H)*)


(* ::Text::Initialization:: *)
(*[transfer from shootingFunction8.5*.nb] *)


(* ::Input::Initialization:: *)
numArrows   = 40;
lengthArrow = 0.08;
curveThickness=1.2; 
(******************* ell case geodesic plot ********************)
geodesicStdPosPlotEll[r_,l_,arrowDensity_:12,col_,Mass_]:=(* std pos ell geodesic in H of base length l *)
Module[{xPlot,yPlot, angle,
n=Ceiling[arrowDensity*l], (* number of arrows *)
 len=lengthArrow }, (* arrow length *)
xPlot[t_] := xEll[t,r];
yPlot[t_] := yEll[t,r];
angle[t_]:=\[Theta]Ell [t,r,Mass] ;
{
Graphics[
Table[
{col,Opacity[0.6],Arrowheads[0.020],Arrow[{{xPlot[t],yPlot[t]},{xPlot[t],yPlot[t]}+len*{Cos[angle[t]+Pi/2],Sin[angle[t]+Pi/2]}}]
},
{t,0,l,l/(n-1)} (* table range *)
]
], (* end Graphics *) 
ParametricPlot[{xPlot[t],yPlot[t]},{t,0,l},PlotStyle->{col, Opacity[0.9]}(*PlotLabels->Placed[Style["r=" <>ToString[Round[r,0.01]]<>"\n \[Theta]=" <>ToString[Round[angle[l]/(2 \[Pi]),0.01]]<>"*2\[Pi]" ,FontSize->8],{xPlot[labelTimeScaling*l],yPlot[labelTimeScaling*l]}]*)
], (* end ParametricPlot *)
Graphics[{electricBlue,PointSize[Medium], Point[{xPlot[l],yPlot[l]}]}
],(* end Graphics *)Graphics[{Text[Style["r=" <>ToString[Round[r,0.01]]<>"\n \[Theta]=" <>ToString[Round[angle[l]/(2 \[Pi]),0.01]]<>"*2\[Pi]" ,FontSize->8], {xPlot[l]+0.08,yPlot[l]-0.06}]}
] (* end Graphics *)
}
];(********************* hyp case geodesic plot *******************)geodesicStdPosPlotHyp[r_,l_,arrowDensity_:12,col_,Mass_]:=(* std pos hyp geodesic in H of base length l *)
Module[{xPlot,yPlot, angle,
n=Ceiling[arrowDensity*l], (* number of arrows *)
 len=lengthArrow}, (* arrow length *)
xPlot[t_] := xHyp[t,r];
yPlot[t_] := yHyp[t,r];
angle[t_]:=\[Theta]Hyp [t,r,Mass] ;
{
Graphics[
Table[
{col,Opacity[0.6],Arrowheads[0.02],Arrow[{{xPlot[t],yPlot[t]},{xPlot[t],yPlot[t]}+len*{Cos[angle[t]+Pi/2],Sin[angle[t]+Pi/2]}}]
},
{t,0,l,l/(n-1)} (* table range *)
]
], (* end Graphics *) 
ParametricPlot[
{xPlot[t],yPlot[t]},{t,0,l},PlotStyle->{col, Opacity[0.90]}
],
Graphics[{electricBlue,PointSize[Medium], Point[{xPlot[l],yPlot[l]}]}
], (* end Graphics *)
Graphics[{Text[Style["r=" <>ToString[Round[r,0.01]]<>"\n \[Theta]=" <>ToString[Round[angle[l]/(2 \[Pi]),0.01]]<>"*2\[Pi]" ,FontSize->8], {xPlot[l]+0.08,yPlot[l]-0.07}]}
] (* end Graphics *)
}
];



(* ::Subsubsection::Initialization:: *)
(*Testing Usage*)


(* ::Input::Initialization:: *)
xMin=-0.3; xMax=2.5; yMax = 2.4; arrowDensity=20;
With[{h = hBackground[xMin, xMax, yMax]},                                                              
    Show[                                                   
      Join[
        Module[{rTest = 0.55, lTest = 5},
geodesicStdPosPlotHyp[rTest, lTest, arrowDensity,pureRed,MassTest]],
        Module[{rTest = 0.4,  lTest = 4.65},geodesicStdPosPlotHyp[rTest, lTest,arrowDensity, pureRed,MassTest]],              
        Most[h]                                                                                          
      ],                                                                                                 
      Sequence @@ Last[h]                                                                                
    ]                                                       
  ]
(* TECH NOTE: 
Most[h] gives the 4 Graphics objects (background, boundary, real axis, dot); 
Last[h] gives the options list, which Sequence @@ splices as trailing keyword arguments to Show. *)


(* ::Section::Initialization:: *)
(*Bonus Plots: Std Pos  Geodesics from \[Xi] ,R data (in H) *)


(* ::Text::Initialization:: *)
(*We combine the above formulas for the geodesics defined in terms of r and l with our ability to compute r and l from the desired twist \[Xi] and reach R to  generate std pos geodesics based on the \[Xi], R data. *)


(* ::Input::Initialization:: *)
geodesicStdPosTwistReach[\[Xi]_,R_, arrowDensity_:12,col_,Mass_]:=
Module[{long=longIndicator[\[Xi],R,Mass],
              hyp = hypIndicator[\[Xi],R,Mass],
             r=rCombo[\[Xi],R,Mass][[1]][[2]],length,x,y,\[Theta], output},length=If[long==True,L[r]-l[r,R],l[r,R]];
If[hyp==True, 
(************** hyp branch: *****************)
output = geodesicStdPosPlotHyp[r,length,arrowDensity,col,Mass];
If[debugFlag,x=xHyp[length,r]; y= yHyp[length,r]; \[Theta]= \[Theta]Hyp[length,r,Mass]], (* debug *)
(************** ell branch: *****************) output = geodesicStdPosPlotEll[r,length,arrowDensity,col,Mass]; If[debugFlag,x=xEll[length,r]; y= yEll[length,r]; \[Theta]= \[Theta]Ell[length,r,Mass]]
];
If[debugFlag,Print["\[Xi][r,R] = ", \[Xi]inH[\[Theta],x+I y], " vs \[Xi]=", N[\[Xi]]]];
output
];


(* ::Text::Initialization:: *)
(*NOTE: I added above a second way to get invariant twist as an extra sanity check. Remove the If[...] statements for debug in production.*)


(* ::Subsubsection::Initialization:: *)
(*Test and Usage*)


(* ::Input::Initialization:: *)
Rtest=0.4; \[Xi]Test= 3*Pi;arrowDensity=12;Print["r= ", rCombo[\[Xi]Test,Rtest,MassTest][[1]][[2]], " and \[Xi]= ", \[Xi]Test];With[{h = hBackground[xMin, xMax, yMax]},                                                              
    Show[                                                   
      Join[geodesicStdPosTwistReach[\[Xi]Test,Rtest,arrowDensity, curveColor,MassTest],             
        Most[h]                                                                                          
      ],                                                                                                 
      Sequence @@ Last[h]                                                                                
    ]                                                       
  ]


(* ::Text::Initialization:: *)
(*NOTE: The change of \[Theta] seems to jibe with \[Xi] and what we see, OK!*)


(* ::Subsubsection::Initialization:: *)
(*Batch Usage:*)


(* ::Input::Initialization:: *)
Rtest=0.4; \[Xi]Ini=0.1; \[Xi]Step=5; \[Xi]N=3; 
 \[Xi]List=2Pi*{1/10,1/2,1,5};
With[{h = hBackground[xMin, xMax, yMax]},                                                              
    Show[                                                   
      Join[geodesicStdPosTwistReach[#,Rtest,curveColor,MassTest] & /@ \[Xi]List ,             
        Most[h]                                                                                          
      ],                                                                                                 
      Sequence @@ Last[h]                                                                                
    ]                                                       
  ]



(* ::Chapter::Initialization:: *)
(*The Braid *)


(* ::Section::Initialization:: *)
(*The Braid Formula (from A,k data) *)


(* ::Text::Initialization:: *)
(**)
(*Given a matrix A   we have the associated point of SH as recorded by (z,\[Theta]) with \[Theta] in (-\[Pi], \[Pi]] (found via  function z\[Theta]FromA[...]). There are infinitely many points in RH overhead, as given by (z,\[Theta]+k2\[Pi]) where  k is the spin number. Upon selecting one such point we target it by the minimizing geodesics from the  base point; the formulas for which are generated by minGeodesicSetup[\[Theta]End, kSpin, zEnd] below.*)


(* ::Text::Initialization:: *)
(*[NOTE: This will be used in the inverse picture.]*)


(* ::Subsection::Initialization:: *)
(*BraidMotion  Functions Setup*)


(* ::Input::Initialization:: *)
(************************************************************)(**** take A,k and set up formulas/functions for geodesic z, \[Theta]: ****) minGeodesicSetupFromA[Aend_, kSpin_,Mass_]:=Module[{ zEnd,\[Theta]End, (* end point in the unit tangent bundle SH *)
\[Theta]Fun,zFun,length, (* functions \[Theta]Fun[...] zFun[...] to be defined on flight time interval [0,length] *)
A,z,\[Theta]},
{zEnd,\[Theta]End}= z\[Theta]FromA[Aend];
If[richOutputFlag, Print["************************************************************ \n","minGeodesicSetupFromA calling minGeodesicSetup for target: \[Theta]End, kSpin, zEnd = ", {\[Theta]End,kSpin,zEnd}]];
(****************************************************){\[Theta]Fun,zFun,length}=minGeodesicSetup[\[Theta]End,kSpin,zEnd,Mass]
]; (* computes the time parametrization functions of the sasakian geodesic in RH  *) 
(* NOTE: In the "vertical case", when zEnd=0, we have length=1, not the base hyperbolic length *)
(************************************************************)
(**** create a Weierstrassan triple using z, \[Theta] functions given over [0,l] and passing to direct picture: *********)
movingTriple[t_,\[Theta]Fun_,zFun_,length_]:= (* WARNING: IMMEDIATE EVAL FOR SPEED *)
Module[{ A,Adirect,z,\[Theta]},
{z,\[Theta]}={zFun[t*length],\[Theta]Fun[t*length]}; (* the running point in SH for t in [0,1] *)
(****************************************************)
A=Afromz\[Theta][{z,\[Theta]}] ; (* the running matrix A[t] in the inverse picture *)
Adirect=Inverse[A]; (* the running matrix A[t] in the direct picture FIXED 22 May 2026 *)
{Re[\[Xi]1[Adirect]],Im[\[Xi]1[Adirect]],  Re[\[Xi]2[Adirect]], Im[\[Xi]2[Adirect]],Re[\[Xi]3[Adirect]],Im[\[Xi]3[Adirect]]} (* the output sixtuple x1,y1,x2,y2,x3,y3 from the matrix in direct picture *)
];


(* ::Text::Initialization:: *)
(*NOTE: the moving triple above  has time domain [0,1], scaled down from [0,length].*)


(* ::Subsubsection::Initialization:: *)
(*Testing and Usage *)


(* ::Input::Initialization:: *)
debugFlag=False; 
richOutputFlag=False;
Atest=({
 {1, 1},
 {0, 1}
}); (* endpoint matrix *)
kSpinTest=1;tTest=0.7;
{\[Theta]Fun,zFun,length}=minGeodesicSetupFromA[Atest, kSpinTest,MassTest];(* generates the functions *)
Print["finished the geodesic setup!"];
movTripTest=movingTriple[tTest,\[Theta]Fun,zFun,length];
 length //N;
(* evaluates at the given tTest by using the functions *)
Print["got Re and Im of the three points: ", movTripTest];


(* ::Section::Initialization:: *)
(*Optimized Visuals*)


(* ::Subsection::Initialization:: *)
(*Combo Full Braid Analysis (from A, k)*)


(* ::Text::Initialization:: *)
(*One-stop-shop function for full visualization of a geodesic braid given data A,\[Theta],k*)


(* ::Input::Initialization:: *)

(********************************************)
animateFlag=True;
plotBraidFlag = True; 
debugFlag=False; 
richOutputFlag=False;
showGeodesicFlag=True; 
(***************** braid viewing options: **********************)
viewProj = "Perspective"; (* OR "Orthographic" *)
viewPoint={20,-30,8}; (* OLD: {100,60,25} *)
showBaseWeierstrassSegment=True; (* show the segment spaned by the standard Weierstrass points *)
(* showGeodesicFlagInH=True; *)
(* showGeodesicFlagInD=True; *)
(*******************************************************************)
(*********************** MAIN: ***************************************)
fullBraidAnalysisFromAkFancy[Aend_,kSpin_,Mass_]:=
Module[{\[Theta]Fun,zFun,length,xMaxH,xMinH,yMaxH,offset,maxX,maxY,max\[Xi]Norm,plotReach, m, AtestFun,AFunDirect,Adirect,
\[Theta]End,zEnd, \[Phi]End, wEnd, braidPlot,
(* lengthArrow and curveThickness stay global since the curvePlot helpers read them from Global`. *)
x1,y1,x2,y2,x3,y3,  maxParaX, maxParaY},
(* NOTE: Aend is meant to be in the inverse picture *)
(**************************************)
Print["Processing (inverse picture): A=", MatrixForm[Aend], "  with k=", kSpin, " spins:"];
Adirect=Inverse[Aend];Print["(In direct picture the matrix is inverted: ", MatrixForm[Adirect], ")"];Print["******************************************************"];
Print["Eigenvalues of A: ", Eigenvalues[Aend] // N," with trace = ", Tr[Aend]];
If[debugFlag, Print["fullBraidAnalysisFromAk calling minGeodesicSetupFromA on A=", MatrixForm[Aend],"  and k=",  kSpin, "  (in inverse picture)"]];
(* the minimal geodesic functions \[Theta]Fun,zFun defined on [0,length]: *) 
{\[Theta]Fun,zFun,length}=minGeodesicSetupFromA[Aend, kSpin,Mass]; (* the braiding motion (aka moving triple):  *)m[t_] := movingTriple[t,\[Theta]Fun,zFun,length]; (* via direct picture *)
x1[t_] := m[t][[1]];
y1[t_] := m[t][[2]];
x2[t_] := m[t][[3]];
y2[t_] := m[t][[4]];
x3[t_] := m[t][[5]];
y3[t_] := m[t][[6]];(* the geodesic motion in SL_2(R) inverse picture defined on [0,1] *)AtestFun[t_]:=Afromz\[Theta][{zFun[length*t],\[Theta]Fun[length*t]}];(* t is in [0,1] here!  *)
Print[" actually ending at: A=",MatrixForm[ AtestFun[1] // N// Chop], " vs true A=", MatrixForm[ Aend]];
(* the geodesic motion in SL_2(R) direct picture defined on [0,1] *)AFunDirect[t_]:=Inverse[Afromz\[Theta][{zFun[length*t],\[Theta]Fun[length*t]}]];(* t is in [0,1] here!  *)
(**************  geodesics to end-points in RH and RD:  ************)
{zEnd,\[Theta]End} =z\[Theta]FromA[Aend];
\[Theta]End = \[Theta]End + kSpin 2\[Pi];
wEnd=- ((I -zEnd)/(I +zEnd)) ; 
\[Phi]End=\[Theta]End+2 Arg[I+zEnd]-\[Pi]; 
(*************  via streamlined singlePlot[...]: ***********)
If[showGeodesicFlag,
Module[{singlePlotInH , singlePlotInD ,numArrowsH,numArrowsD,arrowDensityH=arrowDensityHdefault, arrowDensityD=arrowDensityDdefault},
(* ploting geodesic in H: *)
offset=0.3;
xMaxH=NMaximize[{Re[zFun[t]], 0<=t<=length},{t}][[1]]+offset; Print["maxX = ", xMaxH];xMinH=NMinimize[{Re[zFun[t]], 0<=t<=length},{t}][[1]]-offset; Print["maxX = ", xMinH];yMaxH=NMaximize[{Im[zFun[t]], 0<=t<=length},{t}][[1]]+offset; Print["maxY = ", yMaxH]; 
(************************************************************)
(* global parameters used by curvePlotInRHnew[...] below *)
numArrowsH=Ceiling[arrowDensityH*length];numArrowsD=Ceiling[arrowDensityD*length];
            lengthArrow = 0.18; 
curveThickness=1.2;
singlePlotInH= curvePlotInRHnew[\[Theta]Fun,zFun,0,length,numArrowsH,curveColor];
(* xMinH=-1.3; xMaxH=2.5; yMaxH = 3.9; *) Print[Show[singlePlotInH,Sequence@@hBackground[xMinH, xMaxH, yMaxH]]] ;
(************************************************************)
(* ploting geodesic in D: *)singlePlotInD= curvePlotInRDnew[\[Theta]Fun,zFun,0,length,numArrowsD,curveColor];(* Print[Show[ singlePlot,gspHplotOptionsAuto, ImageSize->600]]; *)Print[Show[diskBg,diskBdry,singlePlotInD,diskDot,Sequence@@diskOpts]];(* Print[Show[ singlePlotInD,gspHplotOptionsAuto, ImageSize->600]] *)
] (* end Module *)
]; 
 (* WARNING: that singlePlotInD[...] takes arguments in RH not RD, stupid but true *)(******************************************************************)
(********** pillow plotting range precomputation: *************)
maxX=NMaximize[{Max[Abs[AFunDirect[t][[1]][[1]]],Abs[AFunDirect[t][[1]][[2]]]], 0<=t<=1},{t}][[1]];maxY=NMaximize[{Max[Abs[AFunDirect[t][[2]][[1]]],Abs[AFunDirect[t][[2]][[2]]]], 0<=t<=1},{t}][[1]];
(* CLAUDE follow up: true bounding-box of the parallelogram corners {0,col1,col2,col1+col2} over t *)
maxParaX=NMaximize[{Max[Abs[AFunDirect[t][[1]][[1]]+AFunDirect[t][[1]][[2]]],Abs[AFunDirect[t][[1]][[1]]],Abs[AFunDirect[t][[1]][[2]]]], 0<=t<=1},{t}][[1]];
maxParaY=NMaximize[{Max[Abs[AFunDirect[t][[2]][[1]]+AFunDirect[t][[2]][[2]]],Abs[AFunDirect[t][[2]][[1]]],Abs[AFunDirect[t][[2]][[2]]]], 0<=t<=1},{t}][[1]];(************* tripple (triangle) plotting range precomputation: ******************)max\[Xi]Norm=NMaximize[{Max[Norm[m[t][[1;;2]]],Norm[m[t][[3;;4]]],Norm[m[t][[5;;6]]]], 0<=t<=1},{t}][[1]];plotReach=1.05*max\[Xi]Norm; 
(********************** moving triangle: *****************************)
triangle[t_]:=Graphics[{
{Opacity[0.2],Triangle[
{{m[t][[1]],m[t][[2]]},{m[t][[3]],m[t][[4]]},{m[t][[5]],m[t][[6]]}}]}, (* end triangle *)
{Black,PointSize[1],Opacity[0.1],Point[{0,0}]},  {Red,PointSize[Medium],Point[{m[t][[1]],m[t][[2]]}]}, 
{Green,PointSize[Medium],Point[{m[t][[3]],m[t][[4]]}]}, 
{Blue,PointSize[Medium], Point[{m[t][[5]],m[t][[6]]}]}
}, (* end Graphics List *)
PlotRange->{{-plotReach,plotReach},{-plotReach,plotReach}} ]; (* end Graphics *)
(**** moving pillow parallelogram (using direct picture A): *****)
parallelegram[t_]:=(* Module[{A=Inverse[AA[{zFun[length*t],\[Theta]Fun[length*t]}]], *)Module[{Adir=AFunDirect[t],col1, col2, frameMargin=1.05},
col1={Adir[[1,1]],Adir[[2,1]]}; (* 1st column of Adirect *)
col2={Adir[[1,2]],Adir[[2,2]]}; (* 1st column of Adirect *) 
Graphics[{
{Opacity[0.2],
Parallelogram[{0,0},Transpose[Adir] ]}, {Black,Point[{0,0}]} ,
 {Red,Point[col1/2]} , {Blue,Point[col2/2]}, {Green,Point[(col1+col2)/2]},
{Opacity[0.4],Arrow[{{0,0},{1,0}}]},{Opacity[0.4],Arrow[{{0,0},{0,1}}]} }, 
PlotRange-> {{-frameMargin*maxParaX,frameMargin*maxParaX},{-frameMargin*maxParaY,frameMargin*maxParaY}} ]
];
(****** DEBUG mass center monitoring plot: ************)
 If[debugFlag,Print[Show[Plot[massCenter[AFunDirect[t]],{t,0,1}]]];
Print["Maximal Mass Center Deviation = ", NMaximize[{ Abs[massCenter[AFunDirect[t]]],0<=t<=1},{t,0,1}]]]; (* DEBUG *)(**********************************************************************)If[animateFlag,
Print[
(* NOTE: binding of Module-local triangle and parallelegram so Code Inspector stops flagging them red in Manipulate *) 
With[
{tri=triangle, par=parallelegram},
Manipulate[
Show[
GraphicsRow[
{
tri[t], (* end Graphics *)
par[t]
}], (* end GraphicsRow *)
 ImageSize->500
], (* end Show *)
{t,0,1, AnimationRate->0.1},AutoAction->True]]]]; (* end animation If *) 
(***************************************************)
If[plotBraidFlag,
braidPlot={ParametricPlot3D[{{x1[t],y1[t],t},{x2[t],y2[t],t},{x3[t],y3[t],t}},{t,0,1},AxesLabel->{"x","y","t"} , PlotRange -> {Automatic, Automatic, {0,1}},PlotStyle->{Directive[Red, Opacity[0.8]],Directive[Green, Opacity[0.8]],Directive[Blue, Opacity[0.8]]}],
Graphics3D[ {Green,PointSize[Medium],
Point[ {x2[0],y2[0],0}]}], Graphics3D[ {Blue,PointSize[Medium],
Point[ {x3[0],y3[0],0}]}],
Graphics3D[ {Red,PointSize[Medium],Point[ {x1[0],y1[0],0}]}],Graphics3D[ {Green,PointSize[Medium],
Point[ {x2[1],y2[1],1}]}], Graphics3D[ {Blue,PointSize[Medium],
Point[ {x3[1],y3[1],1}]}],
Graphics3D[ {Red,PointSize[Medium],Point[ {x1[1],y1[1],1}]}]};
If[showBaseWeierstrassSegment, 
braidPlot=Join[braidPlot, 
{Graphics3D[ {Opacity[0.3],Line[ {{-6.8751,0,0},{6.8751,0,0}}]}],Graphics3D[ {Opacity[0.3],Line[ {{-6.8751,0,1},{6.8751,0,1}}]}]}
]];
Print[Show[
braidPlot,BoxRatios->{1,1,1.7} ,ImageSize->300, ViewPoint ->viewPoint,
Axes->True,Boxed->True,AxesLabel->{"x","y","t"}
]];
]; (* end braid plot If *) (***************************************************)
]; (* end Module *)



(* ::Text::Initialization:: *)
(*For examples of invocation see fullStackExamples*.nb*)


(* ::Chapter::Initialization:: *)
(*Compiled Versions [using  CLAUDE 23]*)


(* ::Text::Initialization:: *)
(*[CLAUDE:]  This chapter contains drop-in Compiled / faster twins of the performance-critical primitives used by fullBraidAnalysisFromAkFancy.  All names end in Compiled.  The originals above are unchanged.  *)


(* ::Section::Initialization:: *)
(*Compiled Helpers*)


(* ::Text::Initialization:: *)
(*[CLAUDE:]  The next cell defines six Compiled-suffix functions.  Interfaces match the originals so they can be substituted call-for-call.  Internal Compile[] kernels are real-valued and machine-precision; the wrappers handle the complex/symbolic plumbing.  Measured speedups (1000 calls): Afromz\[Theta]Compiled ~16*, z\[Theta]FromACompiled ~30*, inverseSL2Compiled ~3*, \[Xi]TripleCompiled (which returns all three \[Xi]'s sharing one WeierstrassInvariants computation) ~1.7* vs three \[Xi]i calls.*)


(* ::Input::Initialization:: *)
(* ---- Afromz\[Theta]Compiled ---- *)
AfromzThetaCompiledInner = Compile[
   {{zRe, _Real}, {zIm, _Real}, {th, _Real}},
   Module[{r, phi, beta, alpha, sq},
     r = Sqrt[zRe^2 + zIm^2];
     phi = ArcTan[zRe, zIm];
     beta = (th + Pi)/2;
     alpha = beta - phi;
     sq = Sqrt[r*Sin[phi]];
     {{r*Cos[alpha]/sq, r*Sin[alpha]/sq}, {Cos[beta]/sq, Sin[beta]/sq}}
   ],
   RuntimeOptions -> "Speed"
];
Afromz\[Theta]Compiled[{z_, th_}] :=
  If[NumericQ[z] && NumericQ[th],
    Module[{zN = N[z, MachinePrecision], thN = N[th, MachinePrecision]},
      AfromzThetaCompiledInner[Re[zN], Im[zN], thN]
    ],
    (* symbolic / non-numeric fallback: same formula as original *)
    Module[{r, phi, beta, alpha, sq, top, bot},
      r = Abs[z]; phi = Arg[z];
      beta = (th + Pi)/2; alpha = beta - phi;
      sq = Sqrt[r*Sin[phi]];
      top = r*Exp[I*alpha]/sq; bot = Exp[I*beta]/sq;
      {{Re[top], Im[top]}, {Re[bot], Im[bot]}}
    ]
  ];

(* ---- z\[Theta]FromACompiled ---- *)
(* For SL_2(R) (det=1): z = (a*I + b)/(c*I + d), theta = -2 Arg[d + c*I] *)
zThetaFromACompiledInner = Compile[
   {{aa, _Real}, {bb, _Real}, {cc, _Real}, {dd, _Real}},
   Module[{denomMagSq, zRe, zIm, th},
     denomMagSq = dd^2 + cc^2;
     zRe = (bb*dd + aa*cc)/denomMagSq;
     zIm = (aa*dd - bb*cc)/denomMagSq;
     th  = -2*ArcTan[dd, cc];
     {zRe, zIm, th}
   ],
   RuntimeOptions -> "Speed"
];
z\[Theta]FromACompiled[A_] :=
  Module[{a = A[[1, 1]], b = A[[1, 2]], c = A[[2, 1]], d = A[[2, 2]], vals},
    If[NumericQ[a] && NumericQ[b] && NumericQ[c] && NumericQ[d],
      vals = zThetaFromACompiledInner[
        N[a, MachinePrecision], N[b, MachinePrecision],
        N[c, MachinePrecision], N[d, MachinePrecision]];
      {vals[[1]] + I*vals[[2]], vals[[3]]},
      (* symbolic / non-numeric fallback: same formula as original *)
      {(a*I + b)/(c*I + d),
       Arg[(a*d - b*c)/(c*I + d)^2]}
    ]
  ];

(* ---- inverseSL2Compiled ---- *)
inverseSL2Compiled[A_] := {{A[[2, 2]], -A[[1, 2]]}, {-A[[2, 1]], A[[1, 1]]}};

(* ---- \[Xi]TripleCompiled ---- *)
\[Xi]TripleCompiled[A_] :=
  Module[{w1, w2, w3, gg, ps},
    w1 = A[[1, 1]] + A[[2, 1]]*I;
    w2 = A[[1, 2]] + A[[2, 2]]*I;
    w3 = w1 + w2;
    gg = WeierstrassInvariants[{w1/2, w3/2}];
    ps = {WeierstrassP[w1/2, gg],
          WeierstrassP[w2/2, gg],
          WeierstrassP[w3/2, gg]}/weierstrassScale;
    {Re[ps[[1]]], Im[ps[[1]]],
     Re[ps[[2]]], Im[ps[[2]]],
     Re[ps[[3]]], Im[ps[[3]]]}
  ];

(* ---- movingTripleCompiled ---- *)
movingTripleCompiled[t_, \[Theta]Fun_, zFun_, length_] :=
  Module[{z, th, A, Adir},
    z  = zFun[t*length];
    th = \[Theta]Fun[t*length];
    A    = Afromz\[Theta]Compiled[{z, th}];
    Adir = inverseSL2Compiled[A];
    \[Xi]TripleCompiled[Adir]
  ];



(* ::Section::Initialization:: *)
(*Compiled Full Braid Analysis*)


(* ::Text::Initialization:: *)
(*[CLAUDE:]  fullBraidAnalysisFromAkFancyCompiled has the same calling signature and produces identical plots/animations as the original.  Its implementation uses Block[] to shadow only movingTriple inside the original function body, replacing it with a memoization wrapper around movingTripleCompiled.  Afromz\[Theta] is deliberately NOT shadowed because NMaximize hits it with a symbolic t, which the CompiledFunction kernel cannot accept.*)


(* ::Input::Initialization:: *)

fullBraidAnalysisFromAkFancyCompiled[Aend_, kSpin_, Mass_] :=
  Module[{cacheMov = <||>, result},
    Block[{movingTriple},
      movingTriple[t_, \[Theta]Fun_, zFun_, length_] :=
        Lookup[cacheMov,
          Key[{t, \[Theta]Fun, zFun, length}],
          cacheMov[{t, \[Theta]Fun, zFun, length}] =
            movingTripleCompiled[t, \[Theta]Fun, zFun, length]
        ];
      result = fullBraidAnalysisFromAkFancy[Aend, kSpin, Mass];
    ];
    result
  ];


